CATP: Design and Evaluation of Local Agent Authorization and Audit Evidence

A signed authorization record authenticates what a signer asserted, but does not by itself establish that the assertion agrees with the policy and action used for a runtime decision. CATP specifies the bindings needed to carry a local pre-execution decision into offline-verifiable evidence. Its hook commits to the enforcement-time policy and adapter-normalized action and durably records the decision before returning permission. A later receipt binds the record to a self-contained audit export. An implementation for Claude Code and Codex supports an empirical examination of these bindings. Controlled, validly signed counterexamples expose five missing consistency checks; adding them changes acceptance on the same inputs, with all 13 expected outcomes satisfied. A separate probe finds that distinct argument vectors can become the same normalized action before hashing, limiting what even a consistent receipt can establish. Eight scripted runtime cases verify hook delivery and allow/deny behavior; failure tests cover tampering, substitution, replay, concurrency and persistence errors. Median paired hook overhead is approximately 85 ms, and offline verification takes approximately 174 ms end to end on the testbed. The evidence remains conditional on a trusted runtime, monitor, host and signing key. It authenticates a decision about the normalized action, without proving execution truth, complete disclosure or autonomous task utility. The optional Groth16 study covers a narrower circuit predicate; the evaluation does not establish superiority over other systems.

==> anc/README.md <==
# CATP preprint: source and supporting evidence

This file accompanies the arXiv source package. The package is prepared locally;
its existence does not mean it has been submitted to or accepted by arXiv.
The article is a system design and empirical evaluation, not a new cryptographic
construction. Both evaluated published releases retain the documented adapter
information-loss limitation.

## Compile the article

From the extracted package root, use `xelatex main.tex`, `bibtex main`, and two
further `xelatex main.tex` passes, or `tectonic main.tex`. `main.bbl` is included.
The manuscript uses the standard `acmart` class with `sigconf,nonacm`, TikZ,
booktabs and xurl. All paper inputs are included. Compilation was tested with
local Tectonic/XeTeX; the arXiv server must still compile and preview the upload.
Select XeLaTeX if the portal does not detect the processor correctly.

## Reproduce the results

The ancillary directory contains only supporting data/code, not additional TeX
manuscripts. To restore the repository layout expected by the scripts, copy
its `experiments` directory to the extracted package root:

```sh
cp -R anc/experiments .
cp anc/README.md ARXIV_REPRODUCTION.md
bash experiments/scripts/build_artifact.sh
CATP_RELEASE_PROFILE=0.7.6 bash experiments/scripts/build_artifact.sh
python3 experiments/scripts/test_release_profiles.py
python3 experiments/scripts/test_remediation.py
python3 experiments/scripts/check_prose_consistency.py
node experiments/mechanism/probe_adapter_boundary.mjs /tmp/catp-adapter-new-observation.json
```

Use a new output filename for each adapter probe; it intentionally refuses to
overwrite observations. See `experiments/artifact/README.md` for the complete
integrity checks, table generators and fixed-source durability companion, and
`experiments/README.md` for the evidence map. Commands use Python 3, Node/npm,
Bash, Git and `shasum`. Reinstalling the fixed packages requires network access;
recomputing tables from the supplied data does not. Generated table contents can
be compared before/after regeneration; commands using `git diff` require a Git
checkout and are optional when working from the source archive.

The pinned releases are npm `@catp-protocol/cli@0.7.5` and `@catp-protocol/cli@0.7.6`.
Each has a committed exact dependency lock, manifest and installed-file inventory.
The current CLI repository is https://github.com/lfzkoala/catp; later repository
changes must not be attributed to these fixed experiments. No private research
signing keys, installed dependencies or user credentials are included.

Historical failures and validation notes are intentionally retained and marked
as historical where they refer to an earlier conference draft. Do not treat
those old PDF/seal or test counts as a claim about this public preprint build.
The adapter probe uses synthetic inputs and a harmless direct-argv control; it
is not a demonstrated Codex runtime exploit. The public package does not claim
lossless runtime normalization, execution truth, universal policy portability,
complete log disclosure, or autonomous task utility.


==> anc/experiments/README.md <==
# Experiment map

Run commands from the repository root. The canonical setup and reproduction
instructions are in [artifact/README.md](artifact/README.md).

| Evidence | Location | Release / scope |
|---|---|---|
| RQ1a adapter coverage | `raw/adapter-conformance`, `processed/adapter-conformance.json` | 0.7.5, 18 synthetic cells |
| RQ1b real runtime hooks | `raw/runtime-in-the-loop`, corresponding processed JSON | 0.7.5, eight scripted tool choices |
| RQ2 CLI security | `raw/failure-matrix`, `processed/failure-matrix.json` | 0.7.5, 29 cases; separate 32 source-unit tests |
| RQ3 overhead | `raw/overhead`, `processed/overhead.json` | 0.7.5, paired hook costs |
| Original RQ4 / Groth16 | `raw/receipts`, `processed/receipts.json` | 0.7.5; old receipt costs retained, circuit case still used |
| Anchoring | `raw/anchoring`, `processed/anchoring.json` | 0.7.5, checkpoint coverage and local bundle costs |
| Original counterexamples | `mechanism/run-20260926-02` | 0.7.5, 8/13; five failures preserved |
| Earlier oracle run | `mechanism/run-20260926-01` | Historical, superseded; never silently deleted |
| Separate regression rerun | `mechanism/regression-20260926` | 0.7.5, RQ1a/RQ2 |
| Adapter information loss | `mechanism/adapter-boundary.json` | Both pinned releases; synthetic argv inputs and direct execution control, no runtime exploit claim |
| Corrected-release study | `remediation-0.7.6/selected-run.json` → named run | 0.7.6, 13/13, 29/29 and new receipt timings |

`artifact_profile.sh` selects one of two fixed installs. `common.sh` verifies
all installed files/links before CLI execution. `rq1b_scorer.py` re-derives the
recorded commitments; `rq_timing.py` refuses successful timing output for failed
commands. Their regression tests exercise deliberate mutations and failures.

`run_remediation.py` creates a new directory exclusively, saves command diagnostics,
and records failed/complete state. `release_results.py` rejects incomplete,
changed or cross-version results before selection and table generation. Its
stable artifact identity allows rebuilding on another machine without confusing
new build timestamps with new package bytes.

Historical `run_all.sh` rewrites original output paths and needs real runtime
binaries and the proof companion. Use a disposable checkout for a full sweep.
The corrected runner preserves all earlier attempts and does not retime Groth16
or call a model. Raw observations are never edited by hand.


==> anc/experiments/artifact/README.md <==
# Fixed artifacts and reproduction

Two separately locked published CLI releases support the paper. All commands
below run from the repository root; use Node/npm, Python 3, Git and `shasum`.
Network access is needed only to reinstall packages. Tectonic/Poppler build PDFs.

| Profile | Root | Uses |
|---|---|---|
| `0.7.5` (default) | `experiments/artifact` | Original runtime, overhead, security, anchoring and circuit evidence |
| `0.7.6` | `experiments/artifact/releases/0.7.6` | Corrected receipt consistency, RQ2 rerun and receipt costs |

Each root commits its exact dependency lock, registry identity manifest and
209-entry install inventory. `artifact_profile.sh` pins version, release commit,
tarball integrity and inventory hash. The install trees are regenerable and
ignored. The gate checks the complete tree before even invoking `--version`;
modified modules/dependencies and substituted executables are rejected.
Original runs used an earlier entry-only gate: current verification establishes
present bytes, not retrospective attestation of past executions.

## Quick path

```sh
bash experiments/scripts/build_artifact.sh
CATP_RELEASE_PROFILE=0.7.6 bash experiments/scripts/build_artifact.sh
bash experiments/scripts/test_verify_artifact.sh
CATP_RELEASE_PROFILE=0.7.6 bash experiments/scripts/test_verify_artifact.sh
python3 experiments/scripts/test_release_profiles.py
python3 experiments/scripts/test_remediation.py
python3 experiments/scripts/test_rq4_config.py
node --test experiments/mechanism/test_contract.mjs
bash experiments/scripts/test_rq1b_scorer.sh
bash experiments/scripts/test_rq_timing.sh

python3 experiments/scripts/gen_runtime_tables.py
python3 experiments/scripts/gen_failure_matrix.py
python3 experiments/scripts/gen_cost_tables.py
python3 experiments/mechanism/generate.py
python3 experiments/scripts/check_prose_consistency.py
git diff --exit-code -- tables/
```

Rebuilding updates build-time machine/date fields in manifests; completed runs
bind only stable package/lock/inventory identity. Do not stage these incidental
changes when reproducing the sealed archive. Table regeneration consumes the
committed result sets and requires no new performance measurements.

## Optional corrected-release remeasurement

Choose a new run ID; reusing one is an error:

```sh
python3 experiments/scripts/run_remediation.py run-YYYYMMDD-NN --select
```

This checks the same 13 signed historical inputs, reruns 29 CLI security cases,
and measures receipt issue/verify 100 times after 10 warmups. It creates
`experiments/remediation-0.7.6/<run-id>` with diagnostics, input/output hashes,
script hashes and completion state. Only a complete integrity-checked run can
be selected. New timings will differ; they are not expected to reproduce exact
wall-clock values. Old Groth16, runtime and overhead results remain untouched.
The historical durability fixture keeps its 0.7.5 pin; the durability source and
test bytes are identical in 0.7.6. The full historical sweep is described in
[the experiment map](../README.md) and should run in a disposable checkout.

## Offline verification and companions

The sample contains no private key. Its v2 signature, export and policy can be
checked using either installed profile (shown with the original one):

```sh
experiments/artifact/install/node_modules/.bin/catp receipt verify \
  --receipt experiments/artifact/receipt-sample/receipt.json \
  --public-key experiments/artifact/receipt-sample/pub.pem \
  --file experiments/artifact/receipt-sample/catp-policy.toml \
  --audit-export experiments/artifact/receipt-sample/audit-export.json
```

Expect `authorizationReceipt=valid`, `auditExport=matched`, `policy=matched`.
Altering a content field in a copied export must fail; whitespace is canonicalized.
Fixed [durability](companion/durability/README.md) and Groth16 companions retain
source/setup hashes. Durability is 32 mocked filesystem tests, not a power-loss
experiment. Groth16 measures a narrower predicate, not full receipt equivalence.

## Public preprint package

`make` builds the public PDF and arXiv source archive, including experiment
files under `anc/`. Follow [the package instructions](../../ARXIV_REPRODUCTION.md)
to restore the expected experiment layout after extraction. The current check
report hashes every package member. The source archive is identifying by design;
there are no AAP/R0/R1 aliases and no claim that an anonymous review is ongoing.

The older `make_artifact_archive.sh` is retained for reproducing historical Git
index seals only. It is not the current arXiv packaging command. Historical
sealing records remain in [artifact/README.md](../../artifact/README.md) and Git.
The trusted harness and host remain assumptions. No upload is performed.


==> anc/experiments/artifact/companion/durability/LICENSE <==
MIT License

Copyright (c) 2026 CATP Contributors

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/experiments/artifact/companion/durability/README.md <==
# Fixed-release durability test companion

The source and test are byte-for-byte exports from CATP release commit
`077c5997245f1c52961a03c9f3b3be1f8d06ba6f` (0.7.5), not a live checkout.
`source-manifest.json` records their SHA-256 hashes. The dependency lock pins the
standalone Jest runner; no changes were made to the imported source or tests.

From this directory: `npm ci --ignore-scripts`, then `npm test -- --json`.
Expect 32 tests. Fake-filesystem syscall ordering and injected write/fsync/rename
faults are unit evidence; the suite does not simulate kernel crashes or power
loss, and does not prove host honesty or independently attest hook chronology.
The historical summary remains under raw/failure-matrix; a new validation run
is recorded separately under mechanism/durability-validation.json.


==> anc/experiments/artifact/companion/durability/jest.config.cjs <==
/** @type {import('jest').Config} */
module.exports = {
  preset: 'ts-jest/presets/default-esm',
  testEnvironment: 'node',
  extensionsToTreatAsEsm: ['.ts'],
  moduleNameMapper: {
    '^(\\.{1,2}/.*)\\.js$': '$1',
  },
  transform: {
    '^.+\\.ts$': [
      'ts-jest',
      {
        useESM: true,
        tsconfig: {
          module: 'NodeNext',
          moduleResolution: 'NodeNext',
          target: 'ES2022',
          strict: true,
          types: ['node'],
        },
      },
    ],
  },
  testMatch: ['**/tests/**/*.test.ts'],
  collectCoverageFrom: [
    'src/**/*.ts',
    '!src/cli.ts',
    '!src/hook/**',
    '!src/commands/init.ts',
    '!src/commands/validate.ts',
    '!src/commands/log.ts',
  ],
  coverageThreshold: {
    global: {
      lines: 80,
      branches: 75,
      functions: 80,
      statements: 80,
    },
  },
};


==> anc/experiments/artifact/companion/durability/package-lock.json <==
{
  "name": "catp-durability-reproduction",
  "lockfileVersion": 3,
  "requires": true,
  "packages": {
    "": {
      "name": "catp-durability-reproduction",
      "devDependencies": {
        "@types/node": "20.19.39",
        "jest": "29.7.0",
        "ts-jest": "29.4.9",
        "typescript": "5.9.3"
      }
    },
    "node_modules/@babel/code-frame": {
      "version": "7.29.7",
      "resolved": "https://registry.npmjs.org/@babel/code-frame/-/code-frame-7.29.7.tgz",
      "integrity": "sha512-Aup7aUOfpbAUg2ROOJN6Iw5f9DMBlzu0mIkm/malLQFN/YQgO48wCj0Kxa3sEHJvPVFg7siR+qRInwXd2qhQKw==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@babel/helper-validator-identifier": "^7.29.7",
        "js-tokens": "^4.0.0",
        "picocolors": "^1.1.1"
      },
      "engines": {
        "node": ">=6.9.0"
      }
    },
    "node_modules/@babel/compat-data": {
      "version": "7.29.7",
      "resolved": "https://registry.npmjs.org/@babel/compat-data/-/compat-data-7.29.7.tgz",
      "integrity": "sha512-locTkQyKvwIEgBzVrn8693ebc97F2U8ZHjbXwDXJ5Fn2TCpNwTlKcaKLkdHop5c/icOFE7qt7Q9JC5hnKNa6Gg==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=6.9.0"
      }
    },
    "node_modules/@babel/core": {
      "version": "7.29.7",
      "resolved": "https://registry.npmjs.org/@babel/core/-/core-7.29.7.tgz",
      "integrity": "sha512-RgHBCvtjbOK2gXSNBNIkNoEc9qoVEtau3hj8gEqKQuL3HZAibKarWFEI3Lfm6EYKkLalOh8eSrj9b+ch9H/VBA==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@babel/code-frame": "^7.29.7",
        "@babel/generator": "^7.29.7",
        "@babel/helper-compilation-targets": "^7.29.7",
        "@babel/helper-module-transforms": "^7.29.7",
        "@babel/helpers": "^7.29.7",
        "@babel/parser": "^7.29.7",
        "@babel/template": "^7.29.7",
        "@babel/traverse": "^7.29.7",
        "@babel/types": "^7.29.7",
        "@jridgewell/remapping": "^2.3.5",
        "convert-source-map": "^2.0.0",
        "debug": "^4.1.0",
        "gensync": "^1.0.0-beta.2",
        "json5": "^2.2.3",
        "semver": "^6.3.1"
      },
      "engines": {
        "node": ">=6.9.0"
      },
      "funding": {
        "type": "opencollective",
        "url": "https://opencollective.com/babel"
      }
    },
    "node_modules/@babel/generator": {
      "version": "7.29.8",
      "resolved": "https://registry.npmjs.org/@babel/generator/-/generator-7.29.8.tgz",
      "integrity": "sha512-gZbepsdh3WDtgZKWL+vTPh71LSBrm/Y4/QDZBVCcYfmeTEEuoOYwlSy+G1StfJg+/Zy550u/3TATbm7qDbbMtg==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@babel/parser": "^7.29.8",
        "@babel/types": "^7.29.8",
        "@jridgewell/gen-mapping": "^0.3.12",
        "@jridgewell/trace-mapping": "^0.3.28",
        "jsesc": "^3.0.2"
      },
      "engines": {
        "node": ">=6.9.0"
      }
    },
    "node_modules/@babel/helper-compilation-targets": {
      "version": "7.29.7",
      "resolved": "https://registry.npmjs.org/@babel/helper-compilation-targets/-/helper-compilation-targets-7.29.7.tgz",
      "integrity": "sha512-wem6WaBj4NaVYVdNhLPPVacES6ZJ+KBBfSkTMD3YZxbP3rm3Di85tJU5ljaUNhaOynt+Aj0xruhYuzQBt8n71g==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@babel/compat-data": "^7.29.7",
        "@babel/helper-validator-option": "^7.29.7",
        "browserslist": "^4.24.0",
        "lru-cache": "^5.1.1",
        "semver": "^6.3.1"
      },
      "engines": {
        "node": ">=6.9.0"
      }
    },
    "node_modules/@babel/helper-globals": {
      "version": "7.29.7",
      "resolved": "https://registry.npmjs.org/@babel/helper-globals/-/helper-globals-7.29.7.tgz",
      "integrity": "sha512-3nQVUAtvkKH9zahfWgw96Jc/uFOmjACE1kQz82E2lqWmHBgjzbNlsC22nuQTfahmWeQtTq5nQ/4Nnd2A1wj4zA==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=6.9.0"
      }
    },
    "node_modules/@babel/helper-module-imports": {
      "version": "7.29.7",
      "resolved": "https://registry.npmjs.org/@babel/helper-module-imports/-/helper-module-imports-7.29.7.tgz",
      "integrity": "sha512-ejHwrQQYcm9xnTivShn2IDOlIzInN34AXskvq9QicvCtEzq1Vzclu/tKF8Jq1Cg8JG2GL6/EmjgsCT7lXepE3g==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@babel/traverse": "^7.29.7",
        "@babel/types": "^7.29.7"
      },
      "engines": {
        "node": ">=6.9.0"
      }
    },
    "node_modules/@babel/helper-module-transforms": {
      "version": "7.29.7",
      "resolved": "https://registry.npmjs.org/@babel/helper-module-transforms/-/helper-module-transforms-7.29.7.tgz",
      "integrity": "sha512-UPUVSyXbOh627KiCIGQSgwWzGeBKLkaJ9PJEdrngIwMSzxLR4jS4+f1f1jb7VzBbg8nFLaYotvVPFCTqdrmTAg==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@babel/helper-module-imports": "^7.29.7",
        "@babel/helper-validator-identifier": "^7.29.7",
        "@babel/traverse": "^7.29.7"
      },
      "engines": {
        "node": ">=6.9.0"
      },
      "peerDependencies": {
        "@babel/core": "^7.0.0"
      }
    },
    "node_modules/@babel/helper-plugin-utils": {
      "version": "7.29.7",
      "resolved": "https://registry.npmjs.org/@babel/helper-plugin-utils/-/helper-plugin-utils-7.29.7.tgz",
      "integrity": "sha512-G7sHYigPY17oO5SYWnfD/0MTBwVR781S/JI643e/JhUYgVgWE/61SoW3NH9KWUKyKq5LVh3npif99Wkt6j86Jw==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=6.9.0"
      }
    },
    "node_modules/@babel/helper-string-parser": {
      "version": "7.29.7",
      "resolved": "https://registry.npmjs.org/@babel/helper-string-parser/-/helper-string-parser-7.29.7.tgz",
      "integrity": "sha512-Pb5ijPrZ89GDH8223L4UP8i6QApWxs04RbPQJTeWDV0/keR2E36MeKnyr6LYmUUvqRRI+Iv87SuF1W6ErINzYw==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=6.9.0"
      }
    },
    "node_modules/@babel/helper-validator-identifier": {
      "version": "7.29.7",
      "resolved": "https://registry.npmjs.org/@babel/helper-validator-identifier/-/helper-validator-identifier-7.29.7.tgz",
      "integrity": "sha512-qehxGkRj55h/ff8EMaJ+cYhyaKlHIxqYDn682wQD7RNp9UujOQsHog2uS0r2vzr4pW+sXf90NeeayjcNaX3fFg==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=6.9.0"
      }
    },
    "node_modules/@babel/helper-validator-option": {
      "version": "7.29.7",
      "resolved": "https://registry.npmjs.org/@babel/helper-validator-option/-/helper-validator-option-7.29.7.tgz",
      "integrity": "sha512-N9ZErrD+yW5geCDtBqnOoxmR8+tNKiGuxKlDpuJxfsqpa2dFcexaziGAE/qoHLiDDreVNMupxGmSoNlyvsA3gw==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=6.9.0"
      }
    },
    "node_modules/@babel/helpers": {
      "version": "7.29.7",
      "resolved": "https://registry.npmjs.org/@babel/helpers/-/helpers-7.29.7.tgz",
      "integrity": "sha512-1k2lAGRMfHTcwuNYcCNUmaUffmQv8KWMfh2iJUUeRlwlwH4FdNG7mfPI10NPfLHJFThE4Tyr4mv7kTNZOiPuBg==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@babel/template": "^7.29.7",
        "@babel/types": "^7.29.7"
      },
      "engines": {
        "node": ">=6.9.0"
      }
    },
    "node_modules/@babel/parser": {
      "version": "7.29.9",
      "resolved": "https://registry.npmjs.org/@babel/parser/-/parser-7.29.9.tgz",
      "integrity": "sha512-CjXrNHTnvqBVqHgdBysY3vk2T8tpJHb5/RMeHJBTyVa9xgugCB0CJTx/3oO8RV2QRQP391RWpB7D6hLjm8V9uA==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@babel/types": "^7.29.8"
      },
      "bin": {
        "parser": "bin/babel-parser.js"
      },
      "engines": {
        "node": ">=6.0.0"
      }
    },
    "node_modules/@babel/plugin-syntax-async-generators": {
      "version": "7.8.4",
      "resolved": "https://registry.npmjs.org/@babel/plugin-syntax-async-generators/-/plugin-syntax-async-generators-7.8.4.tgz",
      "integrity": "sha512-tycmZxkGfZaxhMRbXlPXuVFpdWlXpir2W4AMhSJgRKzk/eDlIXOhb2LHWoLpDF7TEHylV5zNhykX6KAgHJmTNw==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@babel/helper-plugin-utils": "^7.8.0"
      },
      "peerDependencies": {
        "@babel/core": "^7.0.0-0"
      }
    },
    "node_modules/@babel/plugin-syntax-bigint": {
      "version": "7.8.3",
      "resolved": "https://registry.npmjs.org/@babel/plugin-syntax-bigint/-/plugin-syntax-bigint-7.8.3.tgz",
      "integrity": "sha512-wnTnFlG+YxQm3vDxpGE57Pj0srRU4sHE/mDkt1qv2YJJSeUAec2ma4WLUnUPeKjyrfntVwe/N6dCXpU+zL3Npg==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@babel/helper-plugin-utils": "^7.8.0"
      },
      "peerDependencies": {
        "@babel/core": "^7.0.0-0"
      }
    },
    "node_modules/@babel/plugin-syntax-class-properties": {
      "version": "7.12.13",
      "resolved": "https://registry.npmjs.org/@babel/plugin-syntax-class-properties/-/plugin-syntax-class-properties-7.12.13.tgz",
      "integrity": "sha512-fm4idjKla0YahUNgFNLCB0qySdsoPiZP3iQE3rky0mBUtMZ23yDJ9SJdg6dXTSDnulOVqiF3Hgr9nbXvXTQZYA==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@babel/helper-plugin-utils": "^7.12.13"
      },
      "peerDependencies": {
        "@babel/core": "^7.0.0-0"
      }
    },
    "node_modules/@babel/plugin-syntax-class-static-block": {
      "version": "7.14.5",
      "resolved": "https://registry.npmjs.org/@babel/plugin-syntax-class-static-block/-/plugin-syntax-class-static-block-7.14.5.tgz",
      "integrity": "sha512-b+YyPmr6ldyNnM6sqYeMWE+bgJcJpO6yS4QD7ymxgH34GBPNDM/THBh8iunyvKIZztiwLH4CJZ0RxTk9emgpjw==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@babel/helper-plugin-utils": "^7.14.5"
      },
      "engines": {
        "node": ">=6.9.0"
      },
      "peerDependencies": {
        "@babel/core": "^7.0.0-0"
      }
    },
    "node_modules/@babel/plugin-syntax-import-attributes": {
      "version": "7.29.7",
      "resolved": "https://registry.npmjs.org/@babel/plugin-syntax-import-attributes/-/plugin-syntax-import-attributes-7.29.7.tgz",
      "integrity": "sha512-zGYcYfq/WmZ4V+kBIXQon9dSSc8ircGZqw9ZaNhhGj9nZkeBu1jHLBDQqYYi5WA9uawvA2sIMbry2nCFhf5Djg==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@babel/helper-plugin-utils": "^7.29.7"
      },
      "engines": {
        "node": ">=6.9.0"
      },
      "peerDependencies": {
        "@babel/core": "^7.0.0-0"
      }
    },
    "node_modules/@babel/plugin-syntax-import-meta": {
      "version": "7.10.4",
      "resolved": "https://registry.npmjs.org/@babel/plugin-syntax-import-meta/-/plugin-syntax-import-meta-7.10.4.tgz",
      "integrity": "sha512-Yqfm+XDx0+Prh3VSeEQCPU81yC+JWZ2pDPFSS4ZdpfZhp4MkFMaDC1UqseovEKwSUpnIL7+vK+Clp7bfh0iD7g==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@babel/helper-plugin-utils": "^7.10.4"
      },
      "peerDependencies": {
        "@babel/core": "^7.0.0-0"
      }
    },
    "node_modules/@babel/plugin-syntax-json-strings": {
      "version": "7.8.3",
      "resolved": "https://registry.npmjs.org/@babel/plugin-syntax-json-strings/-/plugin-syntax-json-strings-7.8.3.tgz",
      "integrity": "sha512-lY6kdGpWHvjoe2vk4WrAapEuBR69EMxZl+RoGRhrFGNYVK8mOPAW8VfbT/ZgrFbXlDNiiaxQnAtgVCZ6jv30EA==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@babel/helper-plugin-utils": "^7.8.0"
      },
      "peerDependencies": {
        "@babel/core": "^7.0.0-0"
      }
    },
    "node_modules/@babel/plugin-syntax-jsx": {
      "version": "7.29.7",
      "resolved": "https://registry.npmjs.org/@babel/plugin-syntax-jsx/-/plugin-syntax-jsx-7.29.7.tgz",
      "integrity": "sha512-TSu8+mHCoEaaCDEZ0I3+6mvTBYR4PCxQwf2z9/r5Tbztv6NaLR3B9thGTTxX2WGuGHJqRiAbKPeGTJ5XWXVg6A==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@babel/helper-plugin-utils": "^7.29.7"
      },
      "engines": {
        "node": ">=6.9.0"
      },
      "peerDependencies": {
        "@babel/core": "^7.0.0-0"
      }
    },
    "node_modules/@babel/plugin-syntax-logical-assignment-operators": {
      "version": "7.10.4",
      "resolved": "https://registry.npmjs.org/@babel/plugin-syntax-logical-assignment-operators/-/plugin-syntax-logical-assignment-operators-7.10.4.tgz",
      "integrity": "sha512-d8waShlpFDinQ5MtvGU9xDAOzKH47+FFoney2baFIoMr952hKOLp1HR7VszoZvOsV/4+RRszNY7D17ba0te0ig==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@babel/helper-plugin-utils": "^7.10.4"
      },
      "peerDependencies": {
        "@babel/core": "^7.0.0-0"
      }
    },
    "node_modules/@babel/plugin-syntax-nullish-coalescing-operator": {
      "version": "7.8.3",
      "resolved": "https://registry.npmjs.org/@babel/plugin-syntax-nullish-coalescing-operator/-/plugin-syntax-nullish-coalescing-operator-7.8.3.tgz",
      "integrity": "sha512-aSff4zPII1u2QD7y+F8oDsz19ew4IGEJg9SVW+bqwpwtfFleiQDMdzA/R+UlWDzfnHFCxxleFT0PMIrR36XLNQ==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@babel/helper-plugin-utils": "^7.8.0"
      },
      "peerDependencies": {
        "@babel/core": "^7.0.0-0"
      }
    },
    "node_modules/@babel/plugin-syntax-numeric-separator": {
      "version": "7.10.4",
      "resolved": "https://registry.npmjs.org/@babel/plugin-syntax-numeric-separator/-/plugin-syntax-numeric-separator-7.10.4.tgz",
      "integrity": "sha512-9H6YdfkcK/uOnY/K7/aA2xpzaAgkQn37yzWUMRK7OaPOqOpGS1+n0H5hxT9AUw9EsSjPW8SVyMJwYRtWs3X3ug==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@babel/helper-plugin-utils": "^7.10.4"
      },
      "peerDependencies": {
        "@babel/core": "^7.0.0-0"
      }
    },
    "node_modules/@babel/plugin-syntax-object-rest-spread": {
      "version": "7.8.3",
      "resolved": "https://registry.npmjs.org/@babel/plugin-syntax-object-rest-spread/-/plugin-syntax-object-rest-spread-7.8.3.tgz",
      "integrity": "sha512-XoqMijGZb9y3y2XskN+P1wUGiVwWZ5JmoDRwx5+3GmEplNyVM2s2Dg8ILFQm8rWM48orGy5YpI5Bl8U1y7ydlA==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@babel/helper-plugin-utils": "^7.8.0"
      },
      "peerDependencies": {
        "@babel/core": "^7.0.0-0"
      }
    },
    "node_modules/@babel/plugin-syntax-optional-catch-binding": {
      "version": "7.8.3",
      "resolved": "https://registry.npmjs.org/@babel/plugin-syntax-optional-catch-binding/-/plugin-syntax-optional-catch-binding-7.8.3.tgz",
      "integrity": "sha512-6VPD0Pc1lpTqw0aKoeRTMiB+kWhAoT24PA+ksWSBrFtl5SIRVpZlwN3NNPQjehA2E/91FV3RjLWoVTglWcSV3Q==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@babel/helper-plugin-utils": "^7.8.0"
      },
      "peerDependencies": {
        "@babel/core": "^7.0.0-0"
      }
    },
    "node_modules/@babel/plugin-syntax-optional-chaining": {
      "version": "7.8.3",
      "resolved": "https://registry.npmjs.org/@babel/plugin-syntax-optional-chaining/-/plugin-syntax-optional-chaining-7.8.3.tgz",
      "integrity": "sha512-KoK9ErH1MBlCPxV0VANkXW2/dw4vlbGDrFgz8bmUsBGYkFRcbRwMh6cIJubdPrkxRwuGdtCk0v/wPTKbQgBjkg==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@babel/helper-plugin-utils": "^7.8.0"
      },
      "peerDependencies": {
        "@babel/core": "^7.0.0-0"
      }
    },
    "node_modules/@babel/plugin-syntax-private-property-in-object": {
      "version": "7.14.5",
      "resolved": "https://registry.npmjs.org/@babel/plugin-syntax-private-property-in-object/-/plugin-syntax-private-property-in-object-7.14.5.tgz",
      "integrity": "sha512-0wVnp9dxJ72ZUJDV27ZfbSj6iHLoytYZmh3rFcxNnvsJF3ktkzLDZPy/mA17HGsaQT3/DQsWYX1f1QGWkCoVUg==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@babel/helper-plugin-utils": "^7.14.5"
      },
      "engines": {
        "node": ">=6.9.0"
      },
      "peerDependencies": {
        "@babel/core": "^7.0.0-0"
      }
    },
    "node_modules/@babel/plugin-syntax-top-level-await": {
      "version": "7.14.5",
      "resolved": "https://registry.npmjs.org/@babel/plugin-syntax-top-level-await/-/plugin-syntax-top-level-await-7.14.5.tgz",
      "integrity": "sha512-hx++upLv5U1rgYfwe1xBQUhRmU41NEvpUvrp8jkrSCdvGSnM5/qdRMtylJ6PG5OFkBaHkbTAKTnd3/YyESRHFw==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@babel/helper-plugin-utils": "^7.14.5"
      },
      "engines": {
        "node": ">=6.9.0"
      },
      "peerDependencies": {
        "@babel/core": "^7.0.0-0"
      }
    },
    "node_modules/@babel/plugin-syntax-typescript": {
      "version": "7.29.7",
      "resolved": "https://registry.npmjs.org/@babel/plugin-syntax-typescript/-/plugin-syntax-typescript-7.29.7.tgz",
      "integrity": "sha512-ngr+82Sh0xMz25TPCZi+nC2iTzjfCdWS2ONXTp/PtSCHCgaCNBpdMqgvJ2ccdLlClVZ7sisIgB914j/JFe+RZA==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@babel/helper-plugin-utils": "^7.29.7"
      },
      "engines": {
        "node": ">=6.9.0"
      },
      "peerDependencies": {
        "@babel/core": "^7.0.0-0"
      }
    },
    "node_modules/@babel/template": {
      "version": "7.29.7",
      "resolved": "https://registry.npmjs.org/@babel/template/-/template-7.29.7.tgz",
      "integrity": "sha512-puq+Gf35oI24FeN11LkoUQFqv9uwNeWpxXZi/Ji3rRIoKAzKnxRaZ+Gkj0vKS9ZCiTESfng1N9LyOyXvo+m+Gg==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@babel/code-frame": "^7.29.7",
        "@babel/parser": "^7.29.7",
        "@babel/types": "^7.29.7"
      },
      "engines": {
        "node": ">=6.9.0"
      }
    },
    "node_modules/@babel/traverse": {
      "version": "7.29.8",
      "resolved": "https://registry.npmjs.org/@babel/traverse/-/traverse-7.29.8.tgz",
      "integrity": "sha512-I5z7H3bf/41ktsNVLtpN0wAa336HkqIHQ5BuPLEhTkt1jVSyZpeNKIzTgEWmlxjdg81R0IgUCcaE+Ok3NvrfZg==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@babel/code-frame": "^7.29.7",
        "@babel/generator": "^7.29.8",
        "@babel/helper-globals": "^7.29.7",
        "@babel/parser": "^7.29.8",
        "@babel/template": "^7.29.7",
        "@babel/types": "^7.29.8",
        "debug": "^4.3.1"
      },
      "engines": {
        "node": ">=6.9.0"
      }
    },
    "node_modules/@babel/types": {
      "version": "7.29.8",
      "resolved": "https://registry.npmjs.org/@babel/types/-/types-7.29.8.tgz",
      "integrity": "sha512-Vj1jF3cPfxg7OAfoI7QnVKLoILlm2JF9pnVHrX8qx7AHMiYWT+NDAA7jChlNgRS4WTLc/fD1lXLmPixluj+3Gg==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@babel/helper-string-parser": "^7.29.7",
        "@babel/helper-validator-identifier": "^7.29.7"
      },
      "engines": {
        "node": ">=6.9.0"
      }
    },
    "node_modules/@bcoe/v8-coverage": {
      "version": "0.2.3",
      "resolved": "https://registry.npmjs.org/@bcoe/v8-coverage/-/v8-coverage-0.2.3.tgz",
      "integrity": "sha512-0hYQ8SB4Db5zvZB4axdMHGwEaQjkZzFjQiN9LVYvIFB2nSUHW9tYpxWriPrWDASIxiaXax83REcLxuSdnGPZtw==",
      "dev": true,
      "license": "MIT"
    },
    "node_modules/@istanbuljs/load-nyc-config": {
      "version": "1.1.0",
      "resolved": "https://registry.npmjs.org/@istanbuljs/load-nyc-config/-/load-nyc-config-1.1.0.tgz",
      "integrity": "sha512-VjeHSlIzpv/NyD3N0YuHfXOPDIixcA1q2ZV98wsMqcYlPmv2n3Yb2lYP9XMElnaFVXg5A7YLTeLu6V84uQDjmQ==",
      "dev": true,
      "license": "ISC",
      "dependencies": {
        "camelcase": "^5.3.1",
        "find-up": "^4.1.0",
        "get-package-type": "^0.1.0",
        "js-yaml": "^3.13.1",
        "resolve-from": "^5.0.0"
      },
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/@istanbuljs/schema": {
      "version": "0.1.6",
      "resolved": "https://registry.npmjs.org/@istanbuljs/schema/-/schema-0.1.6.tgz",
      "integrity": "sha512-+Sg6GCR/wy1oSmQDFq4LQDAhm3ETKnorxN+y5nbLULOR3P0c14f2Wurzj3/xqPXtasLFfHd5iRFQ7AJt4KH2cw==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/@jest/console": {
      "version": "29.7.0",
      "resolved": "https://registry.npmjs.org/@jest/console/-/console-29.7.0.tgz",
      "integrity": "sha512-5Ni4CU7XHQi32IJ398EEP4RrB8eV09sXP2ROqD4bksHrnTree52PsxvX8tpL8LvTZ3pFzXyPbNQReSN41CAhOg==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@jest/types": "^29.6.3",
        "@types/node": "*",
        "chalk": "^4.0.0",
        "jest-message-util": "^29.7.0",
        "jest-util": "^29.7.0",
        "slash": "^3.0.0"
      },
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      }
    },
    "node_modules/@jest/core": {
      "version": "29.7.0",
      "resolved": "https://registry.npmjs.org/@jest/core/-/core-29.7.0.tgz",
      "integrity": "sha512-n7aeXWKMnGtDA48y8TLWJPJmLmmZ642Ceo78cYWEpiD7FzDgmNDV/GCVRorPABdXLJZ/9wzzgZAlHjXjxDHGsg==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@jest/console": "^29.7.0",
        "@jest/reporters": "^29.7.0",
        "@jest/test-result": "^29.7.0",
        "@jest/transform": "^29.7.0",
        "@jest/types": "^29.6.3",
        "@types/node": "*",
        "ansi-escapes": "^4.2.1",
        "chalk": "^4.0.0",
        "ci-info": "^3.2.0",
        "exit": "^0.1.2",
        "graceful-fs": "^4.2.9",
        "jest-changed-files": "^29.7.0",
        "jest-config": "^29.7.0",
        "jest-haste-map": "^29.7.0",
        "jest-message-util": "^29.7.0",
        "jest-regex-util": "^29.6.3",
        "jest-resolve": "^29.7.0",
        "jest-resolve-dependencies": "^29.7.0",
        "jest-runner": "^29.7.0",
        "jest-runtime": "^29.7.0",
        "jest-snapshot": "^29.7.0",
        "jest-util": "^29.7.0",
        "jest-validate": "^29.7.0",
        "jest-watcher": "^29.7.0",
        "micromatch": "^4.0.4",
        "pretty-format": "^29.7.0",
        "slash": "^3.0.0",
        "strip-ansi": "^6.0.0"
      },
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      },
      "peerDependencies": {
        "node-notifier": "^8.0.1 || ^9.0.0 || ^10.0.0"
      },
      "peerDependenciesMeta": {
        "node-notifier": {
          "optional": true
        }
      }
    },
    "node_modules/@jest/environment": {
      "version": "29.7.0",
      "resolved": "https://registry.npmjs.org/@jest/environment/-/environment-29.7.0.tgz",
      "integrity": "sha512-aQIfHDq33ExsN4jP1NWGXhxgQ/wixs60gDiKO+XVMd8Mn0NWPWgc34ZQDTb2jKaUWQ7MuwoitXAsN2XVXNMpAw==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@jest/fake-timers": "^29.7.0",
        "@jest/types": "^29.6.3",
        "@types/node": "*",
        "jest-mock": "^29.7.0"
      },
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      }
    },
    "node_modules/@jest/expect": {
      "version": "29.7.0",
      "resolved": "https://registry.npmjs.org/@jest/expect/-/expect-29.7.0.tgz",
      "integrity": "sha512-8uMeAMycttpva3P1lBHB8VciS9V0XAr3GymPpipdyQXbBcuhkLQOSe8E/p92RyAdToS6ZD1tFkX+CkhoECE0dQ==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "expect": "^29.7.0",
        "jest-snapshot": "^29.7.0"
      },
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      }
    },
    "node_modules/@jest/expect-utils": {
      "version": "29.7.0",
      "resolved": "https://registry.npmjs.org/@jest/expect-utils/-/expect-utils-29.7.0.tgz",
      "integrity": "sha512-GlsNBWiFQFCVi9QVSx7f5AgMeLxe9YCCs5PuP2O2LdjDAA8Jh9eX7lA1Jq/xdXw3Wb3hyvlFNfZIfcRetSzYcA==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "jest-get-type": "^29.6.3"
      },
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      }
    },
    "node_modules/@jest/fake-timers": {
      "version": "29.7.0",
      "resolved": "https://registry.npmjs.org/@jest/fake-timers/-/fake-timers-29.7.0.tgz",
      "integrity": "sha512-q4DH1Ha4TTFPdxLsqDXK1d3+ioSL7yL5oCMJZgDYm6i+6CygW5E5xVr/D1HdsGxjt1ZWSfUAs9OxSB/BNelWrQ==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@jest/types": "^29.6.3",
        "@sinonjs/fake-timers": "^10.0.2",
        "@types/node": "*",
        "jest-message-util": "^29.7.0",
        "jest-mock": "^29.7.0",
        "jest-util": "^29.7.0"
      },
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      }
    },
    "node_modules/@jest/globals": {
      "version": "29.7.0",
      "resolved": "https://registry.npmjs.org/@jest/globals/-/globals-29.7.0.tgz",
      "integrity": "sha512-mpiz3dutLbkW2MNFubUGUEVLkTGiqW6yLVTA+JbP6fI6J5iL9Y0Nlg8k95pcF8ctKwCS7WVxteBs29hhfAotzQ==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@jest/environment": "^29.7.0",
        "@jest/expect": "^29.7.0",
        "@jest/types": "^29.6.3",
        "jest-mock": "^29.7.0"
      },
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      }
    },
    "node_modules/@jest/reporters": {
      "version": "29.7.0",
      "resolved": "https://registry.npmjs.org/@jest/reporters/-/reporters-29.7.0.tgz",
      "integrity": "sha512-DApq0KJbJOEzAFYjHADNNxAE3KbhxQB1y5Kplb5Waqw6zVbuWatSnMjE5gs8FUgEPmNsnZA3NCWl9NG0ia04Pg==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@bcoe/v8-coverage": "^0.2.3",
        "@jest/console": "^29.7.0",
        "@jest/test-result": "^29.7.0",
        "@jest/transform": "^29.7.0",
        "@jest/types": "^29.6.3",
        "@jridgewell/trace-mapping": "^0.3.18",
        "@types/node": "*",
        "chalk": "^4.0.0",
        "collect-v8-coverage": "^1.0.0",
        "exit": "^0.1.2",
        "glob": "^7.1.3",
        "graceful-fs": "^4.2.9",
        "istanbul-lib-coverage": "^3.0.0",
        "istanbul-lib-instrument": "^6.0.0",
        "istanbul-lib-report": "^3.0.0",
        "istanbul-lib-source-maps": "^4.0.0",
        "istanbul-reports": "^3.1.3",
        "jest-message-util": "^29.7.0",
        "jest-util": "^29.7.0",
        "jest-worker": "^29.7.0",
        "slash": "^3.0.0",
        "string-length": "^4.0.1",
        "strip-ansi": "^6.0.0",
        "v8-to-istanbul": "^9.0.1"
      },
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      },
      "peerDependencies": {
        "node-notifier": "^8.0.1 || ^9.0.0 || ^10.0.0"
      },
      "peerDependenciesMeta": {
        "node-notifier": {
          "optional": true
        }
      }
    },
    "node_modules/@jest/schemas": {
      "version": "29.6.3",
      "resolved": "https://registry.npmjs.org/@jest/schemas/-/schemas-29.6.3.tgz",
      "integrity": "sha512-mo5j5X+jIZmJQveBKeS/clAueipV7KgiX1vMgCxam1RNYiqE1w62n0/tJJnHtjW8ZHcQco5gY85jA3mi0L+nSA==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@sinclair/typebox": "^0.27.8"
      },
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      }
    },
    "node_modules/@jest/source-map": {
      "version": "29.6.3",
      "resolved": "https://registry.npmjs.org/@jest/source-map/-/source-map-29.6.3.tgz",
      "integrity": "sha512-MHjT95QuipcPrpLM+8JMSzFx6eHp5Bm+4XeFDJlwsvVBjmKNiIAvasGK2fxz2WbGRlnvqehFbh07MMa7n3YJnw==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@jridgewell/trace-mapping": "^0.3.18",
        "callsites": "^3.0.0",
        "graceful-fs": "^4.2.9"
      },
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      }
    },
    "node_modules/@jest/test-result": {
      "version": "29.7.0",
      "resolved": "https://registry.npmjs.org/@jest/test-result/-/test-result-29.7.0.tgz",
      "integrity": "sha512-Fdx+tv6x1zlkJPcWXmMDAG2HBnaR9XPSd5aDWQVsfrZmLVT3lU1cwyxLgRmXR9yrq4NBoEm9BMsfgFzTQAbJYA==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@jest/console": "^29.7.0",
        "@jest/types": "^29.6.3",
        "@types/istanbul-lib-coverage": "^2.0.0",
        "collect-v8-coverage": "^1.0.0"
      },
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      }
    },
    "node_modules/@jest/test-sequencer": {
      "version": "29.7.0",
      "resolved": "https://registry.npmjs.org/@jest/test-sequencer/-/test-sequencer-29.7.0.tgz",
      "integrity": "sha512-GQwJ5WZVrKnOJuiYiAF52UNUJXgTZx1NHjFSEB0qEMmSZKAkdMoIzw/Cj6x6NF4AvV23AUqDpFzQkN/eYCYTxw==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@jest/test-result": "^29.7.0",
        "graceful-fs": "^4.2.9",
        "jest-haste-map": "^29.7.0",
        "slash": "^3.0.0"
      },
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      }
    },
    "node_modules/@jest/transform": {
      "version": "29.7.0",
      "resolved": "https://registry.npmjs.org/@jest/transform/-/transform-29.7.0.tgz",
      "integrity": "sha512-ok/BTPFzFKVMwO5eOHRrvnBVHdRy9IrsrW1GpMaQ9MCnilNLXQKmAX8s1YXDFaai9xJpac2ySzV0YeRRECr2Vw==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@babel/core": "^7.11.6",
        "@jest/types": "^29.6.3",
        "@jridgewell/trace-mapping": "^0.3.18",
        "babel-plugin-istanbul": "^6.1.1",
        "chalk": "^4.0.0",
        "convert-source-map": "^2.0.0",
        "fast-json-stable-stringify": "^2.1.0",
        "graceful-fs": "^4.2.9",
        "jest-haste-map": "^29.7.0",
        "jest-regex-util": "^29.6.3",
        "jest-util": "^29.7.0",
        "micromatch": "^4.0.4",
        "pirates": "^4.0.4",
        "slash": "^3.0.0",
        "write-file-atomic": "^4.0.2"
      },
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      }
    },
    "node_modules/@jest/types": {
      "version": "29.6.3",
      "resolved": "https://registry.npmjs.org/@jest/types/-/types-29.6.3.tgz",
      "integrity": "sha512-u3UPsIilWKOM3F9CXtrG8LEJmNxwoCQC/XVj4IKYXvvpx7QIi/Kg1LI5uDmDpKlac62NUtX7eLjRh+jVZcLOzw==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@jest/schemas": "^29.6.3",
        "@types/istanbul-lib-coverage": "^2.0.0",
        "@types/istanbul-reports": "^3.0.0",
        "@types/node": "*",
        "@types/yargs": "^17.0.8",
        "chalk": "^4.0.0"
      },
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      }
    },
    "node_modules/@jridgewell/gen-mapping": {
      "version": "0.3.13",
      "resolved": "https://registry.npmjs.org/@jridgewell/gen-mapping/-/gen-mapping-0.3.13.tgz",
      "integrity": "sha512-2kkt/7niJ6MgEPxF0bYdQ6etZaA+fQvDcLKckhy1yIQOzaoKjBBjSj63/aLVjYE3qhRt5dvM+uUyfCg6UKCBbA==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@jridgewell/sourcemap-codec": "^1.5.0",
        "@jridgewell/trace-mapping": "^0.3.24"
      }
    },
    "node_modules/@jridgewell/remapping": {
      "version": "2.3.5",
      "resolved": "https://registry.npmjs.org/@jridgewell/remapping/-/remapping-2.3.5.tgz",
      "integrity": "sha512-LI9u/+laYG4Ds1TDKSJW2YPrIlcVYOwi2fUC6xB43lueCjgxV4lffOCZCtYFiH6TNOX+tQKXx97T4IKHbhyHEQ==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@jridgewell/gen-mapping": "^0.3.5",
        "@jridgewell/trace-mapping": "^0.3.24"
      }
    },
    "node_modules/@jridgewell/resolve-uri": {
      "version": "3.1.2",
      "resolved": "https://registry.npmjs.org/@jridgewell/resolve-uri/-/resolve-uri-3.1.2.tgz",
      "integrity": "sha512-bRISgCIjP20/tbWSPWMEi54QVPRZExkuD9lJL+UIxUKtwVJA8wW1Trb1jMs1RFXo1CBTNZ/5hpC9QvmKWdopKw==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=6.0.0"
      }
    },
    "node_modules/@jridgewell/sourcemap-codec": {
      "version": "1.6.0",
      "resolved": "https://registry.npmjs.org/@jridgewell/sourcemap-codec/-/sourcemap-codec-1.6.0.tgz",
      "integrity": "sha512-T7jf+5zgsZHwNJ4lvQ7/aezbyk0nNX+zJVWpmHA7VYsEx7a7qr5Rg5IbtJFqkgze5Y2sruq1RUY8Q837Od7iFw==",
      "dev": true,
      "license": "MIT"
    },
    "node_modules/@jridgewell/trace-mapping": {
      "version": "0.3.31",
      "resolved": "https://registry.npmjs.org/@jridgewell/trace-mapping/-/trace-mapping-0.3.31.tgz",
      "integrity": "sha512-zzNR+SdQSDJzc8joaeP8QQoCQr8NuYx2dIIytl1QeBEZHJ9uW6hebsrYgbz8hJwUQao3TWCMtmfV8Nu1twOLAw==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@jridgewell/resolve-uri": "^3.1.0",
        "@jridgewell/sourcemap-codec": "^1.4.14"
      }
    },
    "node_modules/@sinclair/typebox": {
      "version": "0.27.12",
      "resolved": "https://registry.npmjs.org/@sinclair/typebox/-/typebox-0.27.12.tgz",
      "integrity": "sha512-hhyNJ+nbR6ZR7pToHvllEFun9TL0sbL+tk/ON75lo+Xas054uez98qRbsuNt7MBCyZKK4+8Yli/OAGZhmfBZ/g==",
      "dev": true,
      "license": "MIT"
    },
    "node_modules/@sinonjs/commons": {
      "version": "3.0.1",
      "resolved": "https://registry.npmjs.org/@sinonjs/commons/-/commons-3.0.1.tgz",
      "integrity": "sha512-K3mCHKQ9sVh8o1C9cxkwxaOmXoAMlDxC1mYyHrjqOWEcBjYr76t96zL2zlj5dUGZ3HSw240X1qgH3Mjf1yJWpQ==",
      "dev": true,
      "license": "BSD-3-Clause",
      "dependencies": {
        "type-detect": "4.0.8"
      }
    },
    "node_modules/@sinonjs/fake-timers": {
      "version": "10.3.0",
      "resolved": "https://registry.npmjs.org/@sinonjs/fake-timers/-/fake-timers-10.3.0.tgz",
      "integrity": "sha512-V4BG07kuYSUkTCSBHG8G8TNhM+F19jXFWnQtzj+we8DrkpSBCee9Z3Ms8yiGer/dlmhe35/Xdgyo3/0rQKg7YA==",
      "dev": true,
      "license": "BSD-3-Clause",
      "dependencies": {
        "@sinonjs/commons": "^3.0.0"
      }
    },
    "node_modules/@types/babel__core": {
      "version": "7.20.5",
      "resolved": "https://registry.npmjs.org/@types/babel__core/-/babel__core-7.20.5.tgz",
      "integrity": "sha512-qoQprZvz5wQFJwMDqeseRXWv3rqMvhgpbXFfVyWhbx9X47POIA6i/+dXefEmZKoAgOaTdaIgNSMqMIU61yRyzA==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@babel/parser": "^7.20.7",
        "@babel/types": "^7.20.7",
        "@types/babel__generator": "*",
        "@types/babel__template": "*",
        "@types/babel__traverse": "*"
      }
    },
    "node_modules/@types/babel__generator": {
      "version": "7.27.0",
      "resolved": "https://registry.npmjs.org/@types/babel__generator/-/babel__generator-7.27.0.tgz",
      "integrity": "sha512-ufFd2Xi92OAVPYsy+P4n7/U7e68fex0+Ee8gSG9KX7eo084CWiQ4sdxktvdl0bOPupXtVJPY19zk6EwWqUQ8lg==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@babel/types": "^7.0.0"
      }
    },
    "node_modules/@types/babel__template": {
      "version": "7.4.4",
      "resolved": "https://registry.npmjs.org/@types/babel__template/-/babel__template-7.4.4.tgz",
      "integrity": "sha512-h/NUaSyG5EyxBIp8YRxo4RMe2/qQgvyowRwVMzhYhBCONbW8PUsg4lkFMrhgZhUe5z3L3MiLDuvyJ/CaPa2A8A==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@babel/parser": "^7.1.0",
        "@babel/types": "^7.0.0"
      }
    },
    "node_modules/@types/babel__traverse": {
      "version": "7.28.0",
      "resolved": "https://registry.npmjs.org/@types/babel__traverse/-/babel__traverse-7.28.0.tgz",
      "integrity": "sha512-8PvcXf70gTDZBgt9ptxJ8elBeBjcLOAcOtoO/mPJjtji1+CdGbHgm77om1GrsPxsiE+uXIpNSK64UYaIwQXd4Q==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@babel/types": "^7.28.2"
      }
    },
    "node_modules/@types/graceful-fs": {
      "version": "4.1.9",
      "resolved": "https://registry.npmjs.org/@types/graceful-fs/-/graceful-fs-4.1.9.tgz",
      "integrity": "sha512-olP3sd1qOEe5dXTSaFvQG+02VdRXcdytWLAZsAq1PecU8uqQAhkrnbli7DagjtXKW/Bl7YJbUsa8MPcuc8LHEQ==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@types/node": "*"
      }
    },
    "node_modules/@types/istanbul-lib-coverage": {
      "version": "2.0.6",
      "resolved": "https://registry.npmjs.org/@types/istanbul-lib-coverage/-/istanbul-lib-coverage-2.0.6.tgz",
      "integrity": "sha512-2QF/t/auWm0lsy8XtKVPG19v3sSOQlJe/YHZgfjb/KBBHOGSV+J2q/S671rcq9uTBrLAXmZpqJiaQbMT+zNU1w==",
      "dev": true,
      "license": "MIT"
    },
    "node_modules/@types/istanbul-lib-report": {
      "version": "3.0.3",
      "resolved": "https://registry.npmjs.org/@types/istanbul-lib-report/-/istanbul-lib-report-3.0.3.tgz",
      "integrity": "sha512-NQn7AHQnk/RSLOxrBbGyJM/aVQ+pjj5HCgasFxc0K/KhoATfQ/47AyUl15I2yBUpihjmas+a+VJBOqecrFH+uA==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@types/istanbul-lib-coverage": "*"
      }
    },
    "node_modules/@types/istanbul-reports": {
      "version": "3.0.4",
      "resolved": "https://registry.npmjs.org/@types/istanbul-reports/-/istanbul-reports-3.0.4.tgz",
      "integrity": "sha512-pk2B1NWalF9toCRu6gjBzR69syFjP4Od8WRAX+0mmf9lAjCRicLOWc+ZrxZHx/0XRjotgkF9t6iaMJ+aXcOdZQ==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@types/istanbul-lib-report": "*"
      }
    },
    "node_modules/@types/node": {
      "version": "20.19.39",
      "resolved": "https://registry.npmjs.org/@types/node/-/node-20.19.39.tgz",
      "integrity": "sha512-orrrD74MBUyK8jOAD/r0+lfa1I2MO6I+vAkmAWzMYbCcgrN4lCrmK52gRFQq/JRxfYPfonkr4b0jcY7Olqdqbw==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "undici-types": "~6.21.0"
      }
    },
    "node_modules/@types/stack-utils": {
      "version": "2.0.3",
      "resolved": "https://registry.npmjs.org/@types/stack-utils/-/stack-utils-2.0.3.tgz",
      "integrity": "sha512-9aEbYZ3TbYMznPdcdr3SmIrLXwC/AKZXQeCf9Pgao5CKb8CyHuEX5jzWPTkvregvhRJHcpRO6BFoGW9ycaOkYw==",
      "dev": true,
      "license": "MIT"
    },
    "node_modules/@types/yargs": {
      "version": "17.0.35",
      "resolved": "https://registry.npmjs.org/@types/yargs/-/yargs-17.0.35.tgz",
      "integrity": "sha512-qUHkeCyQFxMXg79wQfTtfndEC+N9ZZg76HJftDJp+qH2tV7Gj4OJi7l+PiWwJ+pWtW8GwSmqsDj/oymhrTWXjg==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@types/yargs-parser": "*"
      }
    },
    "node_modules/@types/yargs-parser": {
      "version": "21.0.3",
      "resolved": "https://registry.npmjs.org/@types/yargs-parser/-/yargs-parser-21.0.3.tgz",
      "integrity": "sha512-I4q9QU9MQv4oEOz4tAHJtNz1cwuLxn2F3xcc2iV5WdqLPpUnj30aUuxt1mAxYTG+oe8CZMV/+6rU4S4gRDzqtQ==",
      "dev": true,
      "license": "MIT"
    },
    "node_modules/ansi-escapes": {
      "version": "4.3.2",
      "resolved": "https://registry.npmjs.org/ansi-escapes/-/ansi-escapes-4.3.2.tgz",
      "integrity": "sha512-gKXj5ALrKWQLsYG9jlTRmR/xKluxHV+Z9QEwNIgCfM1/uwPMCuzVVnh5mwTd+OuBZcwSIMbqssNWRm1lE51QaQ==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "type-fest": "^0.21.3"
      },
      "engines": {
        "node": ">=8"
      },
      "funding": {
        "url": "https://github.com/sponsors/sindresorhus"
      }
    },
    "node_modules/ansi-regex": {
      "version": "5.0.1",
      "resolved": "https://registry.npmjs.org/ansi-regex/-/ansi-regex-5.0.1.tgz",
      "integrity": "sha512-quJQXlTSUGL2LH9SUXo8VwsY4soanhgo6LNSm84E1LBcE8s3O0wpdiRzyR9z/ZZJMlMWv37qOOb9pdJlMUEKFQ==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/ansi-styles": {
      "version": "4.3.0",
      "resolved": "https://registry.npmjs.org/ansi-styles/-/ansi-styles-4.3.0.tgz",
      "integrity": "sha512-zbB9rCJAT1rbjiVDb2hqKFHNYLxgtk8NURxZ3IZwD3F6NtxbXZQCnnSi1Lkx+IDohdPlFp222wVALIheZJQSEg==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "color-convert": "^2.0.1"
      },
      "engines": {
        "node": ">=8"
      },
      "funding": {
        "url": "https://github.com/chalk/ansi-styles?sponsor=1"
      }
    },
    "node_modules/anymatch": {
      "version": "3.1.3",
      "resolved": "https://registry.npmjs.org/anymatch/-/anymatch-3.1.3.tgz",
      "integrity": "sha512-KMReFUr0B4t+D+OBkjR3KYqvocp2XaSzO55UcB6mgQMd3KbcE+mWTyvVV7D/zsdEbNnV6acZUutkiHQXvTr1Rw==",
      "dev": true,
      "license": "ISC",
      "dependencies": {
        "normalize-path": "^3.0.0",
        "picomatch": "^2.0.4"
      },
      "engines": {
        "node": ">= 8"
      }
    },
    "node_modules/argparse": {
      "version": "1.0.10",
      "resolved": "https://registry.npmjs.org/argparse/-/argparse-1.0.10.tgz",
      "integrity": "sha512-o5Roy6tNG4SL/FOkCAN6RzjiakZS25RLYFrcMttJqbdd8BWrnA+fGz57iN5Pb06pvBGvl5gQ0B48dJlslXvoTg==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "sprintf-js": "~1.0.2"
      }
    },
    "node_modules/babel-jest": {
      "version": "29.7.0",
      "resolved": "https://registry.npmjs.org/babel-jest/-/babel-jest-29.7.0.tgz",
      "integrity": "sha512-BrvGY3xZSwEcCzKvKsCi2GgHqDqsYkOP4/by5xCgIwGXQxIEh+8ew3gmrE1y7XRR6LHZIj6yLYnUi/mm2KXKBg==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@jest/transform": "^29.7.0",
        "@types/babel__core": "^7.1.14",
        "babel-plugin-istanbul": "^6.1.1",
        "babel-preset-jest": "^29.6.3",
        "chalk": "^4.0.0",
        "graceful-fs": "^4.2.9",
        "slash": "^3.0.0"
      },
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      },
      "peerDependencies": {
        "@babel/core": "^7.8.0"
      }
    },
    "node_modules/babel-plugin-istanbul": {
      "version": "6.1.1",
      "resolved": "https://registry.npmjs.org/babel-plugin-istanbul/-/babel-plugin-istanbul-6.1.1.tgz",
      "integrity": "sha512-Y1IQok9821cC9onCx5otgFfRm7Lm+I+wwxOx738M/WLPZ9Q42m4IG5W0FNX8WLL2gYMZo3JkuXIH2DOpWM+qwA==",
      "dev": true,
      "license": "BSD-3-Clause",
      "dependencies": {
        "@babel/helper-plugin-utils": "^7.0.0",
        "@istanbuljs/load-nyc-config": "^1.0.0",
        "@istanbuljs/schema": "^0.1.2",
        "istanbul-lib-instrument": "^5.0.4",
        "test-exclude": "^6.0.0"
      },
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/babel-plugin-istanbul/node_modules/istanbul-lib-instrument": {
      "version": "5.2.1",
      "resolved": "https://registry.npmjs.org/istanbul-lib-instrument/-/istanbul-lib-instrument-5.2.1.tgz",
      "integrity": "sha512-pzqtp31nLv/XFOzXGuvhCb8qhjmTVo5vjVk19XE4CRlSWz0KoeJ3bw9XsA7nOp9YBf4qHjwBxkDzKcME/J29Yg==",
      "dev": true,
      "license": "BSD-3-Clause",
      "dependencies": {
        "@babel/core": "^7.12.3",
        "@babel/parser": "^7.14.7",
        "@istanbuljs/schema": "^0.1.2",
        "istanbul-lib-coverage": "^3.2.0",
        "semver": "^6.3.0"
      },
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/babel-plugin-jest-hoist": {
      "version": "29.6.3",
      "resolved": "https://registry.npmjs.org/babel-plugin-jest-hoist/-/babel-plugin-jest-hoist-29.6.3.tgz",
      "integrity": "sha512-ESAc/RJvGTFEzRwOTT4+lNDk/GNHMkKbNzsvT0qKRfDyyYTskxB5rnU2njIDYVxXCBHHEI1c0YwHob3WaYujOg==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@babel/template": "^7.3.3",
        "@babel/types": "^7.3.3",
        "@types/babel__core": "^7.1.14",
        "@types/babel__traverse": "^7.0.6"
      },
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      }
    },
    "node_modules/babel-preset-current-node-syntax": {
      "version": "1.2.0",
      "resolved": "https://registry.npmjs.org/babel-preset-current-node-syntax/-/babel-preset-current-node-syntax-1.2.0.tgz",
      "integrity": "sha512-E/VlAEzRrsLEb2+dv8yp3bo4scof3l9nR4lrld+Iy5NyVqgVYUJnDAmunkhPMisRI32Qc4iRiz425d8vM++2fg==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@babel/plugin-syntax-async-generators": "^7.8.4",
        "@babel/plugin-syntax-bigint": "^7.8.3",
        "@babel/plugin-syntax-class-properties": "^7.12.13",
        "@babel/plugin-syntax-class-static-block": "^7.14.5",
        "@babel/plugin-syntax-import-attributes": "^7.24.7",
        "@babel/plugin-syntax-import-meta": "^7.10.4",
        "@babel/plugin-syntax-json-strings": "^7.8.3",
        "@babel/plugin-syntax-logical-assignment-operators": "^7.10.4",
        "@babel/plugin-syntax-nullish-coalescing-operator": "^7.8.3",
        "@babel/plugin-syntax-numeric-separator": "^7.10.4",
        "@babel/plugin-syntax-object-rest-spread": "^7.8.3",
        "@babel/plugin-syntax-optional-catch-binding": "^7.8.3",
        "@babel/plugin-syntax-optional-chaining": "^7.8.3",
        "@babel/plugin-syntax-private-property-in-object": "^7.14.5",
        "@babel/plugin-syntax-top-level-await": "^7.14.5"
      },
      "peerDependencies": {
        "@babel/core": "^7.0.0 || ^8.0.0-0"
      }
    },
    "node_modules/babel-preset-jest": {
      "version": "29.6.3",
      "resolved": "https://registry.npmjs.org/babel-preset-jest/-/babel-preset-jest-29.6.3.tgz",
      "integrity": "sha512-0B3bhxR6snWXJZtR/RliHTDPRgn1sNHOR0yVtq/IiQFyuOVjFS+wuio/R4gSNkyYmKmJB4wGZv2NZanmKmTnNA==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "babel-plugin-jest-hoist": "^29.6.3",
        "babel-preset-current-node-syntax": "^1.0.0"
      },
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      },
      "peerDependencies": {
        "@babel/core": "^7.0.0"
      }
    },
    "node_modules/balanced-match": {
      "version": "1.0.2",
      "resolved": "https://registry.npmjs.org/balanced-match/-/balanced-match-1.0.2.tgz",
      "integrity": "sha512-3oSeUO0TMV67hN1AmbXsK4yaqU7tjiHlbxRDZOpH0KW9+CeX4bRAaX0Anxt0tx2MrpRpWwQaPwIlISEJhYU5Pw==",
      "dev": true,
      "license": "MIT"
    },
    "node_modules/baseline-browser-mapping": {
      "version": "2.11.26",
      "resolved": "https://registry.npmjs.org/baseline-browser-mapping/-/baseline-browser-mapping-2.11.26.tgz",
      "integrity": "sha512-GLQdD3y6UF8iVuMJl5fHgE4jdn/ua7n+toKfLgNlg3BqQtOZjpy68T8Tup8/wGWZCDlm7KMg7tPb4MPn7oN0TQ==",
      "dev": true,
      "license": "Apache-2.0",
      "bin": {
        "baseline-browser-mapping": "dist/cli.cjs"
      },
      "engines": {
        "node": ">=6.0.0"
      }
    },
    "node_modules/brace-expansion": {
      "version": "1.1.21",
      "resolved": "https://registry.npmjs.org/brace-expansion/-/brace-expansion-1.1.21.tgz",
      "integrity": "sha512-9zeA+KLZNNzglF2TPKRQEDyx6Yby7daAkuy8MiPzpXPsYDWi/DRM8jmwUDxokQjYqBpv5DgPiwD4h4ZZSy1Ujw==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "balanced-match": "^1.0.0",
        "concat-map": "0.0.1"
      }
    },
    "node_modules/braces": {
      "version": "3.0.3",
      "resolved": "https://registry.npmjs.org/braces/-/braces-3.0.3.tgz",
      "integrity": "sha512-yQbXgO/OSZVD2IsiLlro+7Hf6Q18EJrKSEsdoMzKePKXct3gvD8oLcOQdIzGupr5Fj+EDe8gO/lxc1BzfMpxvA==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "fill-range": "^7.1.1"
      },
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/browserslist": {
      "version": "4.29.1",
      "resolved": "https://registry.npmjs.org/browserslist/-/browserslist-4.29.1.tgz",
      "integrity": "sha512-AUdjuRyCNGUYtqpqfTmWyM4fXay8yIQhmLnvYe/THMGfT9B/34X7xQd3ifKxwyNPPpowVBjLb+64BN9Rn1mizw==",
      "dev": true,
      "funding": [
        {
          "type": "opencollective",
          "url": "https://opencollective.com/browserslist"
        },
        {
          "type": "tidelift",
          "url": "https://tidelift.com/funding/github/npm/browserslist"
        },
        {
          "type": "github",
          "url": "https://github.com/sponsors/ai"
        }
      ],
      "license": "MIT",
      "dependencies": {
        "baseline-browser-mapping": "^2.11.25",
        "caniuse-lite": "^1.0.30001810",
        "electron-to-chromium": "^1.5.438",
        "node-releases": "^2.0.57",
        "update-browserslist-db": "^1.3.3"
      },
      "bin": {
        "browserslist": "cli.js"
      },
      "engines": {
        "node": "^6 || ^7 || ^8 || ^9 || ^10 || ^11 || ^12 || >=13.7"
      }
    },
    "node_modules/bs-logger": {
      "version": "0.2.6",
      "resolved": "https://registry.npmjs.org/bs-logger/-/bs-logger-0.2.6.tgz",
      "integrity": "sha512-pd8DCoxmbgc7hyPKOvxtqNcjYoOsABPQdcCUjGp3d42VR2CX1ORhk2A87oqqu5R1kk+76nsxZupkmyd+MVtCog==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "fast-json-stable-stringify": "2.x"
      },
      "engines": {
        "node": ">= 6"
      }
    },
    "node_modules/bser": {
      "version": "2.1.1",
      "resolved": "https://registry.npmjs.org/bser/-/bser-2.1.1.tgz",
      "integrity": "sha512-gQxTNE/GAfIIrmHLUE3oJyp5FO6HRBfhjnw4/wMmA63ZGDJnWBmgY/lyQBpnDUkGmAhbSe39tx2d/iTOAfglwQ==",
      "dev": true,
      "license": "Apache-2.0",
      "dependencies": {
        "node-int64": "^0.4.0"
      }
    },
    "node_modules/buffer-from": {
      "version": "1.1.2",
      "resolved": "https://registry.npmjs.org/buffer-from/-/buffer-from-1.1.2.tgz",
      "integrity": "sha512-E+XQCRwSbaaiChtv6k6Dwgc+bx+Bs6vuKJHHl5kox/BaKbhiXzqQOwK4cO22yElGp2OCmjwVhT3HmxgyPGnJfQ==",
      "dev": true,
      "license": "MIT"
    },
    "node_modules/callsites": {
      "version": "3.1.0",
      "resolved": "https://registry.npmjs.org/callsites/-/callsites-3.1.0.tgz",
      "integrity": "sha512-P8BjAsXvZS+VIDUI11hHCQEv74YT67YUi5JJFNWIqL235sBmjX4+qx9Muvls5ivyNENctx46xQLQ3aTuE7ssaQ==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=6"
      }
    },
    "node_modules/camelcase": {
      "version": "5.3.1",
      "resolved": "https://registry.npmjs.org/camelcase/-/camelcase-5.3.1.tgz",
      "integrity": "sha512-L28STB170nwWS63UjtlEOE3dldQApaJXZkOI1uMFfzf3rRuPegHaHesyee+YxQ+W6SvRDQV6UrdOdRiR153wJg==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=6"
      }
    },
    "node_modules/caniuse-lite": {
      "version": "1.0.30001812",
      "resolved": "https://registry.npmjs.org/caniuse-lite/-/caniuse-lite-1.0.30001812.tgz",
      "integrity": "sha512-qN+QNNBr93TCmFrmte0bBCjSDMuRvt78VlHT99qIGPszm4QsqCX8lnyWUFkHi8B7ZBAPq8SH+UqyXNy/odMdng==",
      "dev": true,
      "funding": [
        {
          "type": "opencollective",
          "url": "https://opencollective.com/browserslist"
        },
        {
          "type": "tidelift",
          "url": "https://tidelift.com/funding/github/npm/caniuse-lite"
        },
        {
          "type": "github",
          "url": "https://github.com/sponsors/ai"
        }
      ],
      "license": "CC-BY-4.0"
    },
    "node_modules/chalk": {
      "version": "4.1.2",
      "resolved": "https://registry.npmjs.org/chalk/-/chalk-4.1.2.tgz",
      "integrity": "sha512-oKnbhFyRIXpUuez8iBMmyEa4nbj4IOQyuhc/wy9kY7/WVPcwIO9VA668Pu8RkO7+0G76SLROeyw9CpQ061i4mA==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "ansi-styles": "^4.1.0",
        "supports-color": "^7.1.0"
      },
      "engines": {
        "node": ">=10"
      },
      "funding": {
        "url": "https://github.com/chalk/chalk?sponsor=1"
      }
    },
    "node_modules/char-regex": {
      "version": "1.0.2",
      "resolved": "https://registry.npmjs.org/char-regex/-/char-regex-1.0.2.tgz",
      "integrity": "sha512-kWWXztvZ5SBQV+eRgKFeh8q5sLuZY2+8WUIzlxWVTg+oGwY14qylx1KbKzHd8P6ZYkAg0xyIDU9JMHhyJMZ1jw==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=10"
      }
    },
    "node_modules/ci-info": {
      "version": "3.9.0",
      "resolved": "https://registry.npmjs.org/ci-info/-/ci-info-3.9.0.tgz",
      "integrity": "sha512-NIxF55hv4nSqQswkAeiOi1r83xy8JldOFDTWiug55KBu9Jnblncd2U6ViHmYgHf01TPZS77NJBhBMKdWj9HQMQ==",
      "dev": true,
      "funding": [
        {
          "type": "github",
          "url": "https://github.com/sponsors/sibiraj-s"
        }
      ],
      "license": "MIT",
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/cjs-module-lexer": {
      "version": "1.4.3",
      "resolved": "https://registry.npmjs.org/cjs-module-lexer/-/cjs-module-lexer-1.4.3.tgz",
      "integrity": "sha512-9z8TZaGM1pfswYeXrUpzPrkx8UnWYdhJclsiYMm6x/w5+nN+8Tf/LnAgfLGQCm59qAOxU8WwHEq2vNwF6i4j+Q==",
      "dev": true,
      "license": "MIT"
    },
    "node_modules/cliui": {
      "version": "8.0.1",
      "resolved": "https://registry.npmjs.org/cliui/-/cliui-8.0.1.tgz",
      "integrity": "sha512-BSeNnyus75C4//NQ9gQt1/csTXyo/8Sb+afLAkzAptFuMsod9HFokGNudZpi/oQV73hnVK+sR+5PVRMd+Dr7YQ==",
      "dev": true,
      "license": "ISC",
      "dependencies": {
        "string-width": "^4.2.0",
        "strip-ansi": "^6.0.1",
        "wrap-ansi": "^7.0.0"
      },
      "engines": {
        "node": ">=12"
      }
    },
    "node_modules/co": {
      "version": "4.6.0",
      "resolved": "https://registry.npmjs.org/co/-/co-4.6.0.tgz",
      "integrity": "sha512-QVb0dM5HvG+uaxitm8wONl7jltx8dqhfU33DcqtOZcLSVIKSDDLDi7+0LbAKiyI8hD9u42m2YxXSkMGWThaecQ==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "iojs": ">= 1.0.0",
        "node": ">= 0.12.0"
      }
    },
    "node_modules/collect-v8-coverage": {
      "version": "1.0.3",
      "resolved": "https://registry.npmjs.org/collect-v8-coverage/-/collect-v8-coverage-1.0.3.tgz",
      "integrity": "sha512-1L5aqIkwPfiodaMgQunkF1zRhNqifHBmtbbbxcr6yVxxBnliw4TDOW6NxpO8DJLgJ16OT+Y4ztZqP6p/FtXnAw==",
      "dev": true,
      "license": "MIT"
    },
    "node_modules/color-convert": {
      "version": "2.0.1",
      "resolved": "https://registry.npmjs.org/color-convert/-/color-convert-2.0.1.tgz",
      "integrity": "sha512-RRECPsj7iu/xb5oKYcsFHSppFNnsj/52OVTRKb4zP5onXwVF3zVmmToNcOfGC+CRDpfK/U584fMg38ZHCaElKQ==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "color-name": "~1.1.4"
      },
      "engines": {
        "node": ">=7.0.0"
      }
    },
    "node_modules/color-name": {
      "version": "1.1.4",
      "resolved": "https://registry.npmjs.org/color-name/-/color-name-1.1.4.tgz",
      "integrity": "sha512-dOy+3AuW3a2wNbZHIuMZpTcgjGuLU/uBL/ubcZF9OXbDo8ff4O8yVp5Bf0efS8uEoYo5q4Fx7dY9OgQGXgAsQA==",
      "dev": true,
      "license": "MIT"
    },
    "node_modules/concat-map": {
      "version": "0.0.1",
      "resolved": "https://registry.npmjs.org/concat-map/-/concat-map-0.0.1.tgz",
      "integrity": "sha512-/Srv4dswyQNBfohGpz9o6Yb3Gz3SrUDqBH5rTuhGR7ahtlbYKnVxw2bCFMRljaA7EXHaXZ8wsHdodFvbkhKmqg==",
      "dev": true,
      "license": "MIT"
    },
    "node_modules/convert-source-map": {
      "version": "2.0.0",
      "resolved": "https://registry.npmjs.org/convert-source-map/-/convert-source-map-2.0.0.tgz",
      "integrity": "sha512-Kvp459HrV2FEJ1CAsi1Ku+MY3kasH19TFykTz2xWmMeq6bk2NU3XXvfJ+Q61m0xktWwt+1HSYf3JZsTms3aRJg==",
      "dev": true,
      "license": "MIT"
    },
    "node_modules/create-jest": {
      "version": "29.7.0",
      "resolved": "https://registry.npmjs.org/create-jest/-/create-jest-29.7.0.tgz",
      "integrity": "sha512-Adz2bdH0Vq3F53KEMJOoftQFutWCukm6J24wbPWRO4k1kMY7gS7ds/uoJkNuV8wDCtWWnuwGcJwpWcih+zEW1Q==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@jest/types": "^29.6.3",
        "chalk": "^4.0.0",
        "exit": "^0.1.2",
        "graceful-fs": "^4.2.9",
        "jest-config": "^29.7.0",
        "jest-util": "^29.7.0",
        "prompts": "^2.0.1"
      },
      "bin": {
        "create-jest": "bin/create-jest.js"
      },
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      }
    },
    "node_modules/cross-spawn": {
      "version": "7.0.6",
      "resolved": "https://registry.npmjs.org/cross-spawn/-/cross-spawn-7.0.6.tgz",
      "integrity": "sha512-uV2QOWP2nWzsy2aMp8aRibhi9dlzF5Hgh5SHaB9OiTGEyDTiJJyx0uy51QXdyWbtAHNua4XJzUKca3OzKUd3vA==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "path-key": "^3.1.0",
        "shebang-command": "^2.0.0",
        "which": "^2.0.1"
      },
      "engines": {
        "node": ">= 8"
      }
    },
    "node_modules/debug": {
      "version": "4.4.3",
      "resolved": "https://registry.npmjs.org/debug/-/debug-4.4.3.tgz",
      "integrity": "sha512-RGwwWnwQvkVfavKVt22FGLw+xYSdzARwm0ru6DhTVA3umU5hZc28V3kO4stgYryrTlLpuvgI9GiijltAjNbcqA==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "ms": "^2.1.3"
      },
      "engines": {
        "node": ">=6.0"
      },
      "peerDependenciesMeta": {
        "supports-color": {
          "optional": true
        }
      }
    },
    "node_modules/dedent": {
      "version": "1.7.2",
      "resolved": "https://registry.npmjs.org/dedent/-/dedent-1.7.2.tgz",
      "integrity": "sha512-WzMx3mW98SN+zn3hgemf4OzdmyNhhhKz5Ay0pUfQiMQ3e1g+xmTJWp/pKdwKVXhdSkAEGIIzqeuWrL3mV/AXbA==",
      "dev": true,
      "license": "MIT",
      "peerDependencies": {
        "babel-plugin-macros": "^3.1.0"
      },
      "peerDependenciesMeta": {
        "babel-plugin-macros": {
          "optional": true
        }
      }
    },
    "node_modules/deepmerge": {
      "version": "4.3.1",
      "resolved": "https://registry.npmjs.org/deepmerge/-/deepmerge-4.3.1.tgz",
      "integrity": "sha512-3sUqbMEc77XqpdNO7FRyRog+eW3ph+GYCbj+rK+uYyRMuwsVy0rMiVtPn+QJlKFvWP/1PYpapqYn0Me2knFn+A==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=0.10.0"
      }
    },
    "node_modules/detect-newline": {
      "version": "3.1.0",
      "resolved": "https://registry.npmjs.org/detect-newline/-/detect-newline-3.1.0.tgz",
      "integrity": "sha512-TLz+x/vEXm/Y7P7wn1EJFNLxYpUD4TgMosxY6fAVJUnJMbupHBOncxyWUG9OpTaH9EBD7uFI5LfEgmMOc54DsA==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/diff-sequences": {
      "version": "29.6.3",
      "resolved": "https://registry.npmjs.org/diff-sequences/-/diff-sequences-29.6.3.tgz",
      "integrity": "sha512-EjePK1srD3P08o2j4f0ExnylqRs5B9tJjcp9t1krH2qRi8CCdsYfwe9JgSLurFBWwq4uOlipzfk5fHNvwFKr8Q==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      }
    },
    "node_modules/electron-to-chromium": {
      "version": "1.5.439",
      "resolved": "https://registry.npmjs.org/electron-to-chromium/-/electron-to-chromium-1.5.439.tgz",
      "integrity": "sha512-qu6QIPXhsb+CRcAiTMNjR4A1y/7tCYKkKjr5CZXRVih6qkDf79peZ2BpEU3qoDBNCRrcy3Mra3X9nG5oruuA7Q==",
      "dev": true,
      "license": "ISC"
    },
    "node_modules/emittery": {
      "version": "0.13.1",
      "resolved": "https://registry.npmjs.org/emittery/-/emittery-0.13.1.tgz",
      "integrity": "sha512-DeWwawk6r5yR9jFgnDKYt4sLS0LmHJJi3ZOnb5/JdbYwj3nW+FxQnHIjhBKz8YLC7oRNPVM9NQ47I3CVx34eqQ==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=12"
      },
      "funding": {
        "url": "https://github.com/sindresorhus/emittery?sponsor=1"
      }
    },
    "node_modules/emoji-regex": {
      "version": "8.0.0",
      "resolved": "https://registry.npmjs.org/emoji-regex/-/emoji-regex-8.0.0.tgz",
      "integrity": "sha512-MSjYzcWNOA0ewAHpz0MxpYFvwg6yjy1NG3xteoqz644VCo/RPgnr1/GGt+ic3iJTzQ8Eu3TdM14SawnVUmGE6A==",
      "dev": true,
      "license": "MIT"
    },
    "node_modules/error-ex": {
      "version": "1.3.4",
      "resolved": "https://registry.npmjs.org/error-ex/-/error-ex-1.3.4.tgz",
      "integrity": "sha512-sqQamAnR14VgCr1A618A3sGrygcpK+HEbenA/HiEAkkUwcZIIB/tgWqHFxWgOyDh4nB4JCRimh79dR5Ywc9MDQ==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "is-arrayish": "^0.2.1"
      }
    },
    "node_modules/es-errors": {
      "version": "1.3.0",
      "resolved": "https://registry.npmjs.org/es-errors/-/es-errors-1.3.0.tgz",
      "integrity": "sha512-Zf5H2Kxt2xjTvbJvP2ZWLEICxA6j+hAmMzIlypy4xcBg1vKVnx89Wy0GbS+kf5cwCVFFzdCFh2XSCFNULS6csw==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">= 0.4"
      }
    },
    "node_modules/escalade": {
      "version": "3.2.0",
      "resolved": "https://registry.npmjs.org/escalade/-/escalade-3.2.0.tgz",
      "integrity": "sha512-WUj2qlxaQtO4g6Pq5c29GTcWGDyd8itL8zTlipgECz3JesAiiOKotd8JU6otB3PACgG6xkJUyVhboMS+bje/jA==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=6"
      }
    },
    "node_modules/escape-string-regexp": {
      "version": "2.0.0",
      "resolved": "https://registry.npmjs.org/escape-string-regexp/-/escape-string-regexp-2.0.0.tgz",
      "integrity": "sha512-UpzcLCXolUWcNu5HtVMHYdXJjArjsF9C0aNnquZYY4uW/Vu0miy5YoWvbV345HauVvcAUnpRuhMMcqTcGOY2+w==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/esprima": {
      "version": "4.0.1",
      "resolved": "https://registry.npmjs.org/esprima/-/esprima-4.0.1.tgz",
      "integrity": "sha512-eGuFFw7Upda+g4p+QHvnW0RyTX/SVeJBDM/gCtMARO0cLuT2HcEKnTPvhjV6aGeqrCB/sbNop0Kszm0jsaWU4A==",
      "dev": true,
      "license": "BSD-2-Clause",
      "bin": {
        "esparse": "bin/esparse.js",
        "esvalidate": "bin/esvalidate.js"
      },
      "engines": {
        "node": ">=4"
      }
    },
    "node_modules/execa": {
      "version": "5.1.1",
      "resolved": "https://registry.npmjs.org/execa/-/execa-5.1.1.tgz",
      "integrity": "sha512-8uSpZZocAZRBAPIEINJj3Lo9HyGitllczc27Eh5YYojjMFMn8yHMDMaUHE2Jqfq05D/wucwI4JGURyXt1vchyg==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "cross-spawn": "^7.0.3",
        "get-stream": "^6.0.0",
        "human-signals": "^2.1.0",
        "is-stream": "^2.0.0",
        "merge-stream": "^2.0.0",
        "npm-run-path": "^4.0.1",
        "onetime": "^5.1.2",
        "signal-exit": "^3.0.3",
        "strip-final-newline": "^2.0.0"
      },
      "engines": {
        "node": ">=10"
      },
      "funding": {
        "url": "https://github.com/sindresorhus/execa?sponsor=1"
      }
    },
    "node_modules/exit": {
      "version": "0.1.2",
      "resolved": "https://registry.npmjs.org/exit/-/exit-0.1.2.tgz",
      "integrity": "sha512-Zk/eNKV2zbjpKzrsQ+n1G6poVbErQxJ0LBOJXaKZ1EViLzH+hrLu9cdXI4zw9dBQJslwBEpbQ2P1oS7nDxs6jQ==",
      "dev": true,
      "engines": {
        "node": ">= 0.8.0"
      }
    },
    "node_modules/expect": {
      "version": "29.7.0",
      "resolved": "https://registry.npmjs.org/expect/-/expect-29.7.0.tgz",
      "integrity": "sha512-2Zks0hf1VLFYI1kbh0I5jP3KHHyCHpkfyHBzsSXRFgl/Bg9mWYfMW8oD+PdMPlEwy5HNsR9JutYy6pMeOh61nw==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@jest/expect-utils": "^29.7.0",
        "jest-get-type": "^29.6.3",
        "jest-matcher-utils": "^29.7.0",
        "jest-message-util": "^29.7.0",
        "jest-util": "^29.7.0"
      },
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      }
    },
    "node_modules/fast-json-stable-stringify": {
      "version": "2.1.0",
      "resolved": "https://registry.npmjs.org/fast-json-stable-stringify/-/fast-json-stable-stringify-2.1.0.tgz",
      "integrity": "sha512-lhd/wF+Lk98HZoTCtlVraHtfh5XYijIjalXck7saUtuanSDyLMxnHhSXEDJqHxD7msR8D0uCmqlkwjCV8xvwHw==",
      "dev": true,
      "license": "MIT"
    },
    "node_modules/fb-watchman": {
      "version": "2.0.2",
      "resolved": "https://registry.npmjs.org/fb-watchman/-/fb-watchman-2.0.2.tgz",
      "integrity": "sha512-p5161BqbuCaSnB8jIbzQHOlpgsPmK5rJVDfDKO91Axs5NC1uu3HRQm6wt9cd9/+GtQQIO53JdGXXoyDpTAsgYA==",
      "dev": true,
      "license": "Apache-2.0",
      "dependencies": {
        "bser": "2.1.1"
      }
    },
    "node_modules/fill-range": {
      "version": "7.1.1",
      "resolved": "https://registry.npmjs.org/fill-range/-/fill-range-7.1.1.tgz",
      "integrity": "sha512-YsGpe3WHLK8ZYi4tWDg2Jy3ebRz2rXowDxnld4bkQB00cc/1Zw9AWnC0i9ztDJitivtQvaI9KaLyKrc+hBW0yg==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "to-regex-range": "^5.0.1"
      },
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/find-up": {
      "version": "4.1.0",
      "resolved": "https://registry.npmjs.org/find-up/-/find-up-4.1.0.tgz",
      "integrity": "sha512-PpOwAdQ/YlXQ2vj8a3h8IipDuYRi3wceVQQGYWxNINccq40Anw7BlsEXCMbt1Zt+OLA6Fq9suIpIWD0OsnISlw==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "locate-path": "^5.0.0",
        "path-exists": "^4.0.0"
      },
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/fs.realpath": {
      "version": "1.0.0",
      "resolved": "https://registry.npmjs.org/fs.realpath/-/fs.realpath-1.0.0.tgz",
      "integrity": "sha512-OO0pH2lK6a0hZnAdau5ItzHPI6pUlvI7jMVnxUQRtw4owF2wk8lOSabtGDCTP4Ggrg2MbGnWO9X8K1t4+fGMDw==",
      "dev": true,
      "license": "ISC"
    },
    "node_modules/fsevents": {
      "version": "2.3.3",
      "resolved": "https://registry.npmjs.org/fsevents/-/fsevents-2.3.3.tgz",
      "integrity": "sha512-5xoDfX+fL7faATnagmWPpbFtwh/R77WmMMqqHGS65C3vvB0YHrgF+B1YmZ3441tMj5n63k0212XNoJwzlhffQw==",
      "dev": true,
      "hasInstallScript": true,
      "license": "MIT",
      "optional": true,
      "os": [
        "darwin"
      ],
      "engines": {
        "node": "^8.16.0 || ^10.6.0 || >=11.0.0"
      }
    },
    "node_modules/function-bind": {
      "version": "1.1.2",
      "resolved": "https://registry.npmjs.org/function-bind/-/function-bind-1.1.2.tgz",
      "integrity": "sha512-7XHNxH7qX9xG5mIwxkhumTox/MIRNcOgDrxWsMt2pAr23WHp6MrRlN7FBSFpCpr+oVO0F744iUgR82nJMfG2SA==",
      "dev": true,
      "license": "MIT",
      "funding": {
        "url": "https://github.com/sponsors/ljharb"
      }
    },
    "node_modules/gensync": {
      "version": "1.0.0-beta.2",
      "resolved": "https://registry.npmjs.org/gensync/-/gensync-1.0.0-beta.2.tgz",
      "integrity": "sha512-3hN7NaskYvMDLQY55gnW3NQ+mesEAepTqlg+VEbj7zzqEMBVNhzcGYYeqFo/TlYz6eQiFcp1HcsCZO+nGgS8zg==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=6.9.0"
      }
    },
    "node_modules/get-caller-file": {
      "version": "2.0.5",
      "resolved": "https://registry.npmjs.org/get-caller-file/-/get-caller-file-2.0.5.tgz",
      "integrity": "sha512-DyFP3BM/3YHTQOCUL/w0OZHR0lpKeGrxotcHWcqNEdnltqFwXVfhEBQ94eIo34AfQpo0rGki4cyIiftY06h2Fg==",
      "dev": true,
      "license": "ISC",
      "engines": {
        "node": "6.* || 8.* || >= 10.*"
      }
    },
    "node_modules/get-package-type": {
      "version": "0.1.0",
      "resolved": "https://registry.npmjs.org/get-package-type/-/get-package-type-0.1.0.tgz",
      "integrity": "sha512-pjzuKtY64GYfWizNAJ0fr9VqttZkNiK2iS430LtIHzjBEr6bX8Am2zm4sW4Ro5wjWW5cAlRL1qAMTcXbjNAO2Q==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=8.0.0"
      }
    },
    "node_modules/get-stream": {
      "version": "6.0.1",
      "resolved": "https://registry.npmjs.org/get-stream/-/get-stream-6.0.1.tgz",
      "integrity": "sha512-ts6Wi+2j3jQjqi70w5AlN8DFnkSwC+MqmxEzdEALB2qXZYV3X/b1CTfgPLGJNMeAWxdPfU8FO1ms3NUfaHCPYg==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=10"
      },
      "funding": {
        "url": "https://github.com/sponsors/sindresorhus"
      }
    },
    "node_modules/glob": {
      "version": "7.2.3",
      "resolved": "https://registry.npmjs.org/glob/-/glob-7.2.3.tgz",
      "integrity": "sha512-nFR0zLpU2YCaRxwoCJvL6UvCH2JFyFVIvwTLsIf21AuHlMskA1hhTdk+LlYJtOlYt9v6dvszD2BGRqBL+iQK9Q==",
      "deprecated": "Old versions of glob are not supported, and contain widely publicized security vulnerabilities, which have been fixed in the current version. Please update. Support for old versions may be purchased (at exorbitant rates) by contacting i@izs.me",
      "dev": true,
      "license": "ISC",
      "dependencies": {
        "fs.realpath": "^1.0.0",
        "inflight": "^1.0.4",
        "inherits": "2",
        "minimatch": "^3.1.1",
        "once": "^1.3.0",
        "path-is-absolute": "^1.0.0"
      },
      "engines": {
        "node": "*"
      },
      "funding": {
        "url": "https://github.com/sponsors/isaacs"
      }
    },
    "node_modules/graceful-fs": {
      "version": "4.2.11",
      "resolved": "https://registry.npmjs.org/graceful-fs/-/graceful-fs-4.2.11.tgz",
      "integrity": "sha512-RbJ5/jmFcNNCcDV5o9eTnBLJ/HszWV0P73bc+Ff4nS/rJj+YaS6IGyiOL0VoBYX+l1Wrl3k63h/KrH+nhJ0XvQ==",
      "dev": true,
      "license": "ISC"
    },
    "node_modules/handlebars": {
      "version": "4.7.9",
      "resolved": "https://registry.npmjs.org/handlebars/-/handlebars-4.7.9.tgz",
      "integrity": "sha512-4E71E0rpOaQuJR2A3xDZ+GM1HyWYv1clR58tC8emQNeQe3RH7MAzSbat+V0wG78LQBo6m6bzSG/L4pBuCsgnUQ==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "minimist": "^1.2.5",
        "neo-async": "^2.6.2",
        "source-map": "^0.6.1",
        "wordwrap": "^1.0.0"
      },
      "bin": {
        "handlebars": "bin/handlebars"
      },
      "engines": {
        "node": ">=0.4.7"
      },
      "optionalDependencies": {
        "uglify-js": "^3.1.4"
      }
    },
    "node_modules/has-flag": {
      "version": "4.0.0",
      "resolved": "https://registry.npmjs.org/has-flag/-/has-flag-4.0.0.tgz",
      "integrity": "sha512-EykJT/Q1KjTWctppgIAgfSO0tKVuZUjhgMr17kqTumMl6Afv3EISleU7qZUzoXDFTAHTDC4NOoG/ZxU3EvlMPQ==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/hasown": {
      "version": "2.0.4",
      "resolved": "https://registry.npmjs.org/hasown/-/hasown-2.0.4.tgz",
      "integrity": "sha512-T2UbfbBEF32wiepXIsMlTW9+dDYC6wMh/t/vYA4tuOMKqWz/n3vr1NFSxQiyP+zk2mXsoMA/i/7qV6LKut1t1A==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "function-bind": "^1.1.2"
      },
      "engines": {
        "node": ">= 0.4"
      }
    },
    "node_modules/html-escaper": {
      "version": "2.0.2",
      "resolved": "https://registry.npmjs.org/html-escaper/-/html-escaper-2.0.2.tgz",
      "integrity": "sha512-H2iMtd0I4Mt5eYiapRdIDjp+XzelXQ0tFE4JS7YFwFevXXMmOp9myNrUvCg0D6ws8iqkRPBfKHgbwig1SmlLfg==",
      "dev": true,
      "license": "MIT"
    },
    "node_modules/human-signals": {
      "version": "2.1.0",
      "resolved": "https://registry.npmjs.org/human-signals/-/human-signals-2.1.0.tgz",
      "integrity": "sha512-B4FFZ6q/T2jhhksgkbEW3HBvWIfDW85snkQgawt07S7J5QXTk6BkNV+0yAeZrM5QpMAdYlocGoljn0sJ/WQkFw==",
      "dev": true,
      "license": "Apache-2.0",
      "engines": {
        "node": ">=10.17.0"
      }
    },
    "node_modules/import-local": {
      "version": "3.2.0",
      "resolved": "https://registry.npmjs.org/import-local/-/import-local-3.2.0.tgz",
      "integrity": "sha512-2SPlun1JUPWoM6t3F0dw0FkCF/jWY8kttcY4f599GLTSjh2OCuuhdTkJQsEcZzBqbXZGKMK2OqW1oZsjtf/gQA==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "pkg-dir": "^4.2.0",
        "resolve-cwd": "^3.0.0"
      },
      "bin": {
        "import-local-fixture": "fixtures/cli.js"
      },
      "engines": {
        "node": ">=8"
      },
      "funding": {
        "url": "https://github.com/sponsors/sindresorhus"
      }
    },
    "node_modules/imurmurhash": {
      "version": "0.1.4",
      "resolved": "https://registry.npmjs.org/imurmurhash/-/imurmurhash-0.1.4.tgz",
      "integrity": "sha512-JmXMZ6wuvDmLiHEml9ykzqO6lwFbof0GG4IkcGaENdCRDDmMVnny7s5HsIgHCbaq0w2MyPhDqkhTUgS2LU2PHA==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=0.8.19"
      }
    },
    "node_modules/inflight": {
      "version": "1.0.6",
      "resolved": "https://registry.npmjs.org/inflight/-/inflight-1.0.6.tgz",
      "integrity": "sha512-k92I/b08q4wvFscXCLvqfsHCrjrF7yiXsQuIVvVE7N82W3+aqpzuUdBbfhWcy/FZR3/4IgflMgKLOsvPDrGCJA==",
      "deprecated": "This module is not supported, and leaks memory. Do not use it. Check out lru-cache if you want a good and tested way to coalesce async requests by a key value, which is much more comprehensive and powerful.",
      "dev": true,
      "license": "ISC",
      "dependencies": {
        "once": "^1.3.0",
        "wrappy": "1"
      }
    },
    "node_modules/inherits": {
      "version": "2.0.4",
      "resolved": "https://registry.npmjs.org/inherits/-/inherits-2.0.4.tgz",
      "integrity": "sha512-k/vGaX4/Yla3WzyMCvTQOXYeIHvqOKtnqBduzTHpzpQZzAskKMhZ2K+EnBiSM9zGSoIFeMpXKxa4dYeZIQqewQ==",
      "dev": true,
      "license": "ISC"
    },
    "node_modules/is-arrayish": {
      "version": "0.2.1",
      "resolved": "https://registry.npmjs.org/is-arrayish/-/is-arrayish-0.2.1.tgz",
      "integrity": "sha512-zz06S8t0ozoDXMG+ube26zeCTNXcKIPJZJi8hBrF4idCLms4CG9QtK7qBl1boi5ODzFpjswb5JPmHCbMpjaYzg==",
      "dev": true,
      "license": "MIT"
    },
    "node_modules/is-core-module": {
      "version": "2.17.0",
      "resolved": "https://registry.npmjs.org/is-core-module/-/is-core-module-2.17.0.tgz",
      "integrity": "sha512-J/vG0zBCbIKOQFfufSwyXdMrsohyJIUNkrnmo6WZGzoM7tr/lsbfW5b2BvisL6zsyMzK9UxV9L6c7AoFbyXHOA==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "hasown": "^2.0.4"
      },
      "engines": {
        "node": ">= 0.4"
      },
      "funding": {
        "url": "https://github.com/sponsors/ljharb"
      }
    },
    "node_modules/is-fullwidth-code-point": {
      "version": "3.0.0",
      "resolved": "https://registry.npmjs.org/is-fullwidth-code-point/-/is-fullwidth-code-point-3.0.0.tgz",
      "integrity": "sha512-zymm5+u+sCsSWyD9qNaejV3DFvhCKclKdizYaJUuHA83RLjb7nSuGnddCHGv0hk+KY7BMAlsWeK4Ueg6EV6XQg==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/is-generator-fn": {
      "version": "2.1.0",
      "resolved": "https://registry.npmjs.org/is-generator-fn/-/is-generator-fn-2.1.0.tgz",
      "integrity": "sha512-cTIB4yPYL/Grw0EaSzASzg6bBy9gqCofvWN8okThAYIxKJZC+udlRAmGbM0XLeniEJSs8uEgHPGuHSe1XsOLSQ==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=6"
      }
    },
    "node_modules/is-number": {
      "version": "7.0.0",
      "resolved": "https://registry.npmjs.org/is-number/-/is-number-7.0.0.tgz",
      "integrity": "sha512-41Cifkg6e8TylSpdtTpeLVMqvSBEVzTttHvERD741+pnZ8ANv0004MRL43QKPDlK9cGvNp6NZWZUBlbGXYxxng==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=0.12.0"
      }
    },
    "node_modules/is-stream": {
      "version": "2.0.1",
      "resolved": "https://registry.npmjs.org/is-stream/-/is-stream-2.0.1.tgz",
      "integrity": "sha512-hFoiJiTl63nn+kstHGBtewWSKnQLpyb155KHheA1l39uvtO9nWIop1p3udqPcUd/xbF1VLMO4n7OI6p7RbngDg==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=8"
      },
      "funding": {
        "url": "https://github.com/sponsors/sindresorhus"
      }
    },
    "node_modules/isexe": {
      "version": "2.0.0",
      "resolved": "https://registry.npmjs.org/isexe/-/isexe-2.0.0.tgz",
      "integrity": "sha512-RHxMLp9lnKHGHRng9QFhRCMbYAcVpn69smSGcq3f36xjgVVWThj4qqLbTLlq7Ssj8B+fIQ1EuCEGI2lKsyQeIw==",
      "dev": true,
      "license": "ISC"
    },
    "node_modules/istanbul-lib-coverage": {
      "version": "3.2.2",
      "resolved": "https://registry.npmjs.org/istanbul-lib-coverage/-/istanbul-lib-coverage-3.2.2.tgz",
      "integrity": "sha512-O8dpsF+r0WV/8MNRKfnmrtCWhuKjxrq2w+jpzBL5UZKTi2LeVWnWOmWRxFlesJONmc+wLAGvKQZEOanko0LFTg==",
      "dev": true,
      "license": "BSD-3-Clause",
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/istanbul-lib-instrument": {
      "version": "6.0.3",
      "resolved": "https://registry.npmjs.org/istanbul-lib-instrument/-/istanbul-lib-instrument-6.0.3.tgz",
      "integrity": "sha512-Vtgk7L/R2JHyyGW07spoFlB8/lpjiOLTjMdms6AFMraYt3BaJauod/NGrfnVG/y4Ix1JEuMRPDPEj2ua+zz1/Q==",
      "dev": true,
      "license": "BSD-3-Clause",
      "dependencies": {
        "@babel/core": "^7.23.9",
        "@babel/parser": "^7.23.9",
        "@istanbuljs/schema": "^0.1.3",
        "istanbul-lib-coverage": "^3.2.0",
        "semver": "^7.5.4"
      },
      "engines": {
        "node": ">=10"
      }
    },
    "node_modules/istanbul-lib-instrument/node_modules/semver": {
      "version": "7.8.5",
      "resolved": "https://registry.npmjs.org/semver/-/semver-7.8.5.tgz",
      "integrity": "sha512-Y7/KDsb8LjooZpwaqGyulO6DQlksgCncchHGk+sZIY4SBvUocMBEFH5Ur1fI4dV+Jvl0w6cjvucaIi40puRioA==",
      "dev": true,
      "license": "ISC",
      "bin": {
        "semver": "bin/semver.js"
      },
      "engines": {
        "node": ">=10"
      }
    },
    "node_modules/istanbul-lib-report": {
      "version": "3.0.1",
      "resolved": "https://registry.npmjs.org/istanbul-lib-report/-/istanbul-lib-report-3.0.1.tgz",
      "integrity": "sha512-GCfE1mtsHGOELCU8e/Z7YWzpmybrx/+dSTfLrvY8qRmaY6zXTKWn6WQIjaAFw069icm6GVMNkgu0NzI4iPZUNw==",
      "dev": true,
      "license": "BSD-3-Clause",
      "dependencies": {
        "istanbul-lib-coverage": "^3.0.0",
        "make-dir": "^4.0.0",
        "supports-color": "^7.1.0"
      },
      "engines": {
        "node": ">=10"
      }
    },
    "node_modules/istanbul-lib-source-maps": {
      "version": "4.0.1",
      "resolved": "https://registry.npmjs.org/istanbul-lib-source-maps/-/istanbul-lib-source-maps-4.0.1.tgz",
      "integrity": "sha512-n3s8EwkdFIJCG3BPKBYvskgXGoy88ARzvegkitk60NxRdwltLOTaH7CUiMRXvwYorl0Q712iEjcWB+fK/MrWVw==",
      "dev": true,
      "license": "BSD-3-Clause",
      "dependencies": {
        "debug": "^4.1.1",
        "istanbul-lib-coverage": "^3.0.0",
        "source-map": "^0.6.1"
      },
      "engines": {
        "node": ">=10"
      }
    },
    "node_modules/istanbul-reports": {
      "version": "3.2.0",
      "resolved": "https://registry.npmjs.org/istanbul-reports/-/istanbul-reports-3.2.0.tgz",
      "integrity": "sha512-HGYWWS/ehqTV3xN10i23tkPkpH46MLCIMFNCaaKNavAXTF1RkqxawEPtnjnGZ6XKSInBKkiOA5BKS+aZiY3AvA==",
      "dev": true,
      "license": "BSD-3-Clause",
      "dependencies": {
        "html-escaper": "^2.0.0",
        "istanbul-lib-report": "^3.0.0"
      },
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/jest": {
      "version": "29.7.0",
      "resolved": "https://registry.npmjs.org/jest/-/jest-29.7.0.tgz",
      "integrity": "sha512-NIy3oAFp9shda19hy4HK0HRTWKtPJmGdnvywu01nOqNC2vZg+Z+fvJDxpMQA88eb2I9EcafcdjYgsDthnYTvGw==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@jest/core": "^29.7.0",
        "@jest/types": "^29.6.3",
        "import-local": "^3.0.2",
        "jest-cli": "^29.7.0"
      },
      "bin": {
        "jest": "bin/jest.js"
      },
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      },
      "peerDependencies": {
        "node-notifier": "^8.0.1 || ^9.0.0 || ^10.0.0"
      },
      "peerDependenciesMeta": {
        "node-notifier": {
          "optional": true
        }
      }
    },
    "node_modules/jest-changed-files": {
      "version": "29.7.0",
      "resolved": "https://registry.npmjs.org/jest-changed-files/-/jest-changed-files-29.7.0.tgz",
      "integrity": "sha512-fEArFiwf1BpQ+4bXSprcDc3/x4HSzL4al2tozwVpDFpsxALjLYdyiIK4e5Vz66GQJIbXJ82+35PtysofptNX2w==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "execa": "^5.0.0",
        "jest-util": "^29.7.0",
        "p-limit": "^3.1.0"
      },
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      }
    },
    "node_modules/jest-circus": {
      "version": "29.7.0",
      "resolved": "https://registry.npmjs.org/jest-circus/-/jest-circus-29.7.0.tgz",
      "integrity": "sha512-3E1nCMgipcTkCocFwM90XXQab9bS+GMsjdpmPrlelaxwD93Ad8iVEjX/vvHPdLPnFf+L40u+5+iutRdA1N9myw==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@jest/environment": "^29.7.0",
        "@jest/expect": "^29.7.0",
        "@jest/test-result": "^29.7.0",
        "@jest/types": "^29.6.3",
        "@types/node": "*",
        "chalk": "^4.0.0",
        "co": "^4.6.0",
        "dedent": "^1.0.0",
        "is-generator-fn": "^2.0.0",
        "jest-each": "^29.7.0",
        "jest-matcher-utils": "^29.7.0",
        "jest-message-util": "^29.7.0",
        "jest-runtime": "^29.7.0",
        "jest-snapshot": "^29.7.0",
        "jest-util": "^29.7.0",
        "p-limit": "^3.1.0",
        "pretty-format": "^29.7.0",
        "pure-rand": "^6.0.0",
        "slash": "^3.0.0",
        "stack-utils": "^2.0.3"
      },
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      }
    },
    "node_modules/jest-cli": {
      "version": "29.7.0",
      "resolved": "https://registry.npmjs.org/jest-cli/-/jest-cli-29.7.0.tgz",
      "integrity": "sha512-OVVobw2IubN/GSYsxETi+gOe7Ka59EFMR/twOU3Jb2GnKKeMGJB5SGUUrEz3SFVmJASUdZUzy83sLNNQ2gZslg==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@jest/core": "^29.7.0",
        "@jest/test-result": "^29.7.0",
        "@jest/types": "^29.6.3",
        "chalk": "^4.0.0",
        "create-jest": "^29.7.0",
        "exit": "^0.1.2",
        "import-local": "^3.0.2",
        "jest-config": "^29.7.0",
        "jest-util": "^29.7.0",
        "jest-validate": "^29.7.0",
        "yargs": "^17.3.1"
      },
      "bin": {
        "jest": "bin/jest.js"
      },
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      },
      "peerDependencies": {
        "node-notifier": "^8.0.1 || ^9.0.0 || ^10.0.0"
      },
      "peerDependenciesMeta": {
        "node-notifier": {
          "optional": true
        }
      }
    },
    "node_modules/jest-config": {
      "version": "29.7.0",
      "resolved": "https://registry.npmjs.org/jest-config/-/jest-config-29.7.0.tgz",
      "integrity": "sha512-uXbpfeQ7R6TZBqI3/TxCU4q4ttk3u0PJeC+E0zbfSoSjq6bJ7buBPxzQPL0ifrkY4DNu4JUdk0ImlBUYi840eQ==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@babel/core": "^7.11.6",
        "@jest/test-sequencer": "^29.7.0",
        "@jest/types": "^29.6.3",
        "babel-jest": "^29.7.0",
        "chalk": "^4.0.0",
        "ci-info": "^3.2.0",
        "deepmerge": "^4.2.2",
        "glob": "^7.1.3",
        "graceful-fs": "^4.2.9",
        "jest-circus": "^29.7.0",
        "jest-environment-node": "^29.7.0",
        "jest-get-type": "^29.6.3",
        "jest-regex-util": "^29.6.3",
        "jest-resolve": "^29.7.0",
        "jest-runner": "^29.7.0",
        "jest-util": "^29.7.0",
        "jest-validate": "^29.7.0",
        "micromatch": "^4.0.4",
        "parse-json": "^5.2.0",
        "pretty-format": "^29.7.0",
        "slash": "^3.0.0",
        "strip-json-comments": "^3.1.1"
      },
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      },
      "peerDependencies": {
        "@types/node": "*",
        "ts-node": ">=9.0.0"
      },
      "peerDependenciesMeta": {
        "@types/node": {
          "optional": true
        },
        "ts-node": {
          "optional": true
        }
      }
    },
    "node_modules/jest-diff": {
      "version": "29.7.0",
      "resolved": "https://registry.npmjs.org/jest-diff/-/jest-diff-29.7.0.tgz",
      "integrity": "sha512-LMIgiIrhigmPrs03JHpxUh2yISK3vLFPkAodPeo0+BuF7wA2FoQbkEg1u8gBYBThncu7e1oEDUfIXVuTqLRUjw==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "chalk": "^4.0.0",
        "diff-sequences": "^29.6.3",
        "jest-get-type": "^29.6.3",
        "pretty-format": "^29.7.0"
      },
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      }
    },
    "node_modules/jest-docblock": {
      "version": "29.7.0",
      "resolved": "https://registry.npmjs.org/jest-docblock/-/jest-docblock-29.7.0.tgz",
      "integrity": "sha512-q617Auw3A612guyaFgsbFeYpNP5t2aoUNLwBUbc/0kD1R4t9ixDbyFTHd1nok4epoVFpr7PmeWHrhvuV3XaJ4g==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "detect-newline": "^3.0.0"
      },
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      }
    },
    "node_modules/jest-each": {
      "version": "29.7.0",
      "resolved": "https://registry.npmjs.org/jest-each/-/jest-each-29.7.0.tgz",
      "integrity": "sha512-gns+Er14+ZrEoC5fhOfYCY1LOHHr0TI+rQUHZS8Ttw2l7gl+80eHc/gFf2Ktkw0+SIACDTeWvpFcv3B04VembQ==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@jest/types": "^29.6.3",
        "chalk": "^4.0.0",
        "jest-get-type": "^29.6.3",
        "jest-util": "^29.7.0",
        "pretty-format": "^29.7.0"
      },
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      }
    },
    "node_modules/jest-environment-node": {
      "version": "29.7.0",
      "resolved": "https://registry.npmjs.org/jest-environment-node/-/jest-environment-node-29.7.0.tgz",
      "integrity": "sha512-DOSwCRqXirTOyheM+4d5YZOrWcdu0LNZ87ewUoywbcb2XR4wKgqiG8vNeYwhjFMbEkfju7wx2GYH0P2gevGvFw==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@jest/environment": "^29.7.0",
        "@jest/fake-timers": "^29.7.0",
        "@jest/types": "^29.6.3",
        "@types/node": "*",
        "jest-mock": "^29.7.0",
        "jest-util": "^29.7.0"
      },
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      }
    },
    "node_modules/jest-get-type": {
      "version": "29.6.3",
      "resolved": "https://registry.npmjs.org/jest-get-type/-/jest-get-type-29.6.3.tgz",
      "integrity": "sha512-zrteXnqYxfQh7l5FHyL38jL39di8H8rHoecLH3JNxH3BwOrBsNeabdap5e0I23lD4HHI8W5VFBZqG4Eaq5LNcw==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      }
    },
    "node_modules/jest-haste-map": {
      "version": "29.7.0",
      "resolved": "https://registry.npmjs.org/jest-haste-map/-/jest-haste-map-29.7.0.tgz",
      "integrity": "sha512-fP8u2pyfqx0K1rGn1R9pyE0/KTn+G7PxktWidOBTqFPLYX0b9ksaMFkhK5vrS3DVun09pckLdlx90QthlW7AmA==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@jest/types": "^29.6.3",
        "@types/graceful-fs": "^4.1.3",
        "@types/node": "*",
        "anymatch": "^3.0.3",
        "fb-watchman": "^2.0.0",
        "graceful-fs": "^4.2.9",
        "jest-regex-util": "^29.6.3",
        "jest-util": "^29.7.0",
        "jest-worker": "^29.7.0",
        "micromatch": "^4.0.4",
        "walker": "^1.0.8"
      },
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      },
      "optionalDependencies": {
        "fsevents": "^2.3.2"
      }
    },
    "node_modules/jest-leak-detector": {
      "version": "29.7.0",
      "resolved": "https://registry.npmjs.org/jest-leak-detector/-/jest-leak-detector-29.7.0.tgz",
      "integrity": "sha512-kYA8IJcSYtST2BY9I+SMC32nDpBT3J2NvWJx8+JCuCdl/CR1I4EKUJROiP8XtCcxqgTTBGJNdbB1A8XRKbTetw==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "jest-get-type": "^29.6.3",
        "pretty-format": "^29.7.0"
      },
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      }
    },
    "node_modules/jest-matcher-utils": {
      "version": "29.7.0",
      "resolved": "https://registry.npmjs.org/jest-matcher-utils/-/jest-matcher-utils-29.7.0.tgz",
      "integrity": "sha512-sBkD+Xi9DtcChsI3L3u0+N0opgPYnCRPtGcQYrgXmR+hmt/fYfWAL0xRXYU8eWOdfuLgBe0YCW3AFtnRLagq/g==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "chalk": "^4.0.0",
        "jest-diff": "^29.7.0",
        "jest-get-type": "^29.6.3",
        "pretty-format": "^29.7.0"
      },
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      }
    },
    "node_modules/jest-message-util": {
      "version": "29.7.0",
      "resolved": "https://registry.npmjs.org/jest-message-util/-/jest-message-util-29.7.0.tgz",
      "integrity": "sha512-GBEV4GRADeP+qtB2+6u61stea8mGcOT4mCtrYISZwfu9/ISHFJ/5zOMXYbpBE9RsS5+Gb63DW4FgmnKJ79Kf6w==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@babel/code-frame": "^7.12.13",
        "@jest/types": "^29.6.3",
        "@types/stack-utils": "^2.0.0",
        "chalk": "^4.0.0",
        "graceful-fs": "^4.2.9",
        "micromatch": "^4.0.4",
        "pretty-format": "^29.7.0",
        "slash": "^3.0.0",
        "stack-utils": "^2.0.3"
      },
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      }
    },
    "node_modules/jest-mock": {
      "version": "29.7.0",
      "resolved": "https://registry.npmjs.org/jest-mock/-/jest-mock-29.7.0.tgz",
      "integrity": "sha512-ITOMZn+UkYS4ZFh83xYAOzWStloNzJFO2s8DWrE4lhtGD+AorgnbkiKERe4wQVBydIGPx059g6riW5Btp6Llnw==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@jest/types": "^29.6.3",
        "@types/node": "*",
        "jest-util": "^29.7.0"
      },
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      }
    },
    "node_modules/jest-pnp-resolver": {
      "version": "1.2.3",
      "resolved": "https://registry.npmjs.org/jest-pnp-resolver/-/jest-pnp-resolver-1.2.3.tgz",
      "integrity": "sha512-+3NpwQEnRoIBtx4fyhblQDPgJI0H1IEIkX7ShLUjPGA7TtUTvI1oiKi3SR4oBR0hQhQR80l4WAe5RrXBwWMA8w==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=6"
      },
      "peerDependencies": {
        "jest-resolve": "*"
      },
      "peerDependenciesMeta": {
        "jest-resolve": {
          "optional": true
        }
      }
    },
    "node_modules/jest-regex-util": {
      "version": "29.6.3",
      "resolved": "https://registry.npmjs.org/jest-regex-util/-/jest-regex-util-29.6.3.tgz",
      "integrity": "sha512-KJJBsRCyyLNWCNBOvZyRDnAIfUiRJ8v+hOBQYGn8gDyF3UegwiP4gwRR3/SDa42g1YbVycTidUF3rKjyLFDWbg==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      }
    },
    "node_modules/jest-resolve": {
      "version": "29.7.0",
      "resolved": "https://registry.npmjs.org/jest-resolve/-/jest-resolve-29.7.0.tgz",
      "integrity": "sha512-IOVhZSrg+UvVAshDSDtHyFCCBUl/Q3AAJv8iZ6ZjnZ74xzvwuzLXid9IIIPgTnY62SJjfuupMKZsZQRsCvxEgA==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "chalk": "^4.0.0",
        "graceful-fs": "^4.2.9",
        "jest-haste-map": "^29.7.0",
        "jest-pnp-resolver": "^1.2.2",
        "jest-util": "^29.7.0",
        "jest-validate": "^29.7.0",
        "resolve": "^1.20.0",
        "resolve.exports": "^2.0.0",
        "slash": "^3.0.0"
      },
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      }
    },
    "node_modules/jest-resolve-dependencies": {
      "version": "29.7.0",
      "resolved": "https://registry.npmjs.org/jest-resolve-dependencies/-/jest-resolve-dependencies-29.7.0.tgz",
      "integrity": "sha512-un0zD/6qxJ+S0et7WxeI3H5XSe9lTBBR7bOHCHXkKR6luG5mwDDlIzVQ0V5cZCuoTgEdcdwzTghYkTWfubi+nA==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "jest-regex-util": "^29.6.3",
        "jest-snapshot": "^29.7.0"
      },
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      }
    },
    "node_modules/jest-runner": {
      "version": "29.7.0",
      "resolved": "https://registry.npmjs.org/jest-runner/-/jest-runner-29.7.0.tgz",
      "integrity": "sha512-fsc4N6cPCAahybGBfTRcq5wFR6fpLznMg47sY5aDpsoejOcVYFb07AHuSnR0liMcPTgBsA3ZJL6kFOjPdoNipQ==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@jest/console": "^29.7.0",
        "@jest/environment": "^29.7.0",
        "@jest/test-result": "^29.7.0",
        "@jest/transform": "^29.7.0",
        "@jest/types": "^29.6.3",
        "@types/node": "*",
        "chalk": "^4.0.0",
        "emittery": "^0.13.1",
        "graceful-fs": "^4.2.9",
        "jest-docblock": "^29.7.0",
        "jest-environment-node": "^29.7.0",
        "jest-haste-map": "^29.7.0",
        "jest-leak-detector": "^29.7.0",
        "jest-message-util": "^29.7.0",
        "jest-resolve": "^29.7.0",
        "jest-runtime": "^29.7.0",
        "jest-util": "^29.7.0",
        "jest-watcher": "^29.7.0",
        "jest-worker": "^29.7.0",
        "p-limit": "^3.1.0",
        "source-map-support": "0.5.13"
      },
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      }
    },
    "node_modules/jest-runtime": {
      "version": "29.7.0",
      "resolved": "https://registry.npmjs.org/jest-runtime/-/jest-runtime-29.7.0.tgz",
      "integrity": "sha512-gUnLjgwdGqW7B4LvOIkbKs9WGbn+QLqRQQ9juC6HndeDiezIwhDP+mhMwHWCEcfQ5RUXa6OPnFF8BJh5xegwwQ==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@jest/environment": "^29.7.0",
        "@jest/fake-timers": "^29.7.0",
        "@jest/globals": "^29.7.0",
        "@jest/source-map": "^29.6.3",
        "@jest/test-result": "^29.7.0",
        "@jest/transform": "^29.7.0",
        "@jest/types": "^29.6.3",
        "@types/node": "*",
        "chalk": "^4.0.0",
        "cjs-module-lexer": "^1.0.0",
        "collect-v8-coverage": "^1.0.0",
        "glob": "^7.1.3",
        "graceful-fs": "^4.2.9",
        "jest-haste-map": "^29.7.0",
        "jest-message-util": "^29.7.0",
        "jest-mock": "^29.7.0",
        "jest-regex-util": "^29.6.3",
        "jest-resolve": "^29.7.0",
        "jest-snapshot": "^29.7.0",
        "jest-util": "^29.7.0",
        "slash": "^3.0.0",
        "strip-bom": "^4.0.0"
      },
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      }
    },
    "node_modules/jest-snapshot": {
      "version": "29.7.0",
      "resolved": "https://registry.npmjs.org/jest-snapshot/-/jest-snapshot-29.7.0.tgz",
      "integrity": "sha512-Rm0BMWtxBcioHr1/OX5YCP8Uov4riHvKPknOGs804Zg9JGZgmIBkbtlxJC/7Z4msKYVbIJtfU+tKb8xlYNfdkw==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@babel/core": "^7.11.6",
        "@babel/generator": "^7.7.2",
        "@babel/plugin-syntax-jsx": "^7.7.2",
        "@babel/plugin-syntax-typescript": "^7.7.2",
        "@babel/types": "^7.3.3",
        "@jest/expect-utils": "^29.7.0",
        "@jest/transform": "^29.7.0",
        "@jest/types": "^29.6.3",
        "babel-preset-current-node-syntax": "^1.0.0",
        "chalk": "^4.0.0",
        "expect": "^29.7.0",
        "graceful-fs": "^4.2.9",
        "jest-diff": "^29.7.0",
        "jest-get-type": "^29.6.3",
        "jest-matcher-utils": "^29.7.0",
        "jest-message-util": "^29.7.0",
        "jest-util": "^29.7.0",
        "natural-compare": "^1.4.0",
        "pretty-format": "^29.7.0",
        "semver": "^7.5.3"
      },
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      }
    },
    "node_modules/jest-snapshot/node_modules/semver": {
      "version": "7.8.5",
      "resolved": "https://registry.npmjs.org/semver/-/semver-7.8.5.tgz",
      "integrity": "sha512-Y7/KDsb8LjooZpwaqGyulO6DQlksgCncchHGk+sZIY4SBvUocMBEFH5Ur1fI4dV+Jvl0w6cjvucaIi40puRioA==",
      "dev": true,
      "license": "ISC",
      "bin": {
        "semver": "bin/semver.js"
      },
      "engines": {
        "node": ">=10"
      }
    },
    "node_modules/jest-util": {
      "version": "29.7.0",
      "resolved": "https://registry.npmjs.org/jest-util/-/jest-util-29.7.0.tgz",
      "integrity": "sha512-z6EbKajIpqGKU56y5KBUgy1dt1ihhQJgWzUlZHArA/+X2ad7Cb5iF+AK1EWVL/Bo7Rz9uurpqw6SiBCefUbCGA==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@jest/types": "^29.6.3",
        "@types/node": "*",
        "chalk": "^4.0.0",
        "ci-info": "^3.2.0",
        "graceful-fs": "^4.2.9",
        "picomatch": "^2.2.3"
      },
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      }
    },
    "node_modules/jest-validate": {
      "version": "29.7.0",
      "resolved": "https://registry.npmjs.org/jest-validate/-/jest-validate-29.7.0.tgz",
      "integrity": "sha512-ZB7wHqaRGVw/9hST/OuFUReG7M8vKeq0/J2egIGLdvjHCmYqGARhzXmtgi+gVeZ5uXFF219aOc3Ls2yLg27tkw==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@jest/types": "^29.6.3",
        "camelcase": "^6.2.0",
        "chalk": "^4.0.0",
        "jest-get-type": "^29.6.3",
        "leven": "^3.1.0",
        "pretty-format": "^29.7.0"
      },
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      }
    },
    "node_modules/jest-validate/node_modules/camelcase": {
      "version": "6.3.0",
      "resolved": "https://registry.npmjs.org/camelcase/-/camelcase-6.3.0.tgz",
      "integrity": "sha512-Gmy6FhYlCY7uOElZUSbxo2UCDH8owEk996gkbrpsgGtrJLM3J7jGxl9Ic7Qwwj4ivOE5AWZWRMecDdF7hqGjFA==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=10"
      },
      "funding": {
        "url": "https://github.com/sponsors/sindresorhus"
      }
    },
    "node_modules/jest-watcher": {
      "version": "29.7.0",
      "resolved": "https://registry.npmjs.org/jest-watcher/-/jest-watcher-29.7.0.tgz",
      "integrity": "sha512-49Fg7WXkU3Vl2h6LbLtMQ/HyB6rXSIX7SqvBLQmssRBGN9I0PNvPmAmCWSOY6SOvrjhI/F7/bGAv9RtnsPA03g==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@jest/test-result": "^29.7.0",
        "@jest/types": "^29.6.3",
        "@types/node": "*",
        "ansi-escapes": "^4.2.1",
        "chalk": "^4.0.0",
        "emittery": "^0.13.1",
        "jest-util": "^29.7.0",
        "string-length": "^4.0.1"
      },
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      }
    },
    "node_modules/jest-worker": {
      "version": "29.7.0",
      "resolved": "https://registry.npmjs.org/jest-worker/-/jest-worker-29.7.0.tgz",
      "integrity": "sha512-eIz2msL/EzL9UFTFFx7jBTkeZfku0yUAyZZZmJ93H2TYEiroIx2PQjEXcwYtYl8zXCxb+PAmA2hLIt/6ZEkPHw==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@types/node": "*",
        "jest-util": "^29.7.0",
        "merge-stream": "^2.0.0",
        "supports-color": "^8.0.0"
      },
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      }
    },
    "node_modules/jest-worker/node_modules/supports-color": {
      "version": "8.1.1",
      "resolved": "https://registry.npmjs.org/supports-color/-/supports-color-8.1.1.tgz",
      "integrity": "sha512-MpUEN2OodtUzxvKQl72cUF7RQ5EiHsGvSsVG0ia9c5RbWGL2CI4C7EpPS8UTBIplnlzZiNuV56w+FuNxy3ty2Q==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "has-flag": "^4.0.0"
      },
      "engines": {
        "node": ">=10"
      },
      "funding": {
        "url": "https://github.com/chalk/supports-color?sponsor=1"
      }
    },
    "node_modules/js-tokens": {
      "version": "4.0.0",
      "resolved": "https://registry.npmjs.org/js-tokens/-/js-tokens-4.0.0.tgz",
      "integrity": "sha512-RdJUflcE3cUzKiMqQgsCu06FPu9UdIJO0beYbPhHN4k6apgJtifcoCtT9bcxOpYBtpD2kCM6Sbzg4CausW/PKQ==",
      "dev": true,
      "license": "MIT"
    },
    "node_modules/js-yaml": {
      "version": "3.15.2",
      "resolved": "https://registry.npmjs.org/js-yaml/-/js-yaml-3.15.2.tgz",
      "integrity": "sha512-6EuL879VkRA+1Cz578mKMiKvjPNEuk6+r1JaFzoSWejZmtf7xWbIyw1e3KkxlkzTIt9Taw6JBhEppG7utc1P+w==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "argparse": "^1.0.7",
        "esprima": "^4.0.0"
      },
      "bin": {
        "js-yaml": "bin/js-yaml.js"
      }
    },
    "node_modules/jsesc": {
      "version": "3.1.0",
      "resolved": "https://registry.npmjs.org/jsesc/-/jsesc-3.1.0.tgz",
      "integrity": "sha512-/sM3dO2FOzXjKQhJuo0Q173wf2KOo8t4I8vHy6lF9poUp7bKT0/NHE8fPX23PwfhnykfqnC2xRxOnVw5XuGIaA==",
      "dev": true,
      "license": "MIT",
      "bin": {
        "jsesc": "bin/jsesc"
      },
      "engines": {
        "node": ">=6"
      }
    },
    "node_modules/json-parse-even-better-errors": {
      "version": "2.3.1",
      "resolved": "https://registry.npmjs.org/json-parse-even-better-errors/-/json-parse-even-better-errors-2.3.1.tgz",
      "integrity": "sha512-xyFwyhro/JEof6Ghe2iz2NcXoj2sloNsWr/XsERDK/oiPCfaNhl5ONfp+jQdAZRQQ0IJWNzH9zIZF7li91kh2w==",
      "dev": true,
      "license": "MIT"
    },
    "node_modules/json5": {
      "version": "2.2.3",
      "resolved": "https://registry.npmjs.org/json5/-/json5-2.2.3.tgz",
      "integrity": "sha512-XmOWe7eyHYH14cLdVPoyg+GOH3rYX++KpzrylJwSW98t3Nk+U8XOl8FWKOgwtzdb8lXGf6zYwDUzeHMWfxasyg==",
      "dev": true,
      "license": "MIT",
      "bin": {
        "json5": "lib/cli.js"
      },
      "engines": {
        "node": ">=6"
      }
    },
    "node_modules/kleur": {
      "version": "3.0.3",
      "resolved": "https://registry.npmjs.org/kleur/-/kleur-3.0.3.tgz",
      "integrity": "sha512-eTIzlVOSUR+JxdDFepEYcBMtZ9Qqdef+rnzWdRZuMbOywu5tO2w2N7rqjoANZ5k9vywhL6Br1VRjUIgTQx4E8w==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=6"
      }
    },
    "node_modules/leven": {
      "version": "3.1.0",
      "resolved": "https://registry.npmjs.org/leven/-/leven-3.1.0.tgz",
      "integrity": "sha512-qsda+H8jTaUaN/x5vzW2rzc+8Rw4TAQ/4KjB46IwK5VH+IlVeeeje/EoZRpiXvIqjFgK84QffqPztGI3VBLG1A==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=6"
      }
    },
    "node_modules/lines-and-columns": {
      "version": "1.2.4",
      "resolved": "https://registry.npmjs.org/lines-and-columns/-/lines-and-columns-1.2.4.tgz",
      "integrity": "sha512-7ylylesZQ/PV29jhEDl3Ufjo6ZX7gCqJr5F7PKrqc93v7fzSymt1BpwEU8nAUXs8qzzvqhbjhK5QZg6Mt/HkBg==",
      "dev": true,
      "license": "MIT"
    },
    "node_modules/locate-path": {
      "version": "5.0.0",
      "resolved": "https://registry.npmjs.org/locate-path/-/locate-path-5.0.0.tgz",
      "integrity": "sha512-t7hw9pI+WvuwNJXwk5zVHpyhIqzg2qTlklJOf0mVxGSbe3Fp2VieZcduNYjaLDoy6p9uGpQEGWG87WpMKlNq8g==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "p-locate": "^4.1.0"
      },
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/lodash.memoize": {
      "version": "4.1.2",
      "resolved": "https://registry.npmjs.org/lodash.memoize/-/lodash.memoize-4.1.2.tgz",
      "integrity": "sha512-t7j+NzmgnQzTAYXcsHYLgimltOV1MXHtlOWf6GjL9Kj8GK5FInw5JotxvbOs+IvV1/Dzo04/fCGfLVs7aXb4Ag==",
      "dev": true,
      "license": "MIT"
    },
    "node_modules/lru-cache": {
      "version": "5.1.1",
      "resolved": "https://registry.npmjs.org/lru-cache/-/lru-cache-5.1.1.tgz",
      "integrity": "sha512-KpNARQA3Iwv+jTA0utUVVbrh+Jlrr1Fv0e56GGzAFOXN7dk/FviaDW8LHmK52DlcH4WP2n6gI8vN1aesBFgo9w==",
      "dev": true,
      "license": "ISC",
      "dependencies": {
        "yallist": "^3.0.2"
      }
    },
    "node_modules/make-dir": {
      "version": "4.0.0",
      "resolved": "https://registry.npmjs.org/make-dir/-/make-dir-4.0.0.tgz",
      "integrity": "sha512-hXdUTZYIVOt1Ex//jAQi+wTZZpUpwBj/0QsOzqegb3rGMMeJiSEu5xLHnYfBrRV4RH2+OCSOO95Is/7x1WJ4bw==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "semver": "^7.5.3"
      },
      "engines": {
        "node": ">=10"
      },
      "funding": {
        "url": "https://github.com/sponsors/sindresorhus"
      }
    },
    "node_modules/make-dir/node_modules/semver": {
      "version": "7.8.5",
      "resolved": "https://registry.npmjs.org/semver/-/semver-7.8.5.tgz",
      "integrity": "sha512-Y7/KDsb8LjooZpwaqGyulO6DQlksgCncchHGk+sZIY4SBvUocMBEFH5Ur1fI4dV+Jvl0w6cjvucaIi40puRioA==",
      "dev": true,
      "license": "ISC",
      "bin": {
        "semver": "bin/semver.js"
      },
      "engines": {
        "node": ">=10"
      }
    },
    "node_modules/make-error": {
      "version": "1.3.6",
      "resolved": "https://registry.npmjs.org/make-error/-/make-error-1.3.6.tgz",
      "integrity": "sha512-s8UhlNe7vPKomQhC1qFelMokr/Sc3AgNbso3n74mVPA5LTZwkB9NlXf4XPamLxJE8h0gh73rM94xvwRT2CVInw==",
      "dev": true,
      "license": "ISC"
    },
    "node_modules/makeerror": {
      "version": "1.0.12",
      "resolved": "https://registry.npmjs.org/makeerror/-/makeerror-1.0.12.tgz",
      "integrity": "sha512-JmqCvUhmt43madlpFzG4BQzG2Z3m6tvQDNKdClZnO3VbIudJYmxsT0FNJMeiB2+JTSlTQTSbU8QdesVmwJcmLg==",
      "dev": true,
      "license": "BSD-3-Clause",
      "dependencies": {
        "tmpl": "1.0.5"
      }
    },
    "node_modules/merge-stream": {
      "version": "2.0.0",
      "resolved": "https://registry.npmjs.org/merge-stream/-/merge-stream-2.0.0.tgz",
      "integrity": "sha512-abv/qOcuPfk3URPfDzmZU1LKmuw8kT+0nIHvKrKgFrwifol/doWcdA4ZqsWQ8ENrFKkd67Mfpo/LovbIUsbt3w==",
      "dev": true,
      "license": "MIT"
    },
    "node_modules/micromatch": {
      "version": "4.0.8",
      "resolved": "https://registry.npmjs.org/micromatch/-/micromatch-4.0.8.tgz",
      "integrity": "sha512-PXwfBhYu0hBCPw8Dn0E+WDYb7af3dSLVWKi3HGv84IdF4TyFoC0ysxFd0Goxw7nSv4T/PzEJQxsYsEiFCKo2BA==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "braces": "^3.0.3",
        "picomatch": "^2.3.1"
      },
      "engines": {
        "node": ">=8.6"
      }
    },
    "node_modules/mimic-fn": {
      "version": "2.1.0",
      "resolved": "https://registry.npmjs.org/mimic-fn/-/mimic-fn-2.1.0.tgz",
      "integrity": "sha512-OqbOk5oEQeAZ8WXWydlu9HJjz9WVdEIvamMCcXmuqUYjTknH/sqsWvhQ3vgwKFRR1HpjvNBKQ37nbJgYzGqGcg==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=6"
      }
    },
    "node_modules/minimatch": {
      "version": "3.1.5",
      "resolved": "https://registry.npmjs.org/minimatch/-/minimatch-3.1.5.tgz",
      "integrity": "sha512-VgjWUsnnT6n+NUk6eZq77zeFdpW2LWDzP6zFGrCbHXiYNul5Dzqk2HHQ5uFH2DNW5Xbp8+jVzaeNt94ssEEl4w==",
      "dev": true,
      "license": "ISC",
      "dependencies": {
        "brace-expansion": "^1.1.7"
      },
      "engines": {
        "node": "*"
      }
    },
    "node_modules/minimist": {
      "version": "1.2.8",
      "resolved": "https://registry.npmjs.org/minimist/-/minimist-1.2.8.tgz",
      "integrity": "sha512-2yyAR8qBkN3YuheJanUpWC5U3bb5osDywNB8RzDVlDwDHbocAJveqqj1u8+SVD7jkWT4yvsHCpWqqWqAxb0zCA==",
      "dev": true,
      "license": "MIT",
      "funding": {
        "url": "https://github.com/sponsors/ljharb"
      }
    },
    "node_modules/ms": {
      "version": "2.1.3",
      "resolved": "https://registry.npmjs.org/ms/-/ms-2.1.3.tgz",
      "integrity": "sha512-6FlzubTLZG3J2a/NVCAleEhjzq5oxgHyaCU9yYXvcLsvoVaHJq/s5xXI6/XXP6tz7R9xAOtHnSO/tXtF3WRTlA==",
      "dev": true,
      "license": "MIT"
    },
    "node_modules/natural-compare": {
      "version": "1.4.0",
      "resolved": "https://registry.npmjs.org/natural-compare/-/natural-compare-1.4.0.tgz",
      "integrity": "sha512-OWND8ei3VtNC9h7V60qff3SVobHr996CTwgxubgyQYEpg290h9J0buyECNNJexkFm5sOajh5G116RYA1c8ZMSw==",
      "dev": true,
      "license": "MIT"
    },
    "node_modules/neo-async": {
      "version": "2.6.2",
      "resolved": "https://registry.npmjs.org/neo-async/-/neo-async-2.6.2.tgz",
      "integrity": "sha512-Yd3UES5mWCSqR+qNT93S3UoYUkqAZ9lLg8a7g9rimsWmYGK8cVToA4/sF3RrshdyV3sAGMXVUmpMYOw+dLpOuw==",
      "dev": true,
      "license": "MIT"
    },
    "node_modules/node-int64": {
      "version": "0.4.0",
      "resolved": "https://registry.npmjs.org/node-int64/-/node-int64-0.4.0.tgz",
      "integrity": "sha512-O5lz91xSOeoXP6DulyHfllpq+Eg00MWitZIbtPfoSEvqIHdl5gfcY6hYzDWnj0qD5tz52PI08u9qUvSVeUBeHw==",
      "dev": true,
      "license": "MIT"
    },
    "node_modules/node-releases": {
      "version": "2.0.57",
      "resolved": "https://registry.npmjs.org/node-releases/-/node-releases-2.0.57.tgz",
      "integrity": "sha512-kQK9LGGFiHtrWiNhZtA7Qbw17AQz+dmsEKODRIVTXA9+e5MS/2gZEBhYJt13GrAz5/IOZKddH/0Z3TP/Zgo+yw==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=18"
      }
    },
    "node_modules/normalize-path": {
      "version": "3.0.0",
      "resolved": "https://registry.npmjs.org/normalize-path/-/normalize-path-3.0.0.tgz",
      "integrity": "sha512-6eZs5Ls3WtCisHWp9S2GUy8dqkpGi4BVSz3GaqiE6ezub0512ESztXUwUB6C6IKbQkY2Pnb/mD4WYojCRwcwLA==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=0.10.0"
      }
    },
    "node_modules/npm-run-path": {
      "version": "4.0.1",
      "resolved": "https://registry.npmjs.org/npm-run-path/-/npm-run-path-4.0.1.tgz",
      "integrity": "sha512-S48WzZW777zhNIrn7gxOlISNAqi9ZC/uQFnRdbeIHhZhCA6UqpkOT8T1G7BvfdgP4Er8gF4sUbaS0i7QvIfCWw==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "path-key": "^3.0.0"
      },
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/once": {
      "version": "1.4.0",
      "resolved": "https://registry.npmjs.org/once/-/once-1.4.0.tgz",
      "integrity": "sha512-lNaJgI+2Q5URQBkccEKHTQOPaXdUxnZZElQTZY0MFUAuaEqe1E+Nyvgdz/aIyNi6Z9MzO5dv1H8n58/GELp3+w==",
      "dev": true,
      "license": "ISC",
      "dependencies": {
        "wrappy": "1"
      }
    },
    "node_modules/onetime": {
      "version": "5.1.2",
      "resolved": "https://registry.npmjs.org/onetime/-/onetime-5.1.2.tgz",
      "integrity": "sha512-kbpaSSGJTWdAY5KPVeMOKXSrPtr8C8C7wodJbcsd51jRnmD+GZu8Y0VoU6Dm5Z4vWr0Ig/1NKuWRKf7j5aaYSg==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "mimic-fn": "^2.1.0"
      },
      "engines": {
        "node": ">=6"
      },
      "funding": {
        "url": "https://github.com/sponsors/sindresorhus"
      }
    },
    "node_modules/p-limit": {
      "version": "3.1.0",
      "resolved": "https://registry.npmjs.org/p-limit/-/p-limit-3.1.0.tgz",
      "integrity": "sha512-TYOanM3wGwNGsZN2cVTYPArw454xnXj5qmWF1bEoAc4+cU/ol7GVh7odevjp1FNHduHc3KZMcFduxU5Xc6uJRQ==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "yocto-queue": "^0.1.0"
      },
      "engines": {
        "node": ">=10"
      },
      "funding": {
        "url": "https://github.com/sponsors/sindresorhus"
      }
    },
    "node_modules/p-locate": {
      "version": "4.1.0",
      "resolved": "https://registry.npmjs.org/p-locate/-/p-locate-4.1.0.tgz",
      "integrity": "sha512-R79ZZ/0wAxKGu3oYMlz8jy/kbhsNrS7SKZ7PxEHBgJ5+F2mtFW2fK2cOtBh1cHYkQsbzFV7I+EoRKe6Yt0oK7A==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "p-limit": "^2.2.0"
      },
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/p-locate/node_modules/p-limit": {
      "version": "2.3.0",
      "resolved": "https://registry.npmjs.org/p-limit/-/p-limit-2.3.0.tgz",
      "integrity": "sha512-//88mFWSJx8lxCzwdAABTJL2MyWB12+eIY7MDL2SqLmAkeKU9qxRvWuSyTjm3FUmpBEMuFfckAIqEaVGUDxb6w==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "p-try": "^2.0.0"
      },
      "engines": {
        "node": ">=6"
      },
      "funding": {
        "url": "https://github.com/sponsors/sindresorhus"
      }
    },
    "node_modules/p-try": {
      "version": "2.2.0",
      "resolved": "https://registry.npmjs.org/p-try/-/p-try-2.2.0.tgz",
      "integrity": "sha512-R4nPAVTAU0B9D35/Gk3uJf/7XYbQcyohSKdvAxIRSNghFl4e71hVoGnBNQz9cWaXxO2I10KTC+3jMdvvoKw6dQ==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=6"
      }
    },
    "node_modules/parse-json": {
      "version": "5.2.0",
      "resolved": "https://registry.npmjs.org/parse-json/-/parse-json-5.2.0.tgz",
      "integrity": "sha512-ayCKvm/phCGxOkYRSCM82iDwct8/EonSEgCSxWxD7ve6jHggsFl4fZVQBPRNgQoKiuV/odhFrGzQXZwbifC8Rg==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@babel/code-frame": "^7.0.0",
        "error-ex": "^1.3.1",
        "json-parse-even-better-errors": "^2.3.0",
        "lines-and-columns": "^1.1.6"
      },
      "engines": {
        "node": ">=8"
      },
      "funding": {
        "url": "https://github.com/sponsors/sindresorhus"
      }
    },
    "node_modules/path-exists": {
      "version": "4.0.0",
      "resolved": "https://registry.npmjs.org/path-exists/-/path-exists-4.0.0.tgz",
      "integrity": "sha512-ak9Qy5Q7jYb2Wwcey5Fpvg2KoAc/ZIhLSLOSBmRmygPsGwkVVt0fZa0qrtMz+m6tJTAHfZQ8FnmB4MG4LWy7/w==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/path-is-absolute": {
      "version": "1.0.1",
      "resolved": "https://registry.npmjs.org/path-is-absolute/-/path-is-absolute-1.0.1.tgz",
      "integrity": "sha512-AVbw3UJ2e9bq64vSaS9Am0fje1Pa8pbGqTTsmXfaIiMpnr5DlDhfJOuLj9Sf95ZPVDAUerDfEk88MPmPe7UCQg==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=0.10.0"
      }
    },
    "node_modules/path-key": {
      "version": "3.1.1",
      "resolved": "https://registry.npmjs.org/path-key/-/path-key-3.1.1.tgz",
      "integrity": "sha512-ojmeN0qd+y0jszEtoY48r0Peq5dwMEkIlCOu6Q5f41lfkswXuKtYrhgoTpLnyIcHm24Uhqx+5Tqm2InSwLhE6Q==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/path-parse": {
      "version": "1.0.7",
      "resolved": "https://registry.npmjs.org/path-parse/-/path-parse-1.0.7.tgz",
      "integrity": "sha512-LDJzPVEEEPR+y48z93A0Ed0yXb8pAByGWo/k5YYdYgpY2/2EsOsksJrq7lOHxryrVOn1ejG6oAp8ahvOIQD8sw==",
      "dev": true,
      "license": "MIT"
    },
    "node_modules/picocolors": {
      "version": "1.1.1",
      "resolved": "https://registry.npmjs.org/picocolors/-/picocolors-1.1.1.tgz",
      "integrity": "sha512-xceH2snhtb5M9liqDsmEw56le376mTZkEX/jEb/RxNFyegNul7eNslCXP9FDj/Lcu0X8KEyMceP2ntpaHrDEVA==",
      "dev": true,
      "license": "ISC"
    },
    "node_modules/picomatch": {
      "version": "2.3.2",
      "resolved": "https://registry.npmjs.org/picomatch/-/picomatch-2.3.2.tgz",
      "integrity": "sha512-V7+vQEJ06Z+c5tSye8S+nHUfI51xoXIXjHQ99cQtKUkQqqO1kO/KCJUfZXuB47h/YBlDhah2H3hdUGXn8ie0oA==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=8.6"
      },
      "funding": {
        "url": "https://github.com/sponsors/jonschlinkert"
      }
    },
    "node_modules/pirates": {
      "version": "4.0.7",
      "resolved": "https://registry.npmjs.org/pirates/-/pirates-4.0.7.tgz",
      "integrity": "sha512-TfySrs/5nm8fQJDcBDuUng3VOUKsd7S+zqvbOTiGXHfxX4wK31ard+hoNuvkicM/2YFzlpDgABOevKSsB4G/FA==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">= 6"
      }
    },
    "node_modules/pkg-dir": {
      "version": "4.2.0",
      "resolved": "https://registry.npmjs.org/pkg-dir/-/pkg-dir-4.2.0.tgz",
      "integrity": "sha512-HRDzbaKjC+AOWVXxAU/x54COGeIv9eb+6CkDSQoNTt4XyWoIJvuPsXizxu/Fr23EiekbtZwmh1IcIG/l/a10GQ==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "find-up": "^4.0.0"
      },
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/pretty-format": {
      "version": "29.7.0",
      "resolved": "https://registry.npmjs.org/pretty-format/-/pretty-format-29.7.0.tgz",
      "integrity": "sha512-Pdlw/oPxN+aXdmM9R00JVC9WVFoCLTKJvDVLgmJ+qAffBMxsV85l/Lu7sNx4zSzPyoL2euImuEwHhOXdEgNFZQ==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "@jest/schemas": "^29.6.3",
        "ansi-styles": "^5.0.0",
        "react-is": "^18.0.0"
      },
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || >=18.0.0"
      }
    },
    "node_modules/pretty-format/node_modules/ansi-styles": {
      "version": "5.2.0",
      "resolved": "https://registry.npmjs.org/ansi-styles/-/ansi-styles-5.2.0.tgz",
      "integrity": "sha512-Cxwpt2SfTzTtXcfOlzGEee8O+c+MmUgGrNiBcXnuWxuFJHe6a5Hz7qwhwe5OgaSYI0IJvkLqWX1ASG+cJOkEiA==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=10"
      },
      "funding": {
        "url": "https://github.com/chalk/ansi-styles?sponsor=1"
      }
    },
    "node_modules/prompts": {
      "version": "2.4.2",
      "resolved": "https://registry.npmjs.org/prompts/-/prompts-2.4.2.tgz",
      "integrity": "sha512-NxNv/kLguCA7p3jE8oL2aEBsrJWgAakBpgmgK6lpPWV+WuOmY6r2/zbAVnP+T8bQlA0nzHXSJSJW0Hq7ylaD2Q==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "kleur": "^3.0.3",
        "sisteransi": "^1.0.5"
      },
      "engines": {
        "node": ">= 6"
      }
    },
    "node_modules/pure-rand": {
      "version": "6.1.0",
      "resolved": "https://registry.npmjs.org/pure-rand/-/pure-rand-6.1.0.tgz",
      "integrity": "sha512-bVWawvoZoBYpp6yIoQtQXHZjmz35RSVHnUOTefl8Vcjr8snTPY1wnpSPMWekcFwbxI6gtmT7rSYPFvz71ldiOA==",
      "dev": true,
      "funding": [
        {
          "type": "individual",
          "url": "https://github.com/sponsors/dubzzz"
        },
        {
          "type": "opencollective",
          "url": "https://opencollective.com/fast-check"
        }
      ],
      "license": "MIT"
    },
    "node_modules/react-is": {
      "version": "18.3.1",
      "resolved": "https://registry.npmjs.org/react-is/-/react-is-18.3.1.tgz",
      "integrity": "sha512-/LLMVyas0ljjAtoYiPqYiL8VWXzUUdThrmU5+n20DZv+a+ClRoevUzw5JxU+Ieh5/c87ytoTBV9G1FiKfNJdmg==",
      "dev": true,
      "license": "MIT"
    },
    "node_modules/require-directory": {
      "version": "2.1.1",
      "resolved": "https://registry.npmjs.org/require-directory/-/require-directory-2.1.1.tgz",
      "integrity": "sha512-fGxEI7+wsG9xrvdjsrlmL22OMTTiHRwAMroiEeMgq8gzoLC/PQr7RsRDSTLUg/bZAZtF+TVIkHc6/4RIKrui+Q==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=0.10.0"
      }
    },
    "node_modules/resolve": {
      "version": "1.22.12",
      "resolved": "https://registry.npmjs.org/resolve/-/resolve-1.22.12.tgz",
      "integrity": "sha512-TyeJ1zif53BPfHootBGwPRYT1RUt6oGWsaQr8UyZW/eAm9bKoijtvruSDEmZHm92CwS9nj7/fWttqPCgzep8CA==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "es-errors": "^1.3.0",
        "is-core-module": "^2.16.1",
        "path-parse": "^1.0.7",
        "supports-preserve-symlinks-flag": "^1.0.0"
      },
      "bin": {
        "resolve": "bin/resolve"
      },
      "engines": {
        "node": ">= 0.4"
      },
      "funding": {
        "url": "https://github.com/sponsors/ljharb"
      }
    },
    "node_modules/resolve-cwd": {
      "version": "3.0.0",
      "resolved": "https://registry.npmjs.org/resolve-cwd/-/resolve-cwd-3.0.0.tgz",
      "integrity": "sha512-OrZaX2Mb+rJCpH/6CpSqt9xFVpN++x01XnN2ie9g6P5/3xelLAkXWVADpdz1IHD/KFfEXyE6V0U01OQ3UO2rEg==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "resolve-from": "^5.0.0"
      },
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/resolve-from": {
      "version": "5.0.0",
      "resolved": "https://registry.npmjs.org/resolve-from/-/resolve-from-5.0.0.tgz",
      "integrity": "sha512-qYg9KP24dD5qka9J47d0aVky0N+b4fTU89LN9iDnjB5waksiC49rvMB0PrUJQGoTmH50XPiqOvAjDfaijGxYZw==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/resolve.exports": {
      "version": "2.0.3",
      "resolved": "https://registry.npmjs.org/resolve.exports/-/resolve.exports-2.0.3.tgz",
      "integrity": "sha512-OcXjMsGdhL4XnbShKpAcSqPMzQoYkYyhbEaeSko47MjRP9NfEQMhZkXL1DoFlt9LWQn4YttrdnV6X2OiyzBi+A==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=10"
      }
    },
    "node_modules/semver": {
      "version": "6.3.1",
      "resolved": "https://registry.npmjs.org/semver/-/semver-6.3.1.tgz",
      "integrity": "sha512-BR7VvDCVHO+q2xBEWskxS6DJE1qRnb7DxzUrogb71CWoSficBxYsiAGd+Kl0mmq/MprG9yArRkyrQxTO6XjMzA==",
      "dev": true,
      "license": "ISC",
      "bin": {
        "semver": "bin/semver.js"
      }
    },
    "node_modules/shebang-command": {
      "version": "2.0.0",
      "resolved": "https://registry.npmjs.org/shebang-command/-/shebang-command-2.0.0.tgz",
      "integrity": "sha512-kHxr2zZpYtdmrN1qDjrrX/Z1rR1kG8Dx+gkpK1G4eXmvXswmcE1hTWBWYUzlraYw1/yZp6YuDY77YtvbN0dmDA==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "shebang-regex": "^3.0.0"
      },
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/shebang-regex": {
      "version": "3.0.0",
      "resolved": "https://registry.npmjs.org/shebang-regex/-/shebang-regex-3.0.0.tgz",
      "integrity": "sha512-7++dFhtcx3353uBaq8DDR4NuxBetBzC7ZQOhmTQInHEd6bSrXdiEyzCvG07Z44UYdLShWUyXt5M/yhz8ekcb1A==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/signal-exit": {
      "version": "3.0.7",
      "resolved": "https://registry.npmjs.org/signal-exit/-/signal-exit-3.0.7.tgz",
      "integrity": "sha512-wnD2ZE+l+SPC/uoS0vXeE9L1+0wuaMqKlfz9AMUo38JsyLSBWSFcHR1Rri62LZc12vLr1gb3jl7iwQhgwpAbGQ==",
      "dev": true,
      "license": "ISC"
    },
    "node_modules/sisteransi": {
      "version": "1.0.5",
      "resolved": "https://registry.npmjs.org/sisteransi/-/sisteransi-1.0.5.tgz",
      "integrity": "sha512-bLGGlR1QxBcynn2d5YmDX4MGjlZvy2MRBDRNHLJ8VI6l6+9FUiyTFNJ0IveOSP0bcXgVDPRcfGqA0pjaqUpfVg==",
      "dev": true,
      "license": "MIT"
    },
    "node_modules/slash": {
      "version": "3.0.0",
      "resolved": "https://registry.npmjs.org/slash/-/slash-3.0.0.tgz",
      "integrity": "sha512-g9Q1haeby36OSStwb4ntCGGGaKsaVSjQ68fBxoQcutl5fS1vuY18H3wSt3jFyFtrkx+Kz0V1G85A4MyAdDMi2Q==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/source-map": {
      "version": "0.6.1",
      "resolved": "https://registry.npmjs.org/source-map/-/source-map-0.6.1.tgz",
      "integrity": "sha512-UjgapumWlbMhkBgzT7Ykc5YXUT46F0iKu8SGXq0bcwP5dz/h0Plj6enJqjz1Zbq2l5WaqYnrVbwWOWMyF3F47g==",
      "dev": true,
      "license": "BSD-3-Clause",
      "engines": {
        "node": ">=0.10.0"
      }
    },
    "node_modules/source-map-support": {
      "version": "0.5.13",
      "resolved": "https://registry.npmjs.org/source-map-support/-/source-map-support-0.5.13.tgz",
      "integrity": "sha512-SHSKFHadjVA5oR4PPqhtAVdcBWwRYVd6g6cAXnIbRiIwc2EhPrTuKUBdSLvlEKyIP3GCf89fltvcZiP9MMFA1w==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "buffer-from": "^1.0.0",
        "source-map": "^0.6.0"
      }
    },
    "node_modules/sprintf-js": {
      "version": "1.0.3",
      "resolved": "https://registry.npmjs.org/sprintf-js/-/sprintf-js-1.0.3.tgz",
      "integrity": "sha512-D9cPgkvLlV3t3IzL0D0YLvGA9Ahk4PcvVwUbN0dSGr1aP0Nrt4AEnTUbuGvquEC0mA64Gqt1fzirlRs5ibXx8g==",
      "dev": true,
      "license": "BSD-3-Clause"
    },
    "node_modules/stack-utils": {
      "version": "2.0.6",
      "resolved": "https://registry.npmjs.org/stack-utils/-/stack-utils-2.0.6.tgz",
      "integrity": "sha512-XlkWvfIm6RmsWtNJx+uqtKLS8eqFbxUg0ZzLXqY0caEy9l7hruX8IpiDnjsLavoBgqCCR71TqWO8MaXYheJ3RQ==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "escape-string-regexp": "^2.0.0"
      },
      "engines": {
        "node": ">=10"
      }
    },
    "node_modules/string-length": {
      "version": "4.0.2",
      "resolved": "https://registry.npmjs.org/string-length/-/string-length-4.0.2.tgz",
      "integrity": "sha512-+l6rNN5fYHNhZZy41RXsYptCjA2Igmq4EG7kZAYFQI1E1VTXarr6ZPXBg6eq7Y6eK4FEhY6AJlyuFIb/v/S0VQ==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "char-regex": "^1.0.2",
        "strip-ansi": "^6.0.0"
      },
      "engines": {
        "node": ">=10"
      }
    },
    "node_modules/string-width": {
      "version": "4.2.3",
      "resolved": "https://registry.npmjs.org/string-width/-/string-width-4.2.3.tgz",
      "integrity": "sha512-wKyQRQpjJ0sIp62ErSZdGsjMJWsap5oRNihHhu6G7JVO/9jIB6UyevL+tXuOqrng8j/cxKTWyWUwvSTriiZz/g==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "emoji-regex": "^8.0.0",
        "is-fullwidth-code-point": "^3.0.0",
        "strip-ansi": "^6.0.1"
      },
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/strip-ansi": {
      "version": "6.0.1",
      "resolved": "https://registry.npmjs.org/strip-ansi/-/strip-ansi-6.0.1.tgz",
      "integrity": "sha512-Y38VPSHcqkFrCpFnQ9vuSXmquuv5oXOKpGeT6aGrr3o3Gc9AlVa6JBfUSOCnbxGGZF+/0ooI7KrPuUSztUdU5A==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "ansi-regex": "^5.0.1"
      },
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/strip-bom": {
      "version": "4.0.0",
      "resolved": "https://registry.npmjs.org/strip-bom/-/strip-bom-4.0.0.tgz",
      "integrity": "sha512-3xurFv5tEgii33Zi8Jtp55wEIILR9eh34FAW00PZf+JnSsTmV/ioewSgQl97JHvgjoRGwPShsWm+IdrxB35d0w==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/strip-final-newline": {
      "version": "2.0.0",
      "resolved": "https://registry.npmjs.org/strip-final-newline/-/strip-final-newline-2.0.0.tgz",
      "integrity": "sha512-BrpvfNAE3dcvq7ll3xVumzjKjZQ5tI1sEUIKr3Uoks0XUl45St3FlatVqef9prk4jRDzhW6WZg+3bk93y6pLjA==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=6"
      }
    },
    "node_modules/strip-json-comments": {
      "version": "3.1.1",
      "resolved": "https://registry.npmjs.org/strip-json-comments/-/strip-json-comments-3.1.1.tgz",
      "integrity": "sha512-6fPc+R4ihwqP6N/aIv2f1gMH8lOVtWQHoqC4yK6oSDVVocumAsfCqjkXnqiYMhmMwS/mEHLp7Vehlt3ql6lEig==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=8"
      },
      "funding": {
        "url": "https://github.com/sponsors/sindresorhus"
      }
    },
    "node_modules/supports-color": {
      "version": "7.2.0",
      "resolved": "https://registry.npmjs.org/supports-color/-/supports-color-7.2.0.tgz",
      "integrity": "sha512-qpCAvRl9stuOHveKsn7HncJRvv501qIacKzQlO/+Lwxc9+0q2wLyv4Dfvt80/DPn2pqOBsJdDiogXGR9+OvwRw==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "has-flag": "^4.0.0"
      },
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/supports-preserve-symlinks-flag": {
      "version": "1.0.0",
      "resolved": "https://registry.npmjs.org/supports-preserve-symlinks-flag/-/supports-preserve-symlinks-flag-1.0.0.tgz",
      "integrity": "sha512-ot0WnXS9fgdkgIcePe6RHNk1WA8+muPa6cSjeR3V8K27q9BB1rTE3R1p7Hv0z1ZyAc8s6Vvv8DIyWf681MAt0w==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">= 0.4"
      },
      "funding": {
        "url": "https://github.com/sponsors/ljharb"
      }
    },
    "node_modules/test-exclude": {
      "version": "6.0.0",
      "resolved": "https://registry.npmjs.org/test-exclude/-/test-exclude-6.0.0.tgz",
      "integrity": "sha512-cAGWPIyOHU6zlmg88jwm7VRyXnMN7iV68OGAbYDk/Mh/xC/pzVPlQtY6ngoIH/5/tciuhGfvESU8GrHrcxD56w==",
      "dev": true,
      "license": "ISC",
      "dependencies": {
        "@istanbuljs/schema": "^0.1.2",
        "glob": "^7.1.4",
        "minimatch": "^3.0.4"
      },
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/tmpl": {
      "version": "1.0.5",
      "resolved": "https://registry.npmjs.org/tmpl/-/tmpl-1.0.5.tgz",
      "integrity": "sha512-3f0uOEAQwIqGuWW2MVzYg8fV/QNnc/IpuJNG837rLuczAaLVHslWHZQj4IGiEl5Hs3kkbhwL9Ab7Hrsmuj+Smw==",
      "dev": true,
      "license": "BSD-3-Clause"
    },
    "node_modules/to-regex-range": {
      "version": "5.0.1",
      "resolved": "https://registry.npmjs.org/to-regex-range/-/to-regex-range-5.0.1.tgz",
      "integrity": "sha512-65P7iz6X5yEr1cwcgvQxbbIw7Uk3gOy5dIdtZ4rDveLqhrdJP+Li/Hx6tyK0NEb+2GCyneCMJiGqrADCSNk8sQ==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "is-number": "^7.0.0"
      },
      "engines": {
        "node": ">=8.0"
      }
    },
    "node_modules/ts-jest": {
      "version": "29.4.9",
      "resolved": "https://registry.npmjs.org/ts-jest/-/ts-jest-29.4.9.tgz",
      "integrity": "sha512-LTb9496gYPMCqjeDLdPrKuXtncudeV1yRZnF4Wo5l3SFi0RYEnYRNgMrFIdg+FHvfzjCyQk1cLncWVqiSX+EvQ==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "bs-logger": "^0.2.6",
        "fast-json-stable-stringify": "^2.1.0",
        "handlebars": "^4.7.9",
        "json5": "^2.2.3",
        "lodash.memoize": "^4.1.2",
        "make-error": "^1.3.6",
        "semver": "^7.7.4",
        "type-fest": "^4.41.0",
        "yargs-parser": "^21.1.1"
      },
      "bin": {
        "ts-jest": "cli.js"
      },
      "engines": {
        "node": "^14.15.0 || ^16.10.0 || ^18.0.0 || >=20.0.0"
      },
      "peerDependencies": {
        "@babel/core": ">=7.0.0-beta.0 <8",
        "@jest/transform": "^29.0.0 || ^30.0.0",
        "@jest/types": "^29.0.0 || ^30.0.0",
        "babel-jest": "^29.0.0 || ^30.0.0",
        "jest": "^29.0.0 || ^30.0.0",
        "jest-util": "^29.0.0 || ^30.0.0",
        "typescript": ">=4.3 <7"
      },
      "peerDependenciesMeta": {
        "@babel/core": {
          "optional": true
        },
        "@jest/transform": {
          "optional": true
        },
        "@jest/types": {
          "optional": true
        },
        "babel-jest": {
          "optional": true
        },
        "esbuild": {
          "optional": true
        },
        "jest-util": {
          "optional": true
        }
      }
    },
    "node_modules/ts-jest/node_modules/semver": {
      "version": "7.8.5",
      "resolved": "https://registry.npmjs.org/semver/-/semver-7.8.5.tgz",
      "integrity": "sha512-Y7/KDsb8LjooZpwaqGyulO6DQlksgCncchHGk+sZIY4SBvUocMBEFH5Ur1fI4dV+Jvl0w6cjvucaIi40puRioA==",
      "dev": true,
      "license": "ISC",
      "bin": {
        "semver": "bin/semver.js"
      },
      "engines": {
        "node": ">=10"
      }
    },
    "node_modules/ts-jest/node_modules/type-fest": {
      "version": "4.41.0",
      "resolved": "https://registry.npmjs.org/type-fest/-/type-fest-4.41.0.tgz",
      "integrity": "sha512-TeTSQ6H5YHvpqVwBRcnLDCBnDOHWYu7IvGbHT6N8AOymcr9PJGjc1GTtiWZTYg0NCgYwvnYWEkVChQAr9bjfwA==",
      "dev": true,
      "license": "(MIT OR CC0-1.0)",
      "engines": {
        "node": ">=16"
      },
      "funding": {
        "url": "https://github.com/sponsors/sindresorhus"
      }
    },
    "node_modules/type-detect": {
      "version": "4.0.8",
      "resolved": "https://registry.npmjs.org/type-detect/-/type-detect-4.0.8.tgz",
      "integrity": "sha512-0fr/mIH1dlO+x7TlcMy+bIDqKPsw/70tVyeHW787goQjhmqaZe10uwLujubK9q9Lg6Fiho1KUKDYz0Z7k7g5/g==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=4"
      }
    },
    "node_modules/type-fest": {
      "version": "0.21.3",
      "resolved": "https://registry.npmjs.org/type-fest/-/type-fest-0.21.3.tgz",
      "integrity": "sha512-t0rzBq87m3fVcduHDUFhKmyyX+9eo6WQjZvf51Ea/M0Q7+T374Jp1aUiyUl0GKxp8M/OETVHSDvmkyPgvX+X2w==",
      "dev": true,
      "license": "(MIT OR CC0-1.0)",
      "engines": {
        "node": ">=10"
      },
      "funding": {
        "url": "https://github.com/sponsors/sindresorhus"
      }
    },
    "node_modules/typescript": {
      "version": "5.9.3",
      "resolved": "https://registry.npmjs.org/typescript/-/typescript-5.9.3.tgz",
      "integrity": "sha512-jl1vZzPDinLr9eUt3J/t7V6FgNEw9QjvBPdysz9KfQDD41fQrC2Y4vKQdiaUpFT4bXlb1RHhLpp8wtm6M5TgSw==",
      "dev": true,
      "license": "Apache-2.0",
      "bin": {
        "tsc": "bin/tsc",
        "tsserver": "bin/tsserver"
      },
      "engines": {
        "node": ">=14.17"
      }
    },
    "node_modules/uglify-js": {
      "version": "3.19.3",
      "resolved": "https://registry.npmjs.org/uglify-js/-/uglify-js-3.19.3.tgz",
      "integrity": "sha512-v3Xu+yuwBXisp6QYTcH4UbH+xYJXqnq2m/LtQVWKWzYc1iehYnLixoQDN9FH6/j9/oybfd6W9Ghwkl8+UMKTKQ==",
      "dev": true,
      "license": "BSD-2-Clause",
      "optional": true,
      "bin": {
        "uglifyjs": "bin/uglifyjs"
      },
      "engines": {
        "node": ">=0.8.0"
      }
    },
    "node_modules/undici-types": {
      "version": "6.21.0",
      "resolved": "https://registry.npmjs.org/undici-types/-/undici-types-6.21.0.tgz",
      "integrity": "sha512-iwDZqg0QAGrg9Rav5H4n0M64c3mkR59cJ6wQp+7C4nI0gsmExaedaYLNO44eT4AtBBwjbTiGPMlt2Md0T9H9JQ==",
      "dev": true,
      "license": "MIT"
    },
    "node_modules/update-browserslist-db": {
      "version": "1.3.3",
      "resolved": "https://registry.npmjs.org/update-browserslist-db/-/update-browserslist-db-1.3.3.tgz",
      "integrity": "sha512-pJ2sYawQS0R/WI928Gj5GlPhTGzbMelq0+4INtSYNDV9ErKJcX6xjGWkoG/VnB3dpUm00zALaqkrUD77pO5TDQ==",
      "dev": true,
      "funding": [
        {
          "type": "opencollective",
          "url": "https://opencollective.com/browserslist"
        },
        {
          "type": "tidelift",
          "url": "https://tidelift.com/funding/github/npm/browserslist"
        },
        {
          "type": "github",
          "url": "https://github.com/sponsors/ai"
        }
      ],
      "license": "MIT",
      "dependencies": {
        "escalade": "^3.2.0",
        "picocolors": "^1.1.1"
      },
      "bin": {
        "update-browserslist-db": "cli.js"
      },
      "peerDependencies": {
        "browserslist": ">= 4.21.0"
      }
    },
    "node_modules/v8-to-istanbul": {
      "version": "9.3.0",
      "resolved": "https://registry.npmjs.org/v8-to-istanbul/-/v8-to-istanbul-9.3.0.tgz",
      "integrity": "sha512-kiGUalWN+rgBJ/1OHZsBtU4rXZOfj/7rKQxULKlIzwzQSvMJUUNgPwJEEh7gU6xEVxC0ahoOBvN2YI8GH6FNgA==",
      "dev": true,
      "license": "ISC",
      "dependencies": {
        "@jridgewell/trace-mapping": "^0.3.12",
        "@types/istanbul-lib-coverage": "^2.0.1",
        "convert-source-map": "^2.0.0"
      },
      "engines": {
        "node": ">=10.12.0"
      }
    },
    "node_modules/walker": {
      "version": "1.0.8",
      "resolved": "https://registry.npmjs.org/walker/-/walker-1.0.8.tgz",
      "integrity": "sha512-ts/8E8l5b7kY0vlWLewOkDXMmPdLcVV4GmOQLyxuSswIJsweeFZtAsMF7k1Nszz+TYBQrlYRmzOnr398y1JemQ==",
      "dev": true,
      "license": "Apache-2.0",
      "dependencies": {
        "makeerror": "1.0.12"
      }
    },
    "node_modules/which": {
      "version": "2.0.2",
      "resolved": "https://registry.npmjs.org/which/-/which-2.0.2.tgz",
      "integrity": "sha512-BLI3Tl1TW3Pvl70l3yq3Y64i+awpwXqsGBYWkkqMtnbXgrMD+yj7rhW0kuEDxzJaYXGjEW5ogapKNMEKNMjibA==",
      "dev": true,
      "license": "ISC",
      "dependencies": {
        "isexe": "^2.0.0"
      },
      "bin": {
        "node-which": "bin/node-which"
      },
      "engines": {
        "node": ">= 8"
      }
    },
    "node_modules/wordwrap": {
      "version": "1.0.0",
      "resolved": "https://registry.npmjs.org/wordwrap/-/wordwrap-1.0.0.tgz",
      "integrity": "sha512-gvVzJFlPycKc5dZN4yPkP8w7Dc37BtP1yczEneOb4uq34pXZcvrtRTmWV8W+Ume+XCxKgbjM+nevkyFPMybd4Q==",
      "dev": true,
      "license": "MIT"
    },
    "node_modules/wrap-ansi": {
      "version": "7.0.0",
      "resolved": "https://registry.npmjs.org/wrap-ansi/-/wrap-ansi-7.0.0.tgz",
      "integrity": "sha512-YVGIj2kamLSTxw6NsZjoBxfSwsn0ycdesmc4p+Q21c5zPuZ1pl+NfxVdxPtdHvmNVOQ6XSYG4AUtyt/Fi7D16Q==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "ansi-styles": "^4.0.0",
        "string-width": "^4.1.0",
        "strip-ansi": "^6.0.0"
      },
      "engines": {
        "node": ">=10"
      },
      "funding": {
        "url": "https://github.com/chalk/wrap-ansi?sponsor=1"
      }
    },
    "node_modules/wrappy": {
      "version": "1.0.2",
      "resolved": "https://registry.npmjs.org/wrappy/-/wrappy-1.0.2.tgz",
      "integrity": "sha512-l4Sp/DRseor9wL6EvV2+TuQn63dMkPjZ/sp9XkghTEbV9KlPS1xUsZ3u7/IQO4wxtcFB4bgpQPRcR3QCvezPcQ==",
      "dev": true,
      "license": "ISC"
    },
    "node_modules/write-file-atomic": {
      "version": "4.0.2",
      "resolved": "https://registry.npmjs.org/write-file-atomic/-/write-file-atomic-4.0.2.tgz",
      "integrity": "sha512-7KxauUdBmSdWnmpaGFg+ppNjKF8uNLry8LyzjauQDOVONfFLNKrKvQOxZ/VuTIcS/gge/YNahf5RIIQWTSarlg==",
      "dev": true,
      "license": "ISC",
      "dependencies": {
        "imurmurhash": "^0.1.4",
        "signal-exit": "^3.0.7"
      },
      "engines": {
        "node": "^12.13.0 || ^14.15.0 || >=16.0.0"
      }
    },
    "node_modules/y18n": {
      "version": "5.0.8",
      "resolved": "https://registry.npmjs.org/y18n/-/y18n-5.0.8.tgz",
      "integrity": "sha512-0pfFzegeDWJHJIAmTLRP2DwHjdF5s7jo9tuztdQxAhINCdvS+3nGINqPd00AphqJR/0LhANUS6/+7SCb98YOfA==",
      "dev": true,
      "license": "ISC",
      "engines": {
        "node": ">=10"
      }
    },
    "node_modules/yallist": {
      "version": "3.1.1",
      "resolved": "https://registry.npmjs.org/yallist/-/yallist-3.1.1.tgz",
      "integrity": "sha512-a4UGQaWPH59mOXUYnAG2ewncQS4i4F43Tv3JoAM+s2VDAmS9NsK8GpDMLrCHPksFT7h3K6TOoUNn2pb7RoXx4g==",
      "dev": true,
      "license": "ISC"
    },
    "node_modules/yargs": {
      "version": "17.7.3",
      "resolved": "https://registry.npmjs.org/yargs/-/yargs-17.7.3.tgz",
      "integrity": "sha512-GZtjxm/J/4TSxuL3FNYjCmLktBTnIw/rVmKSIyKeYAZpmJB2ig9VauCC5xsa82GNKVKDAqpOn3KVzNt0zmrU0g==",
      "dev": true,
      "license": "MIT",
      "dependencies": {
        "cliui": "^8.0.1",
        "escalade": "^3.1.1",
        "get-caller-file": "^2.0.5",
        "require-directory": "^2.1.1",
        "string-width": "^4.2.3",
        "y18n": "^5.0.5",
        "yargs-parser": "^21.1.1"
      },
      "engines": {
        "node": ">=12"
      }
    },
    "node_modules/yargs-parser": {
      "version": "21.1.1",
      "resolved": "https://registry.npmjs.org/yargs-parser/-/yargs-parser-21.1.1.tgz",
      "integrity": "sha512-tVpsJW7DdjecAiFpbIB1e3qxIQsE6NoPc5/eTdrbbIC4h0LVsWhnoa3g+m2HclBIujHzsxZ4VJVA+GUuc2/LBw==",
      "dev": true,
      "license": "ISC",
      "engines": {
        "node": ">=12"
      }
    },
    "node_modules/yocto-queue": {
      "version": "0.1.0",
      "resolved": "https://registry.npmjs.org/yocto-queue/-/yocto-queue-0.1.0.tgz",
      "integrity": "sha512-rVksvsnNCdJ/ohGc6xgPwyN8eheCxsiLM8mxuE/t/mOVqJewPuO1miLpTHQiRgTKCLexL4MeAFVagts7HmNZ2Q==",
      "dev": true,
      "license": "MIT",
      "engines": {
        "node": ">=10"
      },
      "funding": {
        "url": "https://github.com/sponsors/sindresorhus"
      }
    }
  }
}


==> anc/experiments/artifact/companion/durability/package.json <==
{
  "name": "catp-durability-reproduction",
  "private": true,
  "type": "module",
  "scripts": {
    "test": "node --experimental-vm-modules node_modules/.bin/jest --config jest.config.cjs --runInBand tests/audit/durable.test.ts"
  },
  "devDependencies": {
    "jest": "29.7.0",
    "ts-jest": "29.4.9",
    "typescript": "5.9.3",
    "@types/node": "20.19.39"
  }
}


==> anc/experiments/artifact/companion/durability/source-manifest.json <==
{
  "release_commit": "077c5997245f1c52961a03c9f3b3be1f8d06ba6f",
  "version": "0.7.5",
  "files": [
    {
      "source": "catp-plugin/src/audit/durable.ts",
      "path": "src/audit/durable.ts",
      "sha256": "afbb7c7403e067345484a7f5b3e46744a70f4a0553ba96ce460fb2f837c19c29"
    },
    {
      "source": "catp-plugin/tests/audit/durable.test.ts",
      "path": "tests/audit/durable.test.ts",
      "sha256": "8bf37294a4201316707bf7860f75a6428e4efd7849e75c95f2b002042ada4974"
    },
    {
      "source": "catp-plugin/jest.config.cjs",
      "path": "jest.config.cjs",
      "sha256": "1afb2bb3af61656d5bc88cb86b398a5064ef4ddbeb3c7e9722eeb4584a2c1656"
    },
    {
      "source": "LICENSE",
      "path": "LICENSE",
      "sha256": "fd5f7c0cca4fb2b653733fcfe56d33e190abeaf58ac1e06b4cf11bba018e4c52"
    }
  ]
}


==> anc/experiments/artifact/companion/durability/src/audit/durable.ts <==
import {
  closeSync,
  existsSync,
  fsyncSync,
  ftruncateSync,
  mkdirSync,
  openSync,
  readFileSync,
  renameSync,
  statSync,
  unlinkSync,
  writeSync,
} from "node:fs";
import { basename, dirname, join, resolve } from "node:path";

/**
 * Narrow filesystem seam used by the durable primitives. Production code binds
 * this to node:fs; unit tests inject a fake to assert operation order and to
 * inject failures without touching a real disk.
 */
export interface DurableFs {
  existsSync(path: string): boolean;
  mkdirSync(path: string, opts: { recursive: boolean; mode: number }): void;
  openSync(path: string, flags: string, mode: number): number;
  writeSync(
    fd: number,
    buffer: Uint8Array,
    offset: number,
    length: number,
    position: number | null,
  ): number;
  fsyncSync(fd: number): void;
  closeSync(fd: number): void;
  readFileSync(path: string): Buffer;
  renameSync(oldPath: string, newPath: string): void;
  unlinkSync(path: string): void;
  /** Size of a file in bytes, used to record the pre-append rollback point. */
  statSync(path: string): { size: number };
  /** Truncate an open file to `len` bytes, used to roll back a torn append. */
  ftruncateSync(fd: number, len: number): void;
}

/** Production binding of {@link DurableFs} to node:fs. */
export const nodeFs: DurableFs = {
  existsSync: (p) => existsSync(p),
  mkdirSync: (p, opts) => {
    mkdirSync(p, opts);
  },
  openSync: (p, flags, mode) => openSync(p, flags, mode),
  writeSync: (fd, buffer, offset, length, position) =>
    writeSync(fd, buffer, offset, length, position),
  fsyncSync: (fd) => {
    fsyncSync(fd);
  },
  closeSync: (fd) => {
    closeSync(fd);
  },
  readFileSync: (p) => readFileSync(p),
  renameSync: (o, n) => {
    renameSync(o, n);
  },
  unlinkSync: (p) => {
    unlinkSync(p);
  },
  statSync: (p) => statSync(p),
  ftruncateSync: (fd, len) => {
    ftruncateSync(fd, len);
  },
};

const FILE_MODE = 0o600;
const DIR_MODE = 0o700;

/**
 * Write every byte of `buffer`, looping until the whole buffer is consumed. A
 * single writeSync call is not guaranteed to consume the entire buffer, so the
 * returned count is advanced explicitly.
 */
function writeFull(fs: DurableFs, fd: number, buffer: Uint8Array): void {
  let offset = 0;
  while (offset < buffer.byteLength) {
    const written = fs.writeSync(fd, buffer, offset, buffer.byteLength - offset, null);
    if (written <= 0) {
      throw new Error("durable write failed to make progress");
    }
    offset += written;
  }
}

/** fsync a directory so a newly created directory entry becomes durable. */
function fsyncDirectory(fs: DurableFs, dir: string): void {
  const fd = fs.openSync(dir, "r", DIR_MODE);
  try {
    fs.fsyncSync(fd);
  } finally {
    fs.closeSync(fd);
  }
}

/**
 * fsync an existing regular file so its data and inode metadata are durable.
 * Opened read-only with FILE_MODE; fsync does not require write access. This is
 * the file half of the barrier the idempotent paths below re-run so a retry
 * after a partial failure cannot report durability it never established.
 */
function fsyncExistingFile(fs: DurableFs, path: string): void {
  const fd = fs.openSync(path, "r", FILE_MODE);
  try {
    fs.fsyncSync(fd);
  } finally {
    fs.closeSync(fd);
  }
}

/**
 * Create `path` (and any missing ancestors) and make the new directory entries
 * durable. Missing components are collected before creation, created with
 * 0o700, then fsynced from the deepest component upward followed by the
 * deepest pre-existing ancestor. If `path` already exists this is a no-op.
 */
export function ensureDirectoryDurable(path: string, fs: DurableFs = nodeFs): void {
  const target = resolve(path);
  const missing: string[] = [];
  let probe = target;
  while (!fs.existsSync(probe)) {
    missing.unshift(probe);
    const parent = dirname(probe);
    if (parent === probe) break; // reached the filesystem root
    probe = parent;
  }
  if (missing.length === 0) return; // nothing created, nothing to flush

  fs.mkdirSync(target, { recursive: true, mode: DIR_MODE });
  for (let i = missing.length - 1; i >= 0; i--) {
    fsyncDirectory(fs, missing[i]);
  }
  // Flush the pre-existing parent that now holds the shallowest new entry.
  // Skip when the walk terminated at the filesystem root, in which case probe
  // is itself one of the newly created components and was already flushed.
  if (!missing.includes(probe)) {
    fsyncDirectory(fs, probe);
  }
}

/**
 * Attach a rollback failure to the primary write/fsync error without masking
 * it. The original error is what the caller must observe to fail closed, but a
 * failed rollback (the file could not be restored to its pre-append length) is
 * critical diagnostic context, so it is surfaced in the message and kept as the
 * error `cause`.
 */
function annotateRollbackFailure(primary: unknown, rollbackErr: unknown): void {
  const rollbackMsg = rollbackErr instanceof Error ? rollbackErr.message : String(rollbackErr);
  if (primary instanceof Error) {
    primary.message = `${primary.message} (torn-append rollback also failed: ${rollbackMsg})`;
    (primary as Error & { cause?: unknown }).cause = rollbackErr;
  }
}

/**
 * Durably append one line to a JSONL-style log file. Sequence: create parent
 * directories, open append/create with 0o600, write the complete UTF-8 line
 * plus exactly one newline, fsync the file, close it, and fsync the parent
 * directory when the file was newly created.
 *
 * Torn-append safety: the pre-append file length is recorded first (inside the
 * caller's audit lock, so no other appender can interleave). If the write or
 * fsync fails after some bytes may have landed, the file is truncated back to
 * that length and flushed before the ORIGINAL error propagates, so a partial
 * line can never be left behind to corrupt every subsequent append. A crash
 * that prevents this handler from running is recovered explicitly by
 * `repairAuditLogTail` (`catp log repair`), never silently by the append path.
 */
export function durableAppendLine(path: string, line: string, fs: DurableFs = nodeFs): void {
  const dir = dirname(path);
  ensureDirectoryDurable(dir, fs);
  const existed = fs.existsSync(path);
  // Rollback boundary: for an existing file this is its current length; for a
  // brand-new file it is 0 (a failed create leaves an empty file, not a torn one).
  const originalSize = existed ? fs.statSync(path).size : 0;
  const fd = fs.openSync(path, "a", FILE_MODE);
  let closed = false;
  try {
    writeFull(fs, fd, Buffer.from(line + "\n", "utf8"));
    fs.fsyncSync(fd);
    fs.closeSync(fd);
    closed = true;
  } catch (err) {
    // Roll back the torn append, then close without letting a secondary close
    // error (POSIX can report a pending EIO on close after a failed fsync) mask
    // the original write/fsync failure the caller must observe to fail closed.
    if (!closed) {
      try {
        fs.ftruncateSync(fd, originalSize);
        fs.fsyncSync(fd);
      } catch (rollbackErr) {
        annotateRollbackFailure(err, rollbackErr);
      }
      try {
        fs.closeSync(fd);
      } catch {
        // preserve the original exception
      }
    }
    throw err;
  }
  if (!existed) {
    fsyncDirectory(fs, dir);
  }
}

let tempCounter = 0;

function uniqueTempPath(dir: string, base: string): string {
  tempCounter = (tempCounter + 1) % Number.MAX_SAFE_INTEGER;
  return join(dir, `.${base}.${process.pid}.${Date.now()}.${tempCounter}.tmp`);
}

/**
 * Durably create an empty file (and its parent directories) if it does not
 * already exist: open append/create with 0o600, fsync the new file, close it,
 * then fsync the parent directory. When the file already exists the barrier is
 * re-established (fsync the existing file + its parent directory) WITHOUT
 * writing any bytes, so a prior attempt that created the file and then failed
 * the parent-dir fsync cannot leave a non-durable entry behind on retry. This
 * is used to materialize the audit log so a lock manager that resolves the
 * target realpath never bypasses the new-file durability path.
 */
export function durableCreateEmptyFile(path: string, fs: DurableFs = nodeFs): void {
  const dir = dirname(path);
  ensureDirectoryDurable(dir, fs);
  if (fs.existsSync(path)) {
    // Idempotent path: re-run the barrier rather than returning blindly. A
    // previous call may have created the file and thrown at the dir fsync, so
    // success here must still imply the file's existence is durable.
    fsyncExistingFile(fs, path);
    fsyncDirectory(fs, dir);
    return;
  }
  const fd = fs.openSync(path, "a", FILE_MODE);
  let closed = false;
  try {
    fs.fsyncSync(fd);
    fs.closeSync(fd);
    closed = true;
  } catch (err) {
    if (!closed) {
      try {
        fs.closeSync(fd);
      } catch {
        // preserve the original exception
      }
    }
    throw err;
  }
  fsyncDirectory(fs, dir);
}

/**
 * Durably write content-addressed `bytes` to `path` via a same-directory temp
 * file: create parents, write the temp with 0o600, fsync it, close, atomically
 * rename onto the target, then fsync the parent directory.
 *
 * If the target already exists its bytes are compared: identical bytes
 * re-establish the durability barrier (fsync the existing file, then its parent
 * directory) and succeed WITHOUT rewriting, so a retry after "rename succeeded,
 * parent-dir fsync failed" cannot skip the barrier; differing bytes are reported
 * as corruption. Descriptors are closed and the temp file removed on any
 * failure while preserving the original exception.
 */
export function durableWriteContentAddressed(
  path: string,
  bytes: Uint8Array,
  fs: DurableFs = nodeFs,
): void {
  const dir = dirname(path);
  ensureDirectoryDurable(dir, fs);

  if (fs.existsSync(path)) {
    const existing = fs.readFileSync(path);
    if (Buffer.compare(Buffer.from(bytes), existing) !== 0) {
      throw new Error(`content-addressed file already exists with different bytes: ${path}`);
    }
    // Identical bytes are NOT an automatic success. A prior attempt may have
    // renamed the temp file into place and then failed the parent-dir fsync, so
    // neither the file's data nor its directory entry can be assumed durable.
    // Re-run the full barrier and fail closed if either flush fails; only then
    // report idempotent success. This is the exact window that let a retry
    // append an audit entry whose action sidecar was never made durable.
    fsyncExistingFile(fs, path);
    fsyncDirectory(fs, dir);
    return;
  }

  const temp = uniqueTempPath(dir, basename(path));
  const fd = fs.openSync(temp, "w", FILE_MODE);
  let closed = false;
  let renamed = false;
  try {
    writeFull(fs, fd, bytes);
    fs.fsyncSync(fd);
    fs.closeSync(fd);
    closed = true;
    fs.renameSync(temp, path);
    renamed = true;
    fsyncDirectory(fs, dir);
  } catch (err) {
    if (!closed) {
      try {
        fs.closeSync(fd);
      } catch {
        // ignore close failure; preserve the original error
      }
    }
    if (!renamed) {
      try {
        fs.unlinkSync(temp);
      } catch {
        // best-effort temp cleanup; preserve the original error
      }
    }
    throw err;
  }
}

/**
 * Storage seam threaded through the audit logger and hook options. It exists
 * solely so tests can inject failures; CLI execution always uses
 * {@link nodeAuditStorage}.
 */
export interface AuditStorage {
  ensureDirectoryDurable(path: string): void;
  createEmptyFile(path: string): void;
  appendLine(path: string, line: string): void;
  writeContentAddressed(path: string, bytes: Uint8Array): void;
}

/** Production {@link AuditStorage} backed by the fsync durable primitives. */
export const nodeAuditStorage: AuditStorage = {
  ensureDirectoryDurable: (path) => ensureDirectoryDurable(path),
  createEmptyFile: (path) => durableCreateEmptyFile(path),
  appendLine: (path, line) => durableAppendLine(path, line),
  writeContentAddressed: (path, bytes) => durableWriteContentAddressed(path, bytes),
};


==> anc/experiments/artifact/companion/durability/tests/audit/durable.test.ts <==
import { describe, it, expect, afterEach } from "@jest/globals";
import { existsSync, readFileSync, rmSync, statSync } from "node:fs";
import { join } from "node:path";
import { tmpdir } from "node:os";
import {
  durableAppendLine,
  durableCreateEmptyFile,
  durableWriteContentAddressed,
  ensureDirectoryDurable,
  nodeAuditStorage,
  type DurableFs,
} from "../../src/audit/durable.js";

// 0o600 === 384, 0o700 === 448. Encoding the mode in the op string lets the
// order tests also assert the required permission bits.
const MODE_FILE = 0o600;
const MODE_DIR = 0o700;

type FailPoint = "file-fsync" | "dir-fsync" | "rename";

interface FakeOptions {
  existing?: string[];
  files?: Array<[string, Buffer]>;
  partialWriteOnce?: boolean;
  zeroProgress?: boolean;
  closeThrows?: boolean;
  failOn?: FailPoint;
  // When true, only the FIRST occurrence of `failOn` throws; later occurrences
  // succeed. Used to model "rename succeeded, dir-fsync failed" followed by a
  // retry that must re-establish the barrier and pass.
  failOnce?: boolean;
  // When true, the first writeSync lands a partial chunk and then throws EIO,
  // modelling a torn append the durable writer must roll back.
  tornWriteOnce?: boolean;
}

interface FakeHandle {
  fs: DurableFs;
  ops: string[];
  files: Map<string, Buffer>;
  existing: Set<string>;
  counts: () => { writes: number; fileFsync: number; dirFsync: number };
}

// A narrow in-memory filesystem that records the exact operation sequence and
// can inject a failure at a chosen durability point. File vs directory fsync is
// distinguished by the MODE captured at open time: durable.ts opens directories
// read-only with DIR_MODE (0o700) and regular files with FILE_MODE (0o600),
// including the read-only fsync of an existing file on the idempotent paths.
function makeFakeFs(opts: FakeOptions = {}): FakeHandle {
  const existing = new Set<string>(opts.existing ?? ["/"]);
  const files = new Map<string, Buffer>(opts.files ?? []);
  const ops: string[] = [];
  const fdPath = new Map<number, string>();
  const fdFlags = new Map<number, string>();
  const fdMode = new Map<number, number>();
  let nextFd = 10;
  let writes = 0;
  let fileFsync = 0;
  let dirFsync = 0;
  let hasFailed = false;

  const err = (msg: string): Error => Object.assign(new Error(msg), { code: "EIO" });
  const shouldFail = (point: FailPoint): boolean => {
    if (opts.failOn !== point) return false;
    if (opts.failOnce && hasFailed) return false;
    hasFailed = true;
    return true;
  };

  const fs: DurableFs = {
    existsSync: (p) => existing.has(p),
    mkdirSync: (p, o) => {
      ops.push(`mkdir:${p}:${o.mode}`);
      existing.add(p);
    },
    openSync: (p, flags, mode) => {
      const fd = nextFd++;
      fdPath.set(fd, p);
      fdFlags.set(fd, flags);
      fdMode.set(fd, mode);
      ops.push(`open:${flags}:${mode}:${p}`);
      if (flags === "a" || flags === "w") existing.add(p);
      return fd;
    },
    writeSync: (fd, buffer, offset, length) => {
      writes++;
      if (opts.zeroProgress && writes === 1) {
        ops.push(`write-stall:${fdPath.get(fd)}`);
        return 0;
      }
      const p = fdPath.get(fd)!;
      const torn = Boolean(opts.tornWriteOnce) && writes === 1;
      const n = torn || (opts.partialWriteOnce && writes === 1) ? Math.min(1, length) : length;
      const chunk = Buffer.from(buffer.slice(offset, offset + n));
      files.set(p, Buffer.concat([files.get(p) ?? Buffer.alloc(0), chunk]));
      ops.push(`write:${p}:${n}`);
      if (torn) {
        // The kernel accepted some bytes and then reported EIO mid-write.
        throw err("write failed (EIO)");
      }
      return n;
    },
    fsyncSync: (fd) => {
      const p = fdPath.get(fd)!;
      const isDir = fdMode.get(fd) === MODE_DIR;
      if (isDir) {
        dirFsync++;
        if (shouldFail("dir-fsync")) {
          ops.push(`fsync-dir-fail:${p}`);
          throw err("dir fsync failed");
        }
        ops.push(`fsync-dir:${p}`);
      } else {
        fileFsync++;
        if (shouldFail("file-fsync")) {
          ops.push(`fsync-file-fail:${p}`);
          throw err("file fsync failed");
        }
        ops.push(`fsync-file:${p}`);
      }
    },
    closeSync: (fd) => {
      ops.push(`close:${fdPath.get(fd)}`);
      fdPath.delete(fd);
      fdFlags.delete(fd);
      fdMode.delete(fd);
      if (opts.closeThrows) throw err("close failed");
    },
    readFileSync: (p) => {
      ops.push(`read:${p}`);
      const b = files.get(p);
      if (!b) throw Object.assign(new Error("ENOENT"), { code: "ENOENT" });
      return b;
    },
    renameSync: (o, n) => {
      if (shouldFail("rename")) {
        ops.push(`rename-fail:${o}->${n}`);
        throw err("rename failed");
      }
      ops.push(`rename:${o}->${n}`);
      const b = files.get(o);
      files.delete(o);
      if (b) files.set(n, b);
      existing.delete(o);
      existing.add(n);
    },
    unlinkSync: (p) => {
      ops.push(`unlink:${p}`);
      files.delete(p);
      existing.delete(p);
    },
    statSync: (p) => ({ size: (files.get(p) ?? Buffer.alloc(0)).byteLength }),
    ftruncateSync: (fd, len) => {
      const p = fdPath.get(fd)!;
      const cur = files.get(p) ?? Buffer.alloc(0);
      files.set(p, Buffer.from(cur.subarray(0, Math.min(len, cur.byteLength))));
      ops.push(`ftruncate:${p}:${len}`);
    },
  };

  return { fs, ops, files, existing, counts: () => ({ writes, fileFsync, dirFsync }) };
}

function firstIndex(ops: string[], prefix: string): number {
  return ops.findIndex((o) => o.startsWith(prefix));
}

function lastIndex(ops: string[], prefix: string): number {
  for (let i = ops.length - 1; i >= 0; i--) if (ops[i].startsWith(prefix)) return i;
  return -1;
}

// Exact-match index. Needed for nested directory paths where one path is a
// string prefix of another (e.g. /base/a vs /base/a/b).
function exactIndex(ops: string[], op: string): number {
  return ops.indexOf(op);
}

const tmpBase = join(tmpdir(), `catp-durable-test-${Date.now()}`);
afterEach(() => {
  if (existsSync(tmpBase)) rmSync(tmpBase, { recursive: true, force: true });
});

describe("durableAppendLine (operation order)", () => {
  it("creates parents, appends line+newline, fsyncs file then parent for a new file", () => {
    const h = makeFakeFs({ existing: ["/", "/tmp"] });
    const file = "/tmp/agent/actions.jsonl";

    durableAppendLine(file, "hello", h.fs);

    expect(h.files.get(file)?.toString("utf8")).toBe("hello\n");
    // Parent directory is created before the file is opened.
    expect(firstIndex(h.ops, "mkdir:/tmp/agent:")).toBeLessThan(firstIndex(h.ops, `open:a:${MODE_FILE}:${file}`));
    // Write happens before the file fsync, which happens before close.
    expect(firstIndex(h.ops, `write:${file}:`)).toBeLessThan(firstIndex(h.ops, `fsync-file:${file}`));
    expect(firstIndex(h.ops, `fsync-file:${file}`)).toBeLessThan(firstIndex(h.ops, `close:${file}`));
    // A newly created file fsyncs its parent directory after the file close.
    expect(lastIndex(h.ops, "fsync-dir:/tmp/agent")).toBeGreaterThan(firstIndex(h.ops, `close:${file}`));
  });

  it("opens the file with 0o600 and creates directories with 0o700", () => {
    const h = makeFakeFs({ existing: ["/", "/tmp"] });
    durableAppendLine("/tmp/agent/actions.jsonl", "x", h.fs);
    expect(h.ops).toContain(`open:a:${MODE_FILE}:/tmp/agent/actions.jsonl`);
    expect(h.ops.some((o) => o === `mkdir:/tmp/agent:${MODE_DIR}`)).toBe(true);
  });

  it("loops until every byte is written when the first write is partial", () => {
    const h = makeFakeFs({ existing: ["/", "/tmp", "/tmp/agent"], partialWriteOnce: true });
    const file = "/tmp/agent/actions.jsonl";

    durableAppendLine(file, "abcdef", h.fs);

    expect(h.files.get(file)?.toString("utf8")).toBe("abcdef\n");
    expect(h.counts().writes).toBeGreaterThanOrEqual(2);
  });

  it("does not fsync the parent when appending to an existing file", () => {
    const file = "/tmp/agent/actions.jsonl";
    const h = makeFakeFs({
      existing: ["/", "/tmp", "/tmp/agent", file],
      files: [[file, Buffer.from("prior\n", "utf8")]],
    });

    durableAppendLine(file, "next", h.fs);

    expect(h.files.get(file)?.toString("utf8")).toBe("prior\nnext\n");
    expect(h.counts().dirFsync).toBe(0);
  });

  it("propagates a file-fsync failure and still closes the descriptor", () => {
    const h = makeFakeFs({ existing: ["/", "/tmp", "/tmp/agent"], failOn: "file-fsync" });
    const file = "/tmp/agent/actions.jsonl";

    expect(() => durableAppendLine(file, "hello", h.fs)).toThrow("file fsync failed");
    expect(h.ops).toContain(`close:${file}`);
  });

  it("propagates a directory-fsync failure", () => {
    const h = makeFakeFs({ existing: ["/", "/tmp"], failOn: "dir-fsync" });
    expect(() => durableAppendLine("/tmp/agent/actions.jsonl", "hello", h.fs)).toThrow("dir fsync failed");
  });

  it("fails instead of spinning forever when a write makes no progress", () => {
    const h = makeFakeFs({ existing: ["/", "/tmp", "/tmp/agent"], zeroProgress: true });
    expect(() => durableAppendLine("/tmp/agent/actions.jsonl", "hello", h.fs)).toThrow(
      "failed to make progress",
    );
  });

  it("preserves the fsync error even when the cleanup close also fails", () => {
    const h = makeFakeFs({
      existing: ["/", "/tmp", "/tmp/agent"],
      failOn: "file-fsync",
      closeThrows: true,
    });
    // A bare finally { closeSync } would let "close failed" mask the real cause.
    expect(() => durableAppendLine("/tmp/agent/actions.jsonl", "hello", h.fs)).toThrow(
      "file fsync failed",
    );
  });

  it("rolls back a torn append to the original length when the write fails mid-way", () => {
    const file = "/tmp/agent/actions.jsonl";
    const h = makeFakeFs({
      existing: ["/", "/tmp", "/tmp/agent", file],
      files: [[file, Buffer.from("e1\n", "utf8")]],
      tornWriteOnce: true,
    });

    expect(() => durableAppendLine(file, "e2", h.fs)).toThrow("write failed");
    // The partial bytes are truncated away: the file is exactly its pre-append
    // content, so the next append cannot inherit an unterminated tail.
    expect(h.files.get(file)?.toString("utf8")).toBe("e1\n");
    expect(h.ops).toContain(`ftruncate:${file}:3`);
  });

  it("rolls back after a partial write when the fsync fails, preserving both errors", () => {
    const file = "/tmp/agent/actions.jsonl";
    const h = makeFakeFs({
      existing: ["/", "/tmp", "/tmp/agent", file],
      files: [[file, Buffer.from("e1\n", "utf8")]],
      partialWriteOnce: true,
      failOn: "file-fsync",
    });

    let caught: Error | undefined;
    try {
      durableAppendLine(file, "e2", h.fs);
    } catch (e) {
      caught = e as Error;
    }
    // The primary write/fsync failure is preserved...
    expect(caught?.message).toContain("file fsync failed");
    // ...and the rollback's own fsync failure is surfaced, not swallowed.
    expect(caught?.message).toContain("rollback also failed");
    // The torn bytes were still truncated back to the pre-append length.
    expect(h.files.get(file)?.toString("utf8")).toBe("e1\n");
    expect(h.ops).toContain(`ftruncate:${file}:3`);
  });

  it("truncates a torn append on a brand-new file back to empty", () => {
    const file = "/tmp/agent/actions.jsonl";
    const h = makeFakeFs({
      existing: ["/", "/tmp", "/tmp/agent"],
      tornWriteOnce: true,
    });

    expect(() => durableAppendLine(file, "e1", h.fs)).toThrow("write failed");
    // originalSize was 0, so the half-written new file is truncated to empty
    // rather than left holding a fragment.
    expect(h.files.get(file)?.byteLength).toBe(0);
    expect(h.ops).toContain(`ftruncate:${file}:0`);
  });
});

describe("ensureDirectoryDurable", () => {
  it("creates missing components and fsyncs deepest-upward plus the existing parent", () => {
    const h = makeFakeFs({ existing: ["/", "/base"] });

    ensureDirectoryDurable("/base/a/b", h.fs);

    expect(h.existing.has("/base/a/b")).toBe(true);
    expect(h.ops.some((o) => o === `mkdir:/base/a/b:${MODE_DIR}`)).toBe(true);
    const deep = exactIndex(h.ops, "fsync-dir:/base/a/b");
    const mid = exactIndex(h.ops, "fsync-dir:/base/a");
    const parent = exactIndex(h.ops, "fsync-dir:/base");
    expect(deep).toBeLessThan(mid);
    expect(mid).toBeLessThan(parent);
  });

  it("is a no-op when the directory already exists", () => {
    const h = makeFakeFs({ existing: ["/", "/base"] });
    ensureDirectoryDurable("/base", h.fs);
    expect(h.ops.filter((o) => o.startsWith("mkdir:") || o.startsWith("fsync-dir:"))).toHaveLength(0);
  });

  it("terminates when even the filesystem root is reported missing", () => {
    const h = makeFakeFs({ existing: [] });
    expect(() => ensureDirectoryDurable("/x", h.fs)).not.toThrow();
    expect(h.existing.has("/x")).toBe(true);
  });
});

describe("durableWriteContentAddressed", () => {
  it("writes a temp file, fsyncs it, atomically renames, then fsyncs the parent", () => {
    const h = makeFakeFs({ existing: ["/", "/tmp"] });
    const target = "/tmp/store/deadbeef.json";
    const bytes = Buffer.from('{"x":1}', "utf8");

    durableWriteContentAddressed(target, bytes, h.fs);

    expect(h.files.get(target)?.equals(bytes)).toBe(true);
    const renameIdx = firstIndex(h.ops, `rename:`);
    expect(renameIdx).toBeGreaterThan(-1);
    expect(h.ops[renameIdx].endsWith(`->${target}`)).toBe(true);
    // File fsync precedes the rename; parent dir fsync follows it.
    expect(firstIndex(h.ops, "fsync-file:")).toBeLessThan(renameIdx);
    expect(lastIndex(h.ops, "fsync-dir:/tmp/store")).toBeGreaterThan(renameIdx);
  });

  it("opens the temp file with 0o600", () => {
    const h = makeFakeFs({ existing: ["/", "/tmp", "/tmp/store"] });
    durableWriteContentAddressed("/tmp/store/aa.json", Buffer.from("z", "utf8"), h.fs);
    expect(h.ops.some((o) => o.startsWith(`open:w:${MODE_FILE}:/tmp/store/.`))).toBe(true);
  });

  it("re-establishes the durability barrier when identical bytes already exist", () => {
    const target = "/tmp/store/aa.json";
    const bytes = Buffer.from("same", "utf8");
    const h = makeFakeFs({
      existing: ["/", "/tmp", "/tmp/store", target],
      files: [[target, Buffer.from(bytes)]],
    });

    expect(() => durableWriteContentAddressed(target, bytes, h.fs)).not.toThrow();
    // The idempotent path must NOT rewrite or re-rename the identical file...
    expect(h.ops.some((o) => o.startsWith("rename:"))).toBe(false);
    expect(h.ops.some((o) => o.startsWith("write:"))).toBe(false);
    // ...but it MUST re-run the full barrier. A prior attempt could have renamed
    // the file into place and then failed the parent-dir fsync, so neither the
    // file nor its directory entry can be assumed durable on an identical retry.
    expect(h.ops).toContain(`fsync-file:${target}`);
    expect(h.ops).toContain("fsync-dir:/tmp/store");
    // The file fsync precedes the parent-dir fsync (same order as a fresh write).
    expect(firstIndex(h.ops, `fsync-file:${target}`)).toBeLessThan(
      firstIndex(h.ops, "fsync-dir:/tmp/store"),
    );
  });

  it("re-runs the barrier on retry after rename succeeded but the dir fsync failed", () => {
    const target = "/tmp/store/aa.json";
    const bytes = Buffer.from('{"schema":"catp_tool_action_v1"}', "utf8");
    // The store dir already exists so the ONLY dir-fsync in the first attempt is
    // the post-rename parent flush -- exactly the "rename ok, dir fsync failed"
    // window. failOnce lets the retry's barrier complete.
    const h = makeFakeFs({
      existing: ["/", "/tmp", "/tmp/store"],
      failOn: "dir-fsync",
      failOnce: true,
    });

    // First attempt fails closed at the parent-dir fsync.
    expect(() => durableWriteContentAddressed(target, bytes, h.fs)).toThrow("dir fsync failed");
    // The rename already landed, so the target exists with the exact bytes.
    expect(h.files.get(target)?.equals(bytes)).toBe(true);
    const opsAfterFirst = h.ops.length;

    // The identical retry must NOT short-circuit: it actually re-runs the file
    // and parent-dir fsync (the barrier the first attempt failed to finish)
    // before it is allowed to report success.
    expect(() => durableWriteContentAddressed(target, bytes, h.fs)).not.toThrow();
    const retryOps = h.ops.slice(opsAfterFirst);
    expect(retryOps).toContain(`fsync-file:${target}`);
    expect(retryOps).toContain("fsync-dir:/tmp/store");
    expect(retryOps.some((o) => o.startsWith("write:"))).toBe(false);
    expect(retryOps.some((o) => o.startsWith("rename:"))).toBe(false);
  });

  it("fails closed when the idempotent barrier itself cannot be flushed", () => {
    const target = "/tmp/store/aa.json";
    const bytes = Buffer.from("same", "utf8");
    // dir-fsync fails every time: even the identical-bytes path must throw
    // rather than report a durability it never established.
    const h = makeFakeFs({
      existing: ["/", "/tmp", "/tmp/store", target],
      files: [[target, Buffer.from(bytes)]],
      failOn: "dir-fsync",
    });

    expect(() => durableWriteContentAddressed(target, bytes, h.fs)).toThrow("dir fsync failed");
  });

  it("reports corruption when the existing target has different bytes", () => {
    const target = "/tmp/store/aa.json";
    const h = makeFakeFs({
      existing: ["/", "/tmp", "/tmp/store", target],
      files: [[target, Buffer.from("other-bytes", "utf8")]],
    });

    expect(() => durableWriteContentAddressed(target, Buffer.from("wanted", "utf8"), h.fs)).toThrow(
      /different bytes|corrupt/i,
    );
  });

  it("propagates a rename failure, closes the fd, and removes the temp file", () => {
    const h = makeFakeFs({ existing: ["/", "/tmp", "/tmp/store"], failOn: "rename" });

    expect(() => durableWriteContentAddressed("/tmp/store/aa.json", Buffer.from("z", "utf8"), h.fs)).toThrow(
      "rename failed",
    );
    expect(h.ops.some((o) => o.startsWith("close:"))).toBe(true);
    expect(h.ops.some((o) => o.startsWith("unlink:/tmp/store/."))).toBe(true);
  });

  it("propagates a file-fsync failure and removes the temp file", () => {
    const h = makeFakeFs({ existing: ["/", "/tmp", "/tmp/store"], failOn: "file-fsync" });

    expect(() => durableWriteContentAddressed("/tmp/store/aa.json", Buffer.from("z", "utf8"), h.fs)).toThrow(
      "file fsync failed",
    );
    expect(h.ops.some((o) => o.startsWith("unlink:/tmp/store/."))).toBe(true);
  });
});

describe("durableCreateEmptyFile", () => {
  it("creates parents, opens 0o600, fsyncs file then parent, and writes no bytes", () => {
    const h = makeFakeFs({ existing: ["/", "/tmp"] });
    const file = "/tmp/agent/actions.jsonl";

    durableCreateEmptyFile(file, h.fs);

    expect(h.ops.some((o) => o === `open:a:${MODE_FILE}:${file}`)).toBe(true);
    expect(h.ops.some((o) => o.startsWith("write:"))).toBe(false);
    expect(firstIndex(h.ops, `fsync-file:${file}`)).toBeLessThan(firstIndex(h.ops, `close:${file}`));
    expect(lastIndex(h.ops, "fsync-dir:/tmp/agent")).toBeGreaterThan(firstIndex(h.ops, `close:${file}`));
  });

  it("re-establishes the durability barrier when the file already exists", () => {
    const file = "/tmp/agent/actions.jsonl";
    const h = makeFakeFs({ existing: ["/", "/tmp", "/tmp/agent", file] });

    durableCreateEmptyFile(file, h.fs);

    // No bytes are written to an existing file...
    expect(h.ops.some((o) => o.startsWith("write:"))).toBe(false);
    // ...but the file and its parent directory are re-flushed so a prior attempt
    // that created the file and then failed the dir fsync cannot leave a
    // non-durable entry behind on the next call.
    expect(h.ops).toContain(`fsync-file:${file}`);
    expect(h.ops).toContain("fsync-dir:/tmp/agent");
  });

  it("re-runs the barrier on retry after the new-file dir fsync failed", () => {
    const file = "/tmp/agent/actions.jsonl";
    // Parent dir pre-exists, so the only dir-fsync in the first attempt is the
    // post-create parent flush; failOnce lets the retry complete it.
    const h = makeFakeFs({
      existing: ["/", "/tmp", "/tmp/agent"],
      failOn: "dir-fsync",
      failOnce: true,
    });

    expect(() => durableCreateEmptyFile(file, h.fs)).toThrow("dir fsync failed");
    expect(h.existing.has(file)).toBe(true);
    const opsAfterFirst = h.ops.length;

    expect(() => durableCreateEmptyFile(file, h.fs)).not.toThrow();
    const retryOps = h.ops.slice(opsAfterFirst);
    expect(retryOps).toContain(`fsync-file:${file}`);
    expect(retryOps).toContain("fsync-dir:/tmp/agent");
  });

  it("propagates a file-fsync failure and still closes the descriptor", () => {
    const h = makeFakeFs({ existing: ["/", "/tmp", "/tmp/agent"], failOn: "file-fsync" });
    const file = "/tmp/agent/actions.jsonl";

    expect(() => durableCreateEmptyFile(file, h.fs)).toThrow("file fsync failed");
    expect(h.ops).toContain(`close:${file}`);
  });
});

describe("durable primitives on a real filesystem", () => {
  it("appends exact bytes with 0o600 mode", () => {
    const dir = join(tmpBase, "real-append");
    const file = join(dir, "actions.jsonl");

    durableAppendLine(file, "line1");
    durableAppendLine(file, "line2");

    expect(readFileSync(file, "utf8")).toBe("line1\nline2\n");
    expect(statSync(file).mode & 0o777).toBe(0o600);
  });

  it("writes a content-addressed file with exact bytes and 0o600 mode", () => {
    const dir = join(tmpBase, "real-ca");
    const file = join(dir, "beef.json");
    const bytes = Buffer.from('{"schema":"catp_tool_action_v1"}', "utf8");

    durableWriteContentAddressed(file, bytes);

    expect(readFileSync(file).equals(bytes)).toBe(true);
    expect(statSync(file).mode & 0o777).toBe(0o600);
    // No temp files are left behind.
    expect(readFileSync(file, "utf8")).toBe(bytes.toString("utf8"));
  });

  it("is idempotent for an identical existing content-addressed file", () => {
    const dir = join(tmpBase, "real-idem");
    const file = join(dir, "aa.json");
    const bytes = Buffer.from("payload", "utf8");

    durableWriteContentAddressed(file, bytes);
    expect(() => durableWriteContentAddressed(file, bytes)).not.toThrow();
    expect(readFileSync(file).equals(bytes)).toBe(true);
  });

  it("creates nested directories durably", () => {
    const dir = join(tmpBase, "nested", "a", "b");
    ensureDirectoryDurable(dir);
    expect(statSync(dir).isDirectory()).toBe(true);
  });

  it("creates an empty 0o600 file and is idempotent", () => {
    const dir = join(tmpBase, "real-empty");
    const file = join(dir, "actions.jsonl");

    durableCreateEmptyFile(file);
    expect(statSync(file).size).toBe(0);
    expect(statSync(file).mode & 0o777).toBe(0o600);
    // A second call leaves the existing file untouched.
    durableCreateEmptyFile(file);
    expect(statSync(file).size).toBe(0);
  });

  it("exposes the durable operations through nodeAuditStorage", () => {
    const dir = join(tmpBase, "storage");
    const file = join(dir, "actions.jsonl");
    const ca = join(dir, "ca.json");

    nodeAuditStorage.ensureDirectoryDurable(dir);
    nodeAuditStorage.createEmptyFile(file);
    nodeAuditStorage.appendLine(file, "entry");
    nodeAuditStorage.writeContentAddressed(ca, Buffer.from("v", "utf8"));

    expect(readFileSync(file, "utf8")).toBe("entry\n");
    expect(readFileSync(ca, "utf8")).toBe("v");
  });
});


==> anc/experiments/artifact/companion/groth16/PROVENANCE.json <==
{
  "kind": "pinned Groth16 alternative-verifier companion artifact",
  "purpose": "Self-contained inputs for the RQ4 Groth16/EVM case study (circuit source, proving/verifying keys, witness fixture, and real Sepolia deployment metadata). These are NOT part of the published npm CLI tarball, so they are committed here — pinned to the release commit — to make the case study reproducible from the paper artifact alone, with no reference to a live source checkout.",
  "source_release": {
    "package": "@catp-protocol/cli",
    "version": "0.7.5",
    "tag": "v0.7.5",
    "commit": "077c5997245f1c52961a03c9f3b3be1f8d06ba6f"
  },
  "extraction": {
    "method": "git archive of the immutable annotated tag v0.7.5 (commit content, never a working tree)",
    "paths": [
      "catp-circuits/groth16",
      "catp-contracts/deployments/sepolia-groth16.json"
    ],
    "layout_note": "catp-circuits/groth16/* is placed at the companion root; the deployment metadata is stored as deployment.sepolia-groth16.json."
  },
  "integrity": {
    "per_file_digests": "SHA256SUMS (sha256, relative paths, sorted)",
    "subtree_sha256": "3b5b2f9f600995b243370b8a50dab0b3ea8be19520be01a45f409e7996f012e3",
    "subtree_sha256_note": "sha256 of the SHA256SUMS file; a single fingerprint for the whole pinned companion subtree."
  },
  "verification": "rq4_verification_cost.sh recomputes SHA256SUMS over this subtree and aborts on any mismatch before using these inputs; it never reads from a live CATP checkout.",
  "anonymity_note": "No repository URL, author identity, or absolute user path is recorded; the companion is identified solely by the public release tag/commit and content digests."
}


==> anc/experiments/artifact/companion/groth16/README.md <==
# CATP Groth16 Authorization Verifier

This directory contains the compact EVM verifier path for `authorization_groth16_v1`.

`authorization_groth16_v1` uses 13 public authorization inputs, a
Groth16/BN254 proof, and a MiMC policy commitment version (`2`) so the EVM
verifier fits under the contract-size limit.

## Stable Dev/Testnet Setup

The current persisted setup lives in `keys/`:

- `authorization_groth16_v1.pk`
- `authorization_groth16_v1.vk`
- `authorization_groth16_v1.manifest.json`

Current hashes:

```text
proving key:   c0c4a7cc5d2c0366893a318c6b4eed319e34e609055f10b7aca06a07a53485fe
verifying key: 72b85681f01fa064b495b8ac40085b98b32db951376d76340d7729fb2ee23557
verifier sol:  04dee515888e5aacc7e2250150019afac1c2a58e10780e698eb998ab0ca0a1eb
```

These keys are suitable for deterministic dev/testnet verification. They are not
a mainnet ceremony. A production release should either run and document a proper
Groth16 circuit-specific ceremony or explicitly ship with a different trust model.

## Commands

Generate the verifier, smoke fixture, proof JSON, and setup manifest:

```bash
npm run groth16:generate
```

Generate from a specific witness file:

```bash
bash scripts/generate-groth16-verifier.sh \
  --witness catp-circuits/groth16/fixtures/authorization_groth16_v1.witness.example.json \
  --out /tmp/authorization_groth16_v1.json
```

Witness files use root-level policy and action fields:

```json
{
  "actionType": "0",
  "protocol": "0xaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaa",
  "token": "0xbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbb",
  "value": "500",
  "currentTimestamp": "1778042846",
  "cumulativeSpend": "0",
  "allowedAction": "0",
  "allowedProtocol": "0xaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaa",
  "allowedToken": "0xbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbb",
  "maxValuePerTx": "1000",
  "maxValueTotal": "10000",
  "validFrom": "1778042786",
  "validUntil": "1778129246"
}
```

All integer fields may be JSON numbers or strings. Strings are preferred for
SDK-generated JSON because JavaScript numbers cannot safely represent every
`u64` value. `protocol`, `token`, `allowedProtocol`, and `allowedToken` must be
32-byte hex strings.

Check runtime sizes:

```bash
npm run groth16:size
```

Check the persisted setup, generated verifier, wrapper source, build artifacts,
and Sepolia deployment metadata agree:

```bash
npm run groth16:check
```

Build a witness, proof artifact, and offline execution calldata:

```bash
npm run groth16:prove -- \
  --action action.json \
  --current-timestamp 1778042846 \
  --cumulative-spend 0 \
  --out authorization_groth16_v1.json

npm run groth16:encode-execute -- \
  --artifact authorization_groth16_v1.json \
  --executor 0xYourExecutorAddress \
  --out execute-authorized.calldata.json
```

Broadcast the same proof after loading `CATP_RPC_URL` and `CATP_PRIVATE_KEY`:

```bash
npm run groth16:execute -- \
  --artifact authorization_groth16_v1.json \
  --out execute-authorized.receipt.json
```

Run the Solidity proof adapter tests:

```bash
cd catp-contracts
forge test --match-path test/authorization/Groth16AuthorizationVerifier.t.sol
```

## SDK Consumption

The TypeScript SDK can consume the generated `authorization_groth16_v1.json`
artifact and convert it into the fields needed by
`AgentAuthorizer.executeAuthorized`:

```ts
import {
  executeAuthorizedArgsFromGroth16Call,
  groth16ArtifactToAuthorizationCall,
} from "@catp/sdk/authorization";

const call = groth16ArtifactToAuthorizationCall(artifact);
const args = executeAuthorizedArgsFromGroth16Call(call);

// Pass args to AgentAuthorizer.executeAuthorized:
// [policyCommitment, actionData, currentTimestamp, proof]
```

This is an artifact-consumption bridge, not an embedded browser/node Groth16
prover. Packaging the gnark prover as a service, CLI, or native module is a
separate production decision.

## Security Notes

Current review decision: keep `authorization_groth16_v1` as the testnet EVM
proof version without rotating the verifier.

Reviewed assumptions:

- Public input order is fixed at 13 values:
  `policyCommitment`, `actionType`, `protocol[4]`, `token[4]`, `value`,
  `currentTimestamp`, `cumulativeSpend`.
- The circuit range-checks all public and private integer fields to 64 bits.
- The circuit binds public action fields to private allowed policy fields.
- The circuit enforces:
  - `value > 0`
  - `value <= maxValuePerTx`
  - `cumulativeSpend + value <= maxValueTotal`
  - `validFrom <= currentTimestamp <= validUntil`
  - MiMC policy commitment over the private policy fields, domain tag `"CATP"`,
    and commitment version `2`
- The Solidity adapter rejects malformed proof shape before calling the generated
  verifier: 13 public inputs and 256 proof bytes are required.
- `AgentAuthorizer` rejects stale/future proofs and binds replay prevention to
  `cumulativeSpend`.
- The Solidity ABI enum decoder rejects invalid `ActionData.ActionType` values
  before proof verification.
- The SDK and Go witness parser reject invalid action enum values before proof
  generation.

Known non-mainnet assumption:

- The persisted Groth16 setup is stable for dev/testnet, but it is not a public
  mainnet ceremony. Mainnet requires a documented circuit-specific ceremony or
  an explicit weaker-trust-model decision.

Known design choice:

- The circuit currently proves `actionType == allowedAction` and range-checks
  both values to 64 bits. It does not independently constrain the enum to
  `0..3` inside the circuit. That is acceptable for the current EVM path because
  invalid enum values are rejected by Solidity ABI decoding, and by SDK/prover
  validation before proof generation. Adding in-circuit enum bounds would require
  a new setup, verifier, deployment, and proof-version decision.

## Setup Reset Guard

The generator reuses persisted keys by default. Resetting the setup changes the
proving key, verifying key, generated verifier, and every deployment bound to
that verifier.

To reset intentionally:

```bash
CATP_GROTH16_RESET_SETUP=1 CATP_GROTH16_ALLOW_RESET=1 npm run groth16:generate
```

Deployment and smoke scripts run with `CATP_GROTH16_REQUIRE_KEYS=1`, so they
refuse to create a new setup implicitly.


==> anc/experiments/artifact/companion/groth16/SHA256SUMS <==
3776d1acda1b17eab4e115f22ac3254ccf611dcdc8a4b844c803b1458339a2bd  README.md
708c34caa9d583bdc362b912d7c09190f2103011d4a4088a1e90ce1c57f2adc7  circuit/authorization.go
e26fb869ee62a20ca976eab74d4486793fe2efa30fadebc17c33e096a0c7fae9  cmd/catp-groth16/main.go
0e3caf8b122c51c20e9fae62f39cf0ff0ab91f6a45beb0c7440403f16c224973  deployment.sepolia-groth16.json
6c65a5144fcff65bead4afb1c65114f741f55a37b89f219a5bbc73612ff80c51  fixtures/authorization_groth16_v1.witness.example.json
d6d527ddb49cb884816dea640619cab3f47178f4b742b2814b14c7315f5893a4  go.mod
b0a655615242ff142f498bcccbc26fe7f65acf5257b7281baed71d009cdc22be  go.sum
623b01c14d30cc270a8b447aeb2a5f2cd5afcad06cb386ae2440e1f02db39f4c  keys/authorization_groth16_v1.manifest.json
c0c4a7cc5d2c0366893a318c6b4eed319e34e609055f10b7aca06a07a53485fe  keys/authorization_groth16_v1.pk
72b85681f01fa064b495b8ac40085b98b32db951376d76340d7729fb2ee23557  keys/authorization_groth16_v1.vk


==> anc/experiments/artifact/companion/groth16/circuit/authorization.go <==
package circuit

import (
	"github.com/consensys/gnark/frontend"
	"github.com/consensys/gnark/std/hash/mimc"
)

// AuthorizationCircuit is the Groth16/BN254 CATP authorization circuit for
// compact EVM verification.
type AuthorizationCircuit struct {
	PolicyCommitment frontend.Variable `gnark:",public"`
	ActionType       frontend.Variable `gnark:",public"`
	Protocol0        frontend.Variable `gnark:",public"`
	Protocol1        frontend.Variable `gnark:",public"`
	Protocol2        frontend.Variable `gnark:",public"`
	Protocol3        frontend.Variable `gnark:",public"`
	Token0           frontend.Variable `gnark:",public"`
	Token1           frontend.Variable `gnark:",public"`
	Token2           frontend.Variable `gnark:",public"`
	Token3           frontend.Variable `gnark:",public"`
	Value            frontend.Variable `gnark:",public"`
	CurrentTimestamp frontend.Variable `gnark:",public"`
	CumulativeSpend  frontend.Variable `gnark:",public"`

	AllowedAction   frontend.Variable
	AllowedProtocol [4]frontend.Variable
	AllowedToken    [4]frontend.Variable
	MaxValuePerTx   frontend.Variable
	MaxValueTotal   frontend.Variable
	ValidFrom       frontend.Variable
	ValidUntil      frontend.Variable
}

func (c *AuthorizationCircuit) Define(api frontend.API) error {
	for _, value := range []frontend.Variable{
		c.ActionType,
		c.Protocol0, c.Protocol1, c.Protocol2, c.Protocol3,
		c.Token0, c.Token1, c.Token2, c.Token3,
		c.Value,
		c.CurrentTimestamp,
		c.CumulativeSpend,
		c.AllowedAction,
		c.AllowedProtocol[0], c.AllowedProtocol[1], c.AllowedProtocol[2], c.AllowedProtocol[3],
		c.AllowedToken[0], c.AllowedToken[1], c.AllowedToken[2], c.AllowedToken[3],
		c.MaxValuePerTx,
		c.MaxValueTotal,
		c.ValidFrom,
		c.ValidUntil,
	} {
		api.ToBinary(value, 64)
	}

	api.AssertIsEqual(c.ActionType, c.AllowedAction)
	api.AssertIsEqual(c.Protocol0, c.AllowedProtocol[0])
	api.AssertIsEqual(c.Protocol1, c.AllowedProtocol[1])
	api.AssertIsEqual(c.Protocol2, c.AllowedProtocol[2])
	api.AssertIsEqual(c.Protocol3, c.AllowedProtocol[3])
	api.AssertIsEqual(c.Token0, c.AllowedToken[0])
	api.AssertIsEqual(c.Token1, c.AllowedToken[1])
	api.AssertIsEqual(c.Token2, c.AllowedToken[2])
	api.AssertIsEqual(c.Token3, c.AllowedToken[3])

	api.AssertIsLessOrEqual(1, c.Value)
	api.AssertIsLessOrEqual(c.Value, c.MaxValuePerTx)
	api.AssertIsLessOrEqual(api.Add(c.CumulativeSpend, c.Value), c.MaxValueTotal)
	api.AssertIsLessOrEqual(c.ValidFrom, c.CurrentTimestamp)
	api.AssertIsLessOrEqual(c.CurrentTimestamp, c.ValidUntil)

	hasher, err := mimc.New(api)
	if err != nil {
		return err
	}
	hasher.Write(
		frontend.Variable(0x43415450), // "CATP" domain tag
		frontend.Variable(2),          // Groth16 authorization commitment version
		c.AllowedAction,
		c.AllowedProtocol[0], c.AllowedProtocol[1], c.AllowedProtocol[2], c.AllowedProtocol[3],
		c.AllowedToken[0], c.AllowedToken[1], c.AllowedToken[2], c.AllowedToken[3],
		c.MaxValuePerTx,
		c.MaxValueTotal,
		c.ValidFrom,
		c.ValidUntil,
	)
	api.AssertIsEqual(c.PolicyCommitment, hasher.Sum())

	return nil
}


==> anc/experiments/artifact/companion/groth16/cmd/catp-groth16/main.go <==
package main

import (
	"bytes"
	"crypto/sha256"
	"encoding/hex"
	"encoding/json"
	"flag"
	"fmt"
	"io"
	"math/big"
	"os"
	"path/filepath"
	"strings"
	"time"

	"github.com/catp-protocol/catp/catp-circuits/groth16/circuit"
	"github.com/consensys/gnark-crypto/ecc"
	fr "github.com/consensys/gnark-crypto/ecc/bn254/fr"
	nativeMiMC "github.com/consensys/gnark-crypto/ecc/bn254/fr/mimc"
	"github.com/consensys/gnark/backend/groth16"
	"github.com/consensys/gnark/constraint"
	"github.com/consensys/gnark/frontend"
	"github.com/consensys/gnark/frontend/cs/r1cs"
)

const proofVersion = "authorization_groth16_v1"

type setupManifest struct {
	ProofVersion         string `json:"proofVersion"`
	Backend              string `json:"backend"`
	Curve                string `json:"curve"`
	CommitmentHash       string `json:"commitmentHash"`
	CommitmentVersion    uint64 `json:"commitmentVersion"`
	PublicInputCount     int    `json:"publicInputCount"`
	ProofBytes           int    `json:"proofBytes"`
	ConstraintCount      int    `json:"constraintCount"`
	ProvingKeySha256     string `json:"provingKeySha256"`
	VerifyingKeySha256   string `json:"verifyingKeySha256"`
	VerifierSourceSha256 string `json:"verifierSourceSha256"`
	VerifierContract     string `json:"verifierContract"`
	WrapperContract      string `json:"wrapperContract"`
}

type smokeOutput struct {
	ProofVersion     string   `json:"proofVersion"`
	PolicyCommitment string   `json:"policyCommitment"`
	PublicInputs     []string `json:"publicInputs"`
	ActionData       string   `json:"actionData"`
	CurrentTimestamp uint64   `json:"currentTimestamp"`
	CumulativeSpend  uint64   `json:"cumulativeSpend"`
	Value            uint64   `json:"value"`
	Proof            string   `json:"proof"`
	ConstraintCount  int      `json:"constraintCount"`
}

type proofData struct {
	ActionType       uint64
	Protocol         [4]uint64
	Token            [4]uint64
	Value            uint64
	CurrentTimestamp uint64
	CumulativeSpend  uint64
	AllowedAction    uint64
	AllowedProtocol  [4]uint64
	AllowedToken     [4]uint64
	MaxValuePerTx    uint64
	MaxValueTotal    uint64
	ValidFrom        uint64
	ValidUntil       uint64
}

type witnessFile struct {
	ActionType       flexibleU64 `json:"actionType"`
	Protocol         string      `json:"protocol"`
	Token            string      `json:"token"`
	Value            flexibleU64 `json:"value"`
	CurrentTimestamp flexibleU64 `json:"currentTimestamp"`
	CumulativeSpend  flexibleU64 `json:"cumulativeSpend"`
	AllowedAction    flexibleU64 `json:"allowedAction"`
	AllowedProtocol  string      `json:"allowedProtocol"`
	AllowedToken     string      `json:"allowedToken"`
	MaxValuePerTx    flexibleU64 `json:"maxValuePerTx"`
	MaxValueTotal    flexibleU64 `json:"maxValueTotal"`
	ValidFrom        flexibleU64 `json:"validFrom"`
	ValidUntil       flexibleU64 `json:"validUntil"`
}

type flexibleU64 uint64

func (v *flexibleU64) UnmarshalJSON(data []byte) error {
	var asString string
	if err := json.Unmarshal(data, &asString); err == nil {
		parsed, ok := new(big.Int).SetString(asString, 0)
		if !ok || parsed.Sign() < 0 || !parsed.IsUint64() {
			return fmt.Errorf("invalid u64 string %q", asString)
		}
		*v = flexibleU64(parsed.Uint64())
		return nil
	}

	var asNumber uint64
	if err := json.Unmarshal(data, &asNumber); err != nil {
		return err
	}
	*v = flexibleU64(asNumber)
	return nil
}

func must(err error) {
	if err != nil {
		panic(err)
	}
}

func hex32(x *big.Int) string {
	return fmt.Sprintf("0x%064x", x)
}

func fieldElement(x uint64) fr.Element {
	var e fr.Element
	e.SetUint64(x)
	return e
}

func commitment(values ...uint64) *big.Int {
	h := nativeMiMC.NewMiMC()
	for _, value := range values {
		elem := fieldElement(value)
		bytes := elem.Bytes()
		_, err := h.Write(bytes[:])
		must(err)
	}
	sum := h.Sum(nil)
	return new(big.Int).SetBytes(sum)
}

func abiActionData(actionType uint64, protocol [4]uint64, token [4]uint64, value uint64) string {
	data := make([]byte, 128)
	data[31] = byte(actionType)
	writeLimbs(data[32:64], protocol)
	writeLimbs(data[64:96], token)
	new(big.Int).SetUint64(value).FillBytes(data[96:128])
	return "0x" + hex.EncodeToString(data)
}

func writeLimbs(out []byte, limbs [4]uint64) {
	for limbIndex, limb := range limbs {
		for i := 0; i < 8; i++ {
			out[limbIndex*8+i] = byte(limb >> (8 * i))
		}
	}
}

func main() {
	witnessPath := flag.String("witness", "", "optional JSON witness file; defaults to a built-in smoke witness")
	outputPath := flag.String("out", "", "optional proof artifact output path")
	proofOnly := flag.Bool("proof-only", false, "only write the proof artifact; do not rewrite Solidity verifier, setup manifest, or smoke fixture")
	flag.Parse()

	root, err := filepath.Abs(filepath.Join("..", ".."))
	must(err)
	if _, err := os.Stat(filepath.Join(root, "catp-contracts")); err != nil {
		root, err = filepath.Abs(filepath.Join("..", "..", ".."))
		must(err)
	}

	outDir := filepath.Join(root, "catp-circuits", "groth16", "build")
	keyDir := filepath.Join(root, "catp-circuits", "groth16", "keys")
	contractOut := filepath.Join(root, "catp-contracts", "src", "authorization", "Groth16Verifier.sol")
	fixtureOut := filepath.Join(root, "catp-contracts", "test", "authorization", "Groth16SmokeFixture.sol")
	resolvedWitnessPath := *witnessPath
	if resolvedWitnessPath != "" && !filepath.IsAbs(resolvedWitnessPath) {
		resolvedWitnessPath = filepath.Join(root, resolvedWitnessPath)
	}

	proofOut := filepath.Join(outDir, proofVersion+".json")
	if *outputPath != "" {
		if filepath.IsAbs(*outputPath) {
			proofOut = *outputPath
		} else {
			proofOut = filepath.Join(root, *outputPath)
		}
	}
	must(os.MkdirAll(outDir, 0o755))
	must(os.MkdirAll(filepath.Dir(proofOut), 0o755))
	must(os.MkdirAll(keyDir, 0o755))

	var empty circuit.AuthorizationCircuit
	ccs, err := frontend.Compile(ecc.BN254.ScalarField(), r1cs.NewBuilder, &empty)
	must(err)

	pkPath := filepath.Join(keyDir, proofVersion+".pk")
	vkPath := filepath.Join(keyDir, proofVersion+".vk")
	manifestPath := filepath.Join(keyDir, proofVersion+".manifest.json")
	pk, vk, err := loadOrCreateKeys(ccs, pkPath, vkPath)
	must(err)

	proofInput, err := loadProofData(resolvedWitnessPath)
	must(err)
	protocolWitness := [4]frontend.Variable{
		proofInput.AllowedProtocol[0],
		proofInput.AllowedProtocol[1],
		proofInput.AllowedProtocol[2],
		proofInput.AllowedProtocol[3],
	}
	tokenWitness := [4]frontend.Variable{
		proofInput.AllowedToken[0],
		proofInput.AllowedToken[1],
		proofInput.AllowedToken[2],
		proofInput.AllowedToken[3],
	}
	policyCommitment := commitment(
		0x43415450,
		2,
		proofInput.AllowedAction,
		proofInput.AllowedProtocol[0], proofInput.AllowedProtocol[1], proofInput.AllowedProtocol[2], proofInput.AllowedProtocol[3],
		proofInput.AllowedToken[0], proofInput.AllowedToken[1], proofInput.AllowedToken[2], proofInput.AllowedToken[3],
		proofInput.MaxValuePerTx,
		proofInput.MaxValueTotal,
		proofInput.ValidFrom,
		proofInput.ValidUntil,
	)

	assignment := circuit.AuthorizationCircuit{
		PolicyCommitment: policyCommitment,
		ActionType:       proofInput.ActionType,
		Protocol0:        proofInput.Protocol[0],
		Protocol1:        proofInput.Protocol[1],
		Protocol2:        proofInput.Protocol[2],
		Protocol3:        proofInput.Protocol[3],
		Token0:           proofInput.Token[0],
		Token1:           proofInput.Token[1],
		Token2:           proofInput.Token[2],
		Token3:           proofInput.Token[3],
		Value:            proofInput.Value,
		CurrentTimestamp: proofInput.CurrentTimestamp,
		CumulativeSpend:  proofInput.CumulativeSpend,
		AllowedAction:    proofInput.AllowedAction,
		AllowedProtocol:  protocolWitness,
		AllowedToken:     tokenWitness,
		MaxValuePerTx:    proofInput.MaxValuePerTx,
		MaxValueTotal:    proofInput.MaxValueTotal,
		ValidFrom:        proofInput.ValidFrom,
		ValidUntil:       proofInput.ValidUntil,
	}

	witness, err := frontend.NewWitness(&assignment, ecc.BN254.ScalarField())
	must(err)
	publicWitness, err := witness.Public()
	must(err)

	proof, err := groth16.Prove(ccs, pk, witness)
	must(err)
	must(groth16.Verify(proof, vk, publicWitness))

	var verifierSource bytes.Buffer
	must(vk.ExportSolidity(&verifierSource))
	source := strings.Replace(verifierSource.String(), "contract Verifier {", "contract Groth16Verifier {", 1)
	verifierSourceSha256 := sha256HexBytes([]byte(source))
	if !*proofOnly {
		must(os.WriteFile(contractOut, []byte(source), 0o644))
	}

	var proofBuf bytes.Buffer
	_, err = proof.WriteRawTo(&proofBuf)
	must(err)
	proofBytes := proofBuf.Bytes()
	if len(proofBytes) < 256 {
		panic(fmt.Sprintf("expected at least 256 proof bytes, got %d", len(proofBytes)))
	}
	// The gnark Solidity Groth16 verifier expects only the uncompressed
	// Groth16 points A, B, C as uint256[8]. WriteRawTo appends commitment
	// metadata used by gnark's native verifier, so keep the Solidity prefix.
	proofBytes = proofBytes[:256]

	publicInputs := []*big.Int{
		policyCommitment,
		new(big.Int).SetUint64(proofInput.ActionType),
		new(big.Int).SetUint64(proofInput.Protocol[0]),
		new(big.Int).SetUint64(proofInput.Protocol[1]),
		new(big.Int).SetUint64(proofInput.Protocol[2]),
		new(big.Int).SetUint64(proofInput.Protocol[3]),
		new(big.Int).SetUint64(proofInput.Token[0]),
		new(big.Int).SetUint64(proofInput.Token[1]),
		new(big.Int).SetUint64(proofInput.Token[2]),
		new(big.Int).SetUint64(proofInput.Token[3]),
		new(big.Int).SetUint64(proofInput.Value),
		new(big.Int).SetUint64(proofInput.CurrentTimestamp),
		new(big.Int).SetUint64(proofInput.CumulativeSpend),
	}
	publicHex := make([]string, len(publicInputs))
	for i, input := range publicInputs {
		publicHex[i] = hex32(input)
	}

	output := smokeOutput{
		ProofVersion:     proofVersion,
		PolicyCommitment: hex32(policyCommitment),
		PublicInputs:     publicHex,
		ActionData:       abiActionData(proofInput.ActionType, proofInput.Protocol, proofInput.Token, proofInput.Value),
		CurrentTimestamp: proofInput.CurrentTimestamp,
		CumulativeSpend:  proofInput.CumulativeSpend,
		Value:            proofInput.Value,
		Proof:            "0x" + hex.EncodeToString(proofBytes),
		ConstraintCount:  ccs.GetNbConstraints(),
	}
	encoded, err := json.MarshalIndent(output, "", "  ")
	must(err)
	must(os.WriteFile(proofOut, encoded, 0o644))
	fixture := fmt.Sprintf(`// SPDX-License-Identifier: MIT
pragma solidity ^0.8.26;

library Groth16SmokeFixture {
    bytes32 internal constant POLICY_COMMITMENT = %s;
    uint256 internal constant PROOF_TIMESTAMP = %d;
    bytes internal constant ACTION_DATA = hex"%s";
    bytes internal constant PROOF = hex"%s";
}
`,
		output.PolicyCommitment,
		output.CurrentTimestamp,
		strings.TrimPrefix(output.ActionData, "0x"),
		strings.TrimPrefix(output.Proof, "0x"),
	)
	if !*proofOnly {
		must(os.WriteFile(fixtureOut, []byte(fixture), 0o644))
	}

	provingKeySha256, err := sha256HexFile(pkPath)
	must(err)
	verifyingKeySha256, err := sha256HexFile(vkPath)
	must(err)
	if !*proofOnly {
		manifest := setupManifest{
			ProofVersion:         proofVersion,
			Backend:              "groth16",
			Curve:                "bn254",
			CommitmentHash:       "mimc",
			CommitmentVersion:    2,
			PublicInputCount:     13,
			ProofBytes:           256,
			ConstraintCount:      ccs.GetNbConstraints(),
			ProvingKeySha256:     provingKeySha256,
			VerifyingKeySha256:   verifyingKeySha256,
			VerifierSourceSha256: verifierSourceSha256,
			VerifierContract:     "Groth16Verifier",
			WrapperContract:      "Groth16AuthorizationVerifier",
		}
		manifestJSON, err := json.MarshalIndent(manifest, "", "  ")
		must(err)
		must(os.WriteFile(manifestPath, append(manifestJSON, '\n'), 0o644))
		fmt.Printf("Groth16 verifier written to %s\n", contractOut)
		fmt.Printf("Groth16 setup manifest written to %s\n", manifestPath)
		fmt.Printf("Solidity smoke fixture written to %s\n", fixtureOut)
	}
	fmt.Printf("Groth16 setup keys loaded from %s\n", keyDir)
	fmt.Printf("Proving key SHA-256: %s\n", provingKeySha256)
	fmt.Printf("Verifying key SHA-256: %s\n", verifyingKeySha256)
	fmt.Printf("Verifier source SHA-256: %s\n", verifierSourceSha256)
	fmt.Printf("Proof artifact written to %s\n", proofOut)
	fmt.Printf("Constraints: %d\n", ccs.GetNbConstraints())
}

func loadProofData(witnessPath string) (proofData, error) {
	if witnessPath == "" {
		now := uint64(time.Now().Unix())
		data := proofData{
			ActionType:       0,
			Protocol:         [4]uint64{0xaaaaaaaaaaaaaaaa, 0xaaaaaaaaaaaaaaaa, 0xaaaaaaaaaaaaaaaa, 0xaaaaaaaaaaaaaaaa},
			Token:            [4]uint64{0xbbbbbbbbbbbbbbbb, 0xbbbbbbbbbbbbbbbb, 0xbbbbbbbbbbbbbbbb, 0xbbbbbbbbbbbbbbbb},
			Value:            500,
			CurrentTimestamp: now,
			CumulativeSpend:  0,
			AllowedAction:    0,
			AllowedProtocol:  [4]uint64{0xaaaaaaaaaaaaaaaa, 0xaaaaaaaaaaaaaaaa, 0xaaaaaaaaaaaaaaaa, 0xaaaaaaaaaaaaaaaa},
			AllowedToken:     [4]uint64{0xbbbbbbbbbbbbbbbb, 0xbbbbbbbbbbbbbbbb, 0xbbbbbbbbbbbbbbbb, 0xbbbbbbbbbbbbbbbb},
			MaxValuePerTx:    1000,
			MaxValueTotal:    10000,
			ValidFrom:        now - 60,
			ValidUntil:       now + 86400,
		}
		return data, validateProofData(data)
	}

	encoded, err := os.ReadFile(witnessPath)
	if err != nil {
		return proofData{}, err
	}

	var input witnessFile
	if err := json.Unmarshal(encoded, &input); err != nil {
		return proofData{}, err
	}

	protocol, err := bytes32LimbsLE(input.Protocol, "protocol")
	if err != nil {
		return proofData{}, err
	}
	token, err := bytes32LimbsLE(input.Token, "token")
	if err != nil {
		return proofData{}, err
	}
	allowedProtocol, err := bytes32LimbsLE(input.AllowedProtocol, "allowedProtocol")
	if err != nil {
		return proofData{}, err
	}
	allowedToken, err := bytes32LimbsLE(input.AllowedToken, "allowedToken")
	if err != nil {
		return proofData{}, err
	}

	data := proofData{
		ActionType:       uint64(input.ActionType),
		Protocol:         protocol,
		Token:            token,
		Value:            uint64(input.Value),
		CurrentTimestamp: uint64(input.CurrentTimestamp),
		CumulativeSpend:  uint64(input.CumulativeSpend),
		AllowedAction:    uint64(input.AllowedAction),
		AllowedProtocol:  allowedProtocol,
		AllowedToken:     allowedToken,
		MaxValuePerTx:    uint64(input.MaxValuePerTx),
		MaxValueTotal:    uint64(input.MaxValueTotal),
		ValidFrom:        uint64(input.ValidFrom),
		ValidUntil:       uint64(input.ValidUntil),
	}
	return data, validateProofData(data)
}

func validateProofData(data proofData) error {
	if data.ActionType > 3 {
		return fmt.Errorf("actionType must be between 0 and 3")
	}
	if data.AllowedAction > 3 {
		return fmt.Errorf("allowedAction must be between 0 and 3")
	}
	if data.ActionType != data.AllowedAction {
		return fmt.Errorf("actionType must equal allowedAction")
	}
	if data.Protocol != data.AllowedProtocol {
		return fmt.Errorf("protocol must equal allowedProtocol")
	}
	if data.Token != data.AllowedToken {
		return fmt.Errorf("token must equal allowedToken")
	}
	if data.Value == 0 {
		return fmt.Errorf("value must be greater than zero")
	}
	if data.Value > data.MaxValuePerTx {
		return fmt.Errorf("value must be less than or equal to maxValuePerTx")
	}
	if data.CumulativeSpend > data.MaxValueTotal || data.Value > data.MaxValueTotal-data.CumulativeSpend {
		return fmt.Errorf("cumulativeSpend + value must be less than or equal to maxValueTotal")
	}
	if data.ValidFrom > data.CurrentTimestamp {
		return fmt.Errorf("validFrom must be less than or equal to currentTimestamp")
	}
	if data.CurrentTimestamp > data.ValidUntil {
		return fmt.Errorf("currentTimestamp must be less than or equal to validUntil")
	}
	return nil
}

func bytes32LimbsLE(value string, field string) ([4]uint64, error) {
	var limbs [4]uint64
	if !strings.HasPrefix(value, "0x") {
		return limbs, fmt.Errorf("%s must be 0x-prefixed bytes32", field)
	}
	clean := strings.TrimPrefix(value, "0x")
	if len(clean) != 64 {
		return limbs, fmt.Errorf("%s must be 32 bytes", field)
	}
	bytes, err := hex.DecodeString(clean)
	if err != nil {
		return limbs, fmt.Errorf("%s must be hex: %w", field, err)
	}
	for limb := 0; limb < 4; limb++ {
		for i := 0; i < 8; i++ {
			limbs[limb] |= uint64(bytes[limb*8+i]) << (8 * i)
		}
	}
	return limbs, nil
}

func loadOrCreateKeys(ccs constraint.ConstraintSystem, pkPath, vkPath string) (groth16.ProvingKey, groth16.VerifyingKey, error) {
	reset := os.Getenv("CATP_GROTH16_RESET_SETUP") == "1"
	requireKeys := os.Getenv("CATP_GROTH16_REQUIRE_KEYS") == "1"
	if !reset {
		if _, err := os.Stat(pkPath); err == nil {
			if _, err := os.Stat(vkPath); err == nil {
				pk := groth16.NewProvingKey(ecc.BN254)
				vk := groth16.NewVerifyingKey(ecc.BN254)

				pkFile, err := os.Open(pkPath)
				if err != nil {
					return nil, nil, err
				}
				defer pkFile.Close()
				if _, err := pk.ReadFrom(pkFile); err != nil {
					return nil, nil, err
				}

				vkFile, err := os.Open(vkPath)
				if err != nil {
					return nil, nil, err
				}
				defer vkFile.Close()
				if _, err := vk.ReadFrom(vkFile); err != nil {
					return nil, nil, err
				}

				return pk, vk, nil
			}
		}
	}

	if requireKeys {
		return nil, nil, fmt.Errorf("missing persisted Groth16 setup keys for %s; refusing to create a new setup with CATP_GROTH16_REQUIRE_KEYS=1", proofVersion)
	}

	if reset && os.Getenv("CATP_GROTH16_ALLOW_RESET") != "1" {
		return nil, nil, fmt.Errorf("CATP_GROTH16_RESET_SETUP=1 requires CATP_GROTH16_ALLOW_RESET=1")
	}

	pk, vk, err := groth16.Setup(ccs)
	if err != nil {
		return nil, nil, err
	}

	pkFile, err := os.Create(pkPath)
	if err != nil {
		return nil, nil, err
	}
	if _, err := pk.WriteTo(pkFile); err != nil {
		_ = pkFile.Close()
		return nil, nil, err
	}
	if err := pkFile.Close(); err != nil {
		return nil, nil, err
	}

	vkFile, err := os.Create(vkPath)
	if err != nil {
		return nil, nil, err
	}
	if _, err := vk.WriteTo(vkFile); err != nil {
		_ = vkFile.Close()
		return nil, nil, err
	}
	if err := vkFile.Close(); err != nil {
		return nil, nil, err
	}

	return pk, vk, nil
}

func sha256HexFile(path string) (string, error) {
	file, err := os.Open(path)
	if err != nil {
		return "", err
	}
	defer file.Close()

	hasher := sha256.New()
	if _, err := io.Copy(hasher, file); err != nil {
		return "", err
	}
	return hex.EncodeToString(hasher.Sum(nil)), nil
}

func sha256HexBytes(value []byte) string {
	sum := sha256.Sum256(value)
	return hex.EncodeToString(sum[:])
}


==> anc/experiments/artifact/companion/groth16/deployment.sepolia-groth16.json <==
{
  "chainId": 11155111,
  "network": "sepolia",
  "status": "smoke_passed",
  "deployedAt": "2026-08-31T14:46:12Z",
  "deployer": "0x15c4caea87c3e76c4f7805b6abac99d9859dabe6",
  "groth16Verifier": "0x99c50c1570c8b288fa400de70e5a324b002a36e6",
  "groth16AuthorizationVerifier": "0x47c1900df4196c205cc1baae39c1a3aefe3a0941",
  "agentAuthorizer": "0xf6d0475febc976aa6cf172de331264594adc5dae",
  "authorizationProofVersion": "authorization_groth16_v1",
  "constraintCount": 13284,
  "groth16VerifierSourceSha256": "04dee515888e5aacc7e2250150019afac1c2a58e10780e698eb998ab0ca0a1eb",
  "groth16AuthorizationVerifierSourceSha256": "a549a35af8368429acbd649668afd172ca58768cce9b68f61f7e83610c1586cc",
  "provingKeySha256": "c0c4a7cc5d2c0366893a318c6b4eed319e34e609055f10b7aca06a07a53485fe",
  "verifyingKeySha256": "72b85681f01fa064b495b8ac40085b98b32db951376d76340d7729fb2ee23557",
  "groth16VerifierRuntimeBytes": "6365",
  "groth16AuthorizationVerifierRuntimeBytes": "1063",
  "deployedRuntimeCodeKeccak256": {
    "groth16Verifier": "0x0f10187b79b684cdf0d1f49f852c3b832218367a9fdc975149fb73f7b76f786e",
    "groth16AuthorizationVerifier": "0x870f869d3c663492ca739bfe1775e2529f6e6e2170af0852aa669a2eca9fa6c9"
  },
  "blocks": {
    "groth16Verifier": 11606361,
    "groth16AuthorizationVerifier": 11606362,
    "agentAuthorizer": 11606363
  },
  "transactions": {
    "groth16Verifier": "0xd326ea7c947ba114e8af16cb26bee97a183cae493791b5a1bc6204a80a7809bc",
    "groth16AuthorizationVerifier": "0x36f927c665b8bb02acd78687f0d0d1678724991f6d5cd448ae57feaa13e0acb6",
    "agentAuthorizer": "0xaf43164f15270ccbc04560c3dcfdf4d3b7dd7e82015f20d92024ec3ba691d164"
  },
  "gasUsed": {
    "groth16VerifierDeploy": "1428983",
    "groth16AuthorizationVerifierDeploy": "290195",
    "agentAuthorizerDeploy": "741407",
    "deploymentTotal": "2460585"
  },
  "smoke": {
    "policyCommitment": "0x05d46ca9cd01862e90759447eaab1da2f2f5d12ff28f3986c4e0ca73b9f0853e",
    "proofTimestamp": "1788230398",
    "registerPolicyTx": "0xe4973e2aa0b64b6fcf8a13f3f3c89d2d2a21fb160fc9e7a581051c0be5a6c318",
    "executeAuthorizedTx": "0x6e45f22074e8605d540d04b278482b7e508ef30f16dc44c6cf97045ec1f82d39",
    "registerPolicyBlock": 11609828,
    "executeAuthorizedBlock": 11609831,
    "registerPolicyGasUsed": "91253",
    "executeAuthorizedGasUsed": "351706",
    "cumulativeSpendAfter": "500"
  },
  "foundryBroadcast": null,
  "deploymentLog": "deployments/logs/sepolia-groth16-20260831T144548Z.log"
}


==> anc/experiments/artifact/companion/groth16/fixtures/authorization_groth16_v1.witness.example.json <==
{
  "actionType": "0",
  "protocol": "0xaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaa",
  "token": "0xbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbb",
  "value": "500",
  "currentTimestamp": "1778042846",
  "cumulativeSpend": "0",
  "allowedAction": "0",
  "allowedProtocol": "0xaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaa",
  "allowedToken": "0xbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbb",
  "maxValuePerTx": "1000",
  "maxValueTotal": "10000",
  "validFrom": "1778042786",
  "validUntil": "1778129246"
}


==> anc/experiments/artifact/companion/groth16/go.mod <==
module github.com/catp-protocol/catp/catp-circuits/groth16

go 1.23.0

require (
	github.com/consensys/gnark v0.13.0
	github.com/consensys/gnark-crypto v0.18.2
)

require (
	github.com/bits-and-blooms/bitset v1.22.0 // indirect
	github.com/blang/semver/v4 v4.0.0 // indirect
	github.com/fxamacker/cbor/v2 v2.8.0 // indirect
	github.com/google/pprof v0.0.0-20250607225305-033d6d78b36a // indirect
	github.com/ingonyama-zk/icicle-gnark/v3 v3.2.2 // indirect
	github.com/mattn/go-colorable v0.1.14 // indirect
	github.com/mattn/go-isatty v0.0.20 // indirect
	github.com/ronanh/intcomp v1.1.1 // indirect
	github.com/rs/zerolog v1.34.0 // indirect
	github.com/x448/float16 v0.8.4 // indirect
	golang.org/x/crypto v0.39.0 // indirect
	golang.org/x/sync v0.15.0 // indirect
	golang.org/x/sys v0.33.0 // indirect
)


==> anc/experiments/artifact/companion/groth16/go.sum <==
github.com/bits-and-blooms/bitset v1.22.0 h1:Tquv9S8+SGaS3EhyA+up3FXzmkhxPGjQQCkcs2uw7w4=
github.com/bits-and-blooms/bitset v1.22.0/go.mod h1:7hO7Gc7Pp1vODcmWvKMRA9BNmbv6a/7QIWpPxHddWR8=
github.com/blang/semver/v4 v4.0.0 h1:1PFHFE6yCCTv8C1TeyNNarDzntLi7wMI5i/pzqYIsAM=
github.com/blang/semver/v4 v4.0.0/go.mod h1:IbckMUScFkM3pff0VJDNKRiT6TG/YpiHIM2yvyW5YoQ=
github.com/consensys/gnark v0.13.0 h1:NDsMmyknIEJA3S/2u1PZSsSIRVXFroICN1jYR+tyR2c=
github.com/consensys/gnark v0.13.0/go.mod h1:F6k35ZIi9GC//wW2i9Fz9mURBcLF8qJLQQ/BETnQ9Z4=
github.com/consensys/gnark-crypto v0.18.2 h1:+unEU7+M6vc9JszZPNTcRTwtrJg85tb57+5Gkyrz3hU=
github.com/consensys/gnark-crypto v0.18.2/go.mod h1:L3mXGFTe1ZN+RSJ+CLjUt9x7PNdx8ubaYfDROyp2Z8c=
github.com/coreos/go-systemd/v22 v22.5.0/go.mod h1:Y58oyj3AT4RCenI/lSvhwexgC+NSVTIJ3seZv2GcEnc=
github.com/davecgh/go-spew v1.1.1 h1:vj9j/u1bqnvCEfJOwUhtlOARqs3+rkHYY13jYWTU97c=
github.com/davecgh/go-spew v1.1.1/go.mod h1:J7Y8YcW2NihsgmVo/mv3lAwl/skON4iLHjSsI+c5H38=
github.com/fxamacker/cbor/v2 v2.8.0 h1:fFtUGXUzXPHTIUdne5+zzMPTfffl3RD5qYnkY40vtxU=
github.com/fxamacker/cbor/v2 v2.8.0/go.mod h1:vM4b+DJCtHn+zz7h3FFp/hDAI9WNWCsZj23V5ytsSxQ=
github.com/godbus/dbus/v5 v5.0.4/go.mod h1:xhWf0FNVPg57R7Z0UbKHbJfkEywrmjJnf7w5xrFpKfA=
github.com/google/go-cmp v0.7.0 h1:wk8382ETsv4JYUZwIsn6YpYiWiBsYLSJiTsyBybVuN8=
github.com/google/go-cmp v0.7.0/go.mod h1:pXiqmnSA92OHEEa9HXL2W4E7lf9JzCmGVUdgjX3N/iU=
github.com/google/pprof v0.0.0-20250607225305-033d6d78b36a h1://KbezygeMJZCSHH+HgUZiTeSoiuFspbMg1ge+eFj18=
github.com/google/pprof v0.0.0-20250607225305-033d6d78b36a/go.mod h1:5hDyRhoBCxViHszMt12TnOpEI4VVi+U8Gm9iphldiMA=
github.com/ingonyama-zk/icicle-gnark/v3 v3.2.2 h1:B+aWVgAx+GlFLhtYjIaF0uGjU3rzpl99Wf9wZWt+Mq8=
github.com/ingonyama-zk/icicle-gnark/v3 v3.2.2/go.mod h1:CH/cwcr21pPWH+9GtK/PFaa4OGTv4CtfkCKro6GpbRE=
github.com/leanovate/gopter v0.2.11 h1:vRjThO1EKPb/1NsDXuDrzldR28RLkBflWYcU9CvzWu4=
github.com/leanovate/gopter v0.2.11/go.mod h1:aK3tzZP/C+p1m3SPRE4SYZFGP7jjkuSI4f7Xvpt0S9c=
github.com/mattn/go-colorable v0.1.13/go.mod h1:7S9/ev0klgBDR4GtXTXX8a3vIGJpMovkB8vQcUbaXHg=
github.com/mattn/go-colorable v0.1.14 h1:9A9LHSqF/7dyVVX6g0U9cwm9pG3kP9gSzcuIPHPsaIE=
github.com/mattn/go-colorable v0.1.14/go.mod h1:6LmQG8QLFO4G5z1gPvYEzlUgJ2wF+stgPZH1UqBm1s8=
github.com/mattn/go-isatty v0.0.16/go.mod h1:kYGgaQfpe5nmfYZH+SKPsOc2e4SrIfOl2e/yFXSvRLM=
github.com/mattn/go-isatty v0.0.19/go.mod h1:W+V8PltTTMOvKvAeJH7IuucS94S2C6jfK/D7dTCTo3Y=
github.com/mattn/go-isatty v0.0.20 h1:xfD0iDuEKnDkl03q4limB+vH+GxLEtL/jb4xVJSWWEY=
github.com/mattn/go-isatty v0.0.20/go.mod h1:W+V8PltTTMOvKvAeJH7IuucS94S2C6jfK/D7dTCTo3Y=
github.com/pkg/errors v0.9.1/go.mod h1:bwawxfHBFNV+L2hUp1rHADufV3IMtnDRdf1r5NINEl0=
github.com/pmezard/go-difflib v1.0.0 h1:4DBwDE0NGyQoBHbLQYPwSUPoCMWR5BEzIk/f1lZbAQM=
github.com/pmezard/go-difflib v1.0.0/go.mod h1:iKH77koFhYxTK1pcRnkKkqfTogsbg7gZNVY4sRDYZ/4=
github.com/ronanh/intcomp v1.1.1 h1:+1bGV/wEBiHI0FvzS7RHgzqOpfbBJzLIxkqMJ9e6yxY=
github.com/ronanh/intcomp v1.1.1/go.mod h1:7FOLy3P3Zj3er/kVrU/pl+Ql7JFZj7bwliMGketo0IU=
github.com/rs/xid v1.6.0/go.mod h1:7XoLgs4eV+QndskICGsho+ADou8ySMSjJKDIan90Nz0=
github.com/rs/zerolog v1.34.0 h1:k43nTLIwcTVQAncfCw4KZ2VY6ukYoZaBPNOE8txlOeY=
github.com/rs/zerolog v1.34.0/go.mod h1:bJsvje4Z08ROH4Nhs5iH600c3IkWhwp44iRc54W6wYQ=
github.com/stretchr/testify v1.10.0 h1:Xv5erBjTwe/5IxqUQTdXv5kgmIvbHo3QQyRwhJsOfJA=
github.com/stretchr/testify v1.10.0/go.mod h1:r2ic/lqez/lEtzL7wO/rwa5dbSLXVDPFyf8C91i36aY=
github.com/x448/float16 v0.8.4 h1:qLwI1I70+NjRFUR3zs1JPUCgaCXSh3SW62uAKT1mSBM=
github.com/x448/float16 v0.8.4/go.mod h1:14CWIYCyZA/cWjXOioeEpHeN/83MdbZDRQHoFcYsOfg=
golang.org/x/crypto v0.39.0 h1:SHs+kF4LP+f+p14esP5jAoDpHU8Gu/v9lFRK6IT5imM=
golang.org/x/crypto v0.39.0/go.mod h1:L+Xg3Wf6HoL4Bn4238Z6ft6KfEpN0tJGo53AAPC632U=
golang.org/x/exp v0.0.0-20250606033433-dcc06ee1d476 h1:bsqhLWFR6G6xiQcb+JoGqdKdRU6WzPWmK8E0jxTjzo4=
golang.org/x/exp v0.0.0-20250606033433-dcc06ee1d476/go.mod h1:3//PLf8L/X+8b4vuAfHzxeRUl04Adcb341+IGKfnqS8=
golang.org/x/sync v0.15.0 h1:KWH3jNZsfyT6xfAfKiz6MRNmd46ByHDYaZ7KSkCtdW8=
golang.org/x/sync v0.15.0/go.mod h1:1dzgHSNfp02xaA81J2MS99Qcpr2w7fw1gpm99rleRqA=
golang.org/x/sys v0.0.0-20220811171246-fbc7d0a398ab/go.mod h1:oPkhp1MJrh7nUepCBck5+mAzfO9JrbApNNgaTdGDITg=
golang.org/x/sys v0.6.0/go.mod h1:oPkhp1MJrh7nUepCBck5+mAzfO9JrbApNNgaTdGDITg=
golang.org/x/sys v0.12.0/go.mod h1:oPkhp1MJrh7nUepCBck5+mAzfO9JrbApNNgaTdGDITg=
golang.org/x/sys v0.33.0 h1:q3i8TbbEz+JRD9ywIRlyRAQbM0qF7hu24q3teo2hbuw=
golang.org/x/sys v0.33.0/go.mod h1:BJP2sWEmIv4KK5OTEluFJCKSidICx8ciO85XgH3Ak8k=
gopkg.in/yaml.v2 v2.4.0 h1:D8xgwECY7CYvx+Y2n4sBz93Jn9JRvxdiyyo8CTfuKaY=
gopkg.in/yaml.v2 v2.4.0/go.mod h1:RDklbk79AGWmwhnvt/jBztapEOGDOx6ZbXqjP6csGnQ=
gopkg.in/yaml.v3 v3.0.1 h1:fxVm/GzAzEWqLHuvctI91KS9hhNmmWOoWu0XTYJS7CA=
gopkg.in/yaml.v3 v3.0.1/go.mod h1:K4uyk7z7BCEPqu6E+C64Yfv1cQ7kz7rIZviUmN+EgEM=


==> anc/experiments/artifact/companion/groth16/keys/authorization_groth16_v1.manifest.json <==
{
  "proofVersion": "authorization_groth16_v1",
  "backend": "groth16",
  "curve": "bn254",
  "commitmentHash": "mimc",
  "commitmentVersion": 2,
  "publicInputCount": 13,
  "proofBytes": 256,
  "constraintCount": 13284,
  "provingKeySha256": "c0c4a7cc5d2c0366893a318c6b4eed319e34e609055f10b7aca06a07a53485fe",
  "verifyingKeySha256": "72b85681f01fa064b495b8ac40085b98b32db951376d76340d7729fb2ee23557",
  "verifierSourceSha256": "04dee515888e5aacc7e2250150019afac1c2a58e10780e698eb998ab0ca0a1eb",
  "verifierContract": "Groth16Verifier",
  "wrapperContract": "Groth16AuthorizationVerifier"
}


==> anc/experiments/artifact/install-inventory.json <==
{
  "node_modules/.bin/catp": {
    "link": "../@catp-protocol/cli/dist/cli.js"
  },
  "node_modules/@catp-protocol/cli/dist/adapters/claude-code.d.ts": {
    "sha256": "0d828a79b2a6fb2aa927f72ceeeffd1c4fa6e178058d9ffdc07e2e646cf44099"
  },
  "node_modules/@catp-protocol/cli/dist/adapters/claude-code.d.ts.map": {
    "sha256": "137fce544d24c6376ccb8261ff4ab7e36038951cbd628c7f3ce9e6a6bdafda85"
  },
  "node_modules/@catp-protocol/cli/dist/adapters/claude-code.js": {
    "sha256": "99eefe9a7bc530d5b61077aaaedabac4e57394dea2e8926693c0e3899ba2a31d"
  },
  "node_modules/@catp-protocol/cli/dist/adapters/claude-code.js.map": {
    "sha256": "2ace6a83783a488b045e167a17d1d69fb2b5b737d9191c012cdb651527eb23de"
  },
  "node_modules/@catp-protocol/cli/dist/adapters/codex.d.ts": {
    "sha256": "b0fcc405f16e4675ff172e6616ba9a3de0ed2bed55e87b42d9813ceae2f4f832"
  },
  "node_modules/@catp-protocol/cli/dist/adapters/codex.d.ts.map": {
    "sha256": "7589491ce0ff6ff97adc160ab7c9bf6c6d73455a6b126e73aa8a3b6f03602102"
  },
  "node_modules/@catp-protocol/cli/dist/adapters/codex.js": {
    "sha256": "7f75e76658d22cf643a7df9d8a90728c3d0b26a0f54780aaf9640701bf5521f9"
  },
  "node_modules/@catp-protocol/cli/dist/adapters/codex.js.map": {
    "sha256": "b8844ee71a54e422f5e11e051c4bcff267e839c455159de89ee39a434e23ce86"
  },
  "node_modules/@catp-protocol/cli/dist/adapters/index.d.ts": {
    "sha256": "13d76780e9f26f2fdf1ecbde5cce8dfcc4b50552928784c4582257e59a51b81a"
  },
  "node_modules/@catp-protocol/cli/dist/adapters/index.d.ts.map": {
    "sha256": "c1c3fb934aba2661d1e837c7f27bd12705750fdc5edf6ffb52e8b1b86bce687a"
  },
  "node_modules/@catp-protocol/cli/dist/adapters/index.js": {
    "sha256": "4a879122b88a2266b33da8ebc486a5ff7c8adabbdcd609307b69c94b8157493c"
  },
  "node_modules/@catp-protocol/cli/dist/adapters/index.js.map": {
    "sha256": "1fa7f6059d0d1aed5fd936ac1693919a26f276eb3e9b7d5030cf291f90e2ff2b"
  },
  "node_modules/@catp-protocol/cli/dist/audit/durable.d.ts": {
    "sha256": "3fb27fd9f32cd2eae0178b4f7ba569c20975e2f002fcd6b60760c882ce432484"
  },
  "node_modules/@catp-protocol/cli/dist/audit/durable.d.ts.map": {
    "sha256": "d1efe6b7ebcbbd50a9b807dc394c0e622b9630541d1dca54182c408aa9fef430"
  },
  "node_modules/@catp-protocol/cli/dist/audit/durable.js": {
    "sha256": "a4c914c7275b1bd08171c77333d2da680775bbed24eb37479230927b208f1563"
  },
  "node_modules/@catp-protocol/cli/dist/audit/durable.js.map": {
    "sha256": "aeff319053369a91db862fbcaeefeee253cca3c5318968dacb8aa79cbc3ac75c"
  },
  "node_modules/@catp-protocol/cli/dist/audit/logger.d.ts": {
    "sha256": "8f723a469d118be0e440f1e2b0143f5914cedcc599136fcc9c95504be9f12f93"
  },
  "node_modules/@catp-protocol/cli/dist/audit/logger.d.ts.map": {
    "sha256": "487e97239788e18cf3dd18c81e426d2ee3f3fab8a0075018fbca3281e7963e34"
  },
  "node_modules/@catp-protocol/cli/dist/audit/logger.js": {
    "sha256": "4b81660296d35be27b5102c58deb886abe52bc572fd0933b1b979b9e1b64273a"
  },
  "node_modules/@catp-protocol/cli/dist/audit/logger.js.map": {
    "sha256": "96e5432a5028997af9bb06d8896e60ee5e3ae92a36b9141232204a2b7e0c7223"
  },
  "node_modules/@catp-protocol/cli/dist/audit/paths.d.ts": {
    "sha256": "9de4f93fad969a7a236a8aab171de48fd82a28ac618a7f98ccdf63ac874350ef"
  },
  "node_modules/@catp-protocol/cli/dist/audit/paths.d.ts.map": {
    "sha256": "a55830e040e6a88cd349911322c17955715c4df85d3e869796e209bcf93c5d1a"
  },
  "node_modules/@catp-protocol/cli/dist/audit/paths.js": {
    "sha256": "5d454ccdd63693814d00c8399b436873a7e2122b2ee681f776ab077bb03c4c43"
  },
  "node_modules/@catp-protocol/cli/dist/audit/paths.js.map": {
    "sha256": "3022587bda67fabb3f2cab496a5a25ca0e496245aef01e5ac123c550c27fa03d"
  },
  "node_modules/@catp-protocol/cli/dist/audit/verifier.d.ts": {
    "sha256": "8f3a8942e59f5f37dfc5a89cbf5287d6a2af7800e1324a2fad0a446043bda123"
  },
  "node_modules/@catp-protocol/cli/dist/audit/verifier.d.ts.map": {
    "sha256": "f40dfdf6d538d5c40aad153048cd5ab5fc726092b0d9010a205c079ed93a03c9"
  },
  "node_modules/@catp-protocol/cli/dist/audit/verifier.js": {
    "sha256": "fe915d22b0b59168798b26e1a4b81eba08e2e95c755c61f10f6094c75a5d8033"
  },
  "node_modules/@catp-protocol/cli/dist/audit/verifier.js.map": {
    "sha256": "c48bf2b645872f78db79077ffaa067a1dc20c8457621a8b7a07472c051f22053"
  },
  "node_modules/@catp-protocol/cli/dist/cli.d.ts": {
    "sha256": "6f77e82bfb5dd3b1015dd92c63e427d505f9bbbdaa041cad6c704f41c553a536"
  },
  "node_modules/@catp-protocol/cli/dist/cli.d.ts.map": {
    "sha256": "07e1bab322fbea936a00ec149ad924a0d46aa4c8de79147e59c11d25bd0ca9e6"
  },
  "node_modules/@catp-protocol/cli/dist/cli.js": {
    "sha256": "6fc34688e8e54c0a824ade6c5b5b7aade6271399d209171cfa885ecd1c754c56"
  },
  "node_modules/@catp-protocol/cli/dist/cli.js.map": {
    "sha256": "25142932a3cb3aca8fe4c71422d43015d391d90206f14888f3dbd04fd4a13071"
  },
  "node_modules/@catp-protocol/cli/dist/commands/anchor.d.ts": {
    "sha256": "8bca63d630863167edd59514a6fabd25a5c120083adc202f33baf7ecb615d747"
  },
  "node_modules/@catp-protocol/cli/dist/commands/anchor.d.ts.map": {
    "sha256": "ceb9894aae35f14cca57cf455662d2a55f67b056eae6c94c0e43d74bdb32c9b0"
  },
  "node_modules/@catp-protocol/cli/dist/commands/anchor.js": {
    "sha256": "602c17d69c420c83de4f4cb3ee762ce743a19f58357aae4d6ee86fb0691ea1d8"
  },
  "node_modules/@catp-protocol/cli/dist/commands/anchor.js.map": {
    "sha256": "f7c7ca0594ae3c8c759d708f00390818cebd14c5116196873d88be0ee729b2ef"
  },
  "node_modules/@catp-protocol/cli/dist/commands/authorization.d.ts": {
    "sha256": "91b4c851bbb38ada774c281bd00dee121597e272b2d7969474a8c73d290fb2a8"
  },
  "node_modules/@catp-protocol/cli/dist/commands/authorization.d.ts.map": {
    "sha256": "3c05b9645d94b00cfe6ef1a5f4a9366914f34ee8e219a609eee8508641ca03ef"
  },
  "node_modules/@catp-protocol/cli/dist/commands/authorization.js": {
    "sha256": "49a1c9af61f48c3e2925c66c0f4de564171023472ff774c80d72dab5b56a0185"
  },
  "node_modules/@catp-protocol/cli/dist/commands/authorization.js.map": {
    "sha256": "8b27cd7c77fe615a3a4bb5f990c1648a52e08e52499ca3956aaa5b0d286603ec"
  },
  "node_modules/@catp-protocol/cli/dist/commands/init.d.ts": {
    "sha256": "dcbc39f63f0ab0636d5f681423e948aa0dde3f157f25d4e6249bafe4815f8375"
  },
  "node_modules/@catp-protocol/cli/dist/commands/init.d.ts.map": {
    "sha256": "6762328f007020d7de1a79d45fb3570f461a448d4d86aa2e4af53807ee10eb66"
  },
  "node_modules/@catp-protocol/cli/dist/commands/init.js": {
    "sha256": "68d30cbff046268734e7aacfa47c8b701561cf59bbf33fa57557c076e939ef29"
  },
  "node_modules/@catp-protocol/cli/dist/commands/init.js.map": {
    "sha256": "71d89169390266d4992c5dd7207abaf0aea9d9da77d183164ef3fb254ab8a404"
  },
  "node_modules/@catp-protocol/cli/dist/commands/log.d.ts": {
    "sha256": "b559fb3d8565300b2e29b0fb712d63c1b2aed9597721bb82e95e0716f9ceb527"
  },
  "node_modules/@catp-protocol/cli/dist/commands/log.d.ts.map": {
    "sha256": "3d6427b12faa68c5a591aedd41ef749774359a51c5ac37eeb9f809f75a98cb0c"
  },
  "node_modules/@catp-protocol/cli/dist/commands/log.js": {
    "sha256": "32548139bc76a81acda3ca8c8c883371c9ad898a74e162dab1be79abcedc08fa"
  },
  "node_modules/@catp-protocol/cli/dist/commands/log.js.map": {
    "sha256": "0dfe3f88a497cd812e8b1d36b062519248af85355ef27ae6ace45bd0cc710cfe"
  },
  "node_modules/@catp-protocol/cli/dist/commands/receipt.d.ts": {
    "sha256": "18ece5ee33bf02ee455bc8d197d3666a5c32e895a75b4438a04fd98943de8d2e"
  },
  "node_modules/@catp-protocol/cli/dist/commands/receipt.d.ts.map": {
    "sha256": "66d3fa72e7c737081c0710f4df36f88b26acf40a2a1b81cadebcc82f125d9608"
  },
  "node_modules/@catp-protocol/cli/dist/commands/receipt.js": {
    "sha256": "d3e0779d463b88a1069d4ae12c3feab22a84153cb874c7c9022a5b65f6155e4d"
  },
  "node_modules/@catp-protocol/cli/dist/commands/receipt.js.map": {
    "sha256": "52165ac1a110ceaafa6e17e390ae58d42125a28e2c3261cffb7d8e361d073a8a"
  },
  "node_modules/@catp-protocol/cli/dist/commands/validate.d.ts": {
    "sha256": "d08739ddc4fd5705c33c3588e6393403242c59843a822be0e93259c7a69337ef"
  },
  "node_modules/@catp-protocol/cli/dist/commands/validate.d.ts.map": {
    "sha256": "4138227a8b0fd27735df2d66d64a180a4cb07d209a5a1ddbc63e69749e599c16"
  },
  "node_modules/@catp-protocol/cli/dist/commands/validate.js": {
    "sha256": "d6f94fdf298d4f16067c070110f6a12f970d6b9936069753665aa7a0ad538ceb"
  },
  "node_modules/@catp-protocol/cli/dist/commands/validate.js.map": {
    "sha256": "5c1eb0340ecdde525af1c11ebfe87211f623ca65f3e44d14b8001f7349a62529"
  },
  "node_modules/@catp-protocol/cli/dist/commands/witness.d.ts": {
    "sha256": "fb20fe03800cb8d1a424d1f1ad4b786ad4d9b5a5a8241b198a2b73d1f88350af"
  },
  "node_modules/@catp-protocol/cli/dist/commands/witness.d.ts.map": {
    "sha256": "8c9e6ae1ff7a4948f7233a847a1d73201cf12e18cd09a40c7833c028f68dc63d"
  },
  "node_modules/@catp-protocol/cli/dist/commands/witness.js": {
    "sha256": "09826ad6318126e4d1466c5282498e743c165ed9d9dbc3fdaf36f286984cf4a7"
  },
  "node_modules/@catp-protocol/cli/dist/commands/witness.js.map": {
    "sha256": "ad893e696a6d10946de0187e56b34cea0ee7607b2329901d4ec6e8bf4edc3940"
  },
  "node_modules/@catp-protocol/cli/dist/enforcement/core.d.ts": {
    "sha256": "ec368b7d2d7a7a4cb6e1f923333033bb9089bde5542ff22e759b9d94872cf91f"
  },
  "node_modules/@catp-protocol/cli/dist/enforcement/core.d.ts.map": {
    "sha256": "c6e141085fff9141cd62ce7609e2ef0c0db847251db68e1c324a478757dcffc1"
  },
  "node_modules/@catp-protocol/cli/dist/enforcement/core.js": {
    "sha256": "d627c5b1510c2ad0ca07c3a10b540cd8f03761a798d5ad3a130f4323e1796205"
  },
  "node_modules/@catp-protocol/cli/dist/enforcement/core.js.map": {
    "sha256": "91cea277616128a9b0721b81bfc20618caa318973cf48734ec65a2cfcb41115b"
  },
  "node_modules/@catp-protocol/cli/dist/evidence/canonical.d.ts": {
    "sha256": "e1805585df93fdfdc17dbe2b8904586e8a05cd681a1b6011b660bd26b24ac75a"
  },
  "node_modules/@catp-protocol/cli/dist/evidence/canonical.d.ts.map": {
    "sha256": "831568aae63ff6148cc86e0cc7dc52963d2204f426503abbec176cd399e7c958"
  },
  "node_modules/@catp-protocol/cli/dist/evidence/canonical.js": {
    "sha256": "fe253b8ce13f9ae1d502d533437d9e79430a4ac08c61c73cf68b1ba9c0349c97"
  },
  "node_modules/@catp-protocol/cli/dist/evidence/canonical.js.map": {
    "sha256": "93d50d5aca321d150b01612cdc1dbecd3eb537a88b68f869fc115b0205eac4ec"
  },
  "node_modules/@catp-protocol/cli/dist/evidence/commitments.d.ts": {
    "sha256": "ecf221d057ae36a91f77f0cec8f3573b70f981d592f043fa36a6d6051edee365"
  },
  "node_modules/@catp-protocol/cli/dist/evidence/commitments.d.ts.map": {
    "sha256": "41f05c344f18f00eadb467cbbea3c0789dadc062bb8cd4790e2acaa527183205"
  },
  "node_modules/@catp-protocol/cli/dist/evidence/commitments.js": {
    "sha256": "844505389f2373d307931df5c1b37badf0178d053b6cce67715a61c561c73ebd"
  },
  "node_modules/@catp-protocol/cli/dist/evidence/commitments.js.map": {
    "sha256": "4f577f6d1b424ccf5afc335eef238c78bff7d90e24bd90681ff9975351fdc9b7"
  },
  "node_modules/@catp-protocol/cli/dist/hook/post.d.ts": {
    "sha256": "b93174e1ccc8a19815b4dab81e0aedd19626f84611a19ffe7d6169b0fb8a6ac0"
  },
  "node_modules/@catp-protocol/cli/dist/hook/post.d.ts.map": {
    "sha256": "fd593be5575b051f1850b883fbbe1ad7dc6fceedf6d510eb1f03638f9335200c"
  },
  "node_modules/@catp-protocol/cli/dist/hook/post.js": {
    "sha256": "d141f2d64dd90dacc314ac806e40ba0354af41947e61eb425c39733f6eca5af2"
  },
  "node_modules/@catp-protocol/cli/dist/hook/post.js.map": {
    "sha256": "4cdad64924db3d59aabccec572a8dca13367831b1b5650834c65ea0c90d4cc29"
  },
  "node_modules/@catp-protocol/cli/dist/hook/pre.d.ts": {
    "sha256": "159023e006c7e4f118cf6f0e893c80791342190b35d5df2c3c8b8353b24cd04e"
  },
  "node_modules/@catp-protocol/cli/dist/hook/pre.d.ts.map": {
    "sha256": "a32e5037ff3b294e05a1b8b57cbbcaf15550eeef03a8e06a5fdaef73911baae1"
  },
  "node_modules/@catp-protocol/cli/dist/hook/pre.js": {
    "sha256": "d9b541af9c5c2c1be38818632e77c2f8c9c87a4f8986e025074d390cc7a068b8"
  },
  "node_modules/@catp-protocol/cli/dist/hook/pre.js.map": {
    "sha256": "0240b83a1e36b41869b920a33f3a97d1bff83a756cd03e0c6a5ddc9add292d9a"
  },
  "node_modules/@catp-protocol/cli/dist/hook/runtime.d.ts": {
    "sha256": "ab23f6727bef2be6539fc34747242514fe496dca00412a33cd69b74ed81576db"
  },
  "node_modules/@catp-protocol/cli/dist/hook/runtime.d.ts.map": {
    "sha256": "cd63f3c3bba89d4a10657034272990f6d45f8657b43e4ad7a1a527d9c9e2dbc9"
  },
  "node_modules/@catp-protocol/cli/dist/hook/runtime.js": {
    "sha256": "9098310d605792a5f124f42be59f9b168305ddba0847d04952c89f9af16ed191"
  },
  "node_modules/@catp-protocol/cli/dist/hook/runtime.js.map": {
    "sha256": "460373a09daba28f3c8a9cc458e64c38f9ba6ed4a25b4e5b6b3ecc6f7795808c"
  },
  "node_modules/@catp-protocol/cli/dist/policy/engine.d.ts": {
    "sha256": "28a427267fa1d16f2a703c1b5fbe497df9c7e9d3502c6cffe896f56cac5e2a5f"
  },
  "node_modules/@catp-protocol/cli/dist/policy/engine.d.ts.map": {
    "sha256": "f5572c79ea71a179f586fc5e2b64fe500c707c21021175ac1670eaf3cf1c3729"
  },
  "node_modules/@catp-protocol/cli/dist/policy/engine.js": {
    "sha256": "060f4444320e51d327b00cc8285f6b6ff7134b2195a762283df07724bbc6776f"
  },
  "node_modules/@catp-protocol/cli/dist/policy/engine.js.map": {
    "sha256": "1d0b5e8cd571c7e0608adc6c70868ef36685c5328c745838e7cc2c26378a330e"
  },
  "node_modules/@catp-protocol/cli/dist/policy/loader.d.ts": {
    "sha256": "8a4e31ecf2cfa36941ae89100556a3b82ca269e767330b8a130d7c3fc2b0912e"
  },
  "node_modules/@catp-protocol/cli/dist/policy/loader.d.ts.map": {
    "sha256": "4b2cf0aab4877f8c3b75803e1af26c12d21afff62c5cbb3e3bc15ecbfb86d7db"
  },
  "node_modules/@catp-protocol/cli/dist/policy/loader.js": {
    "sha256": "7f7a46684abd6df15b8eae26d400c76123baec28dd027f8f089ebcaeb371115b"
  },
  "node_modules/@catp-protocol/cli/dist/policy/loader.js.map": {
    "sha256": "cafcf40b7ed1d2939a0a30ce43cce05f69a9e0602a49b09fc832293ef594d713"
  },
  "node_modules/@catp-protocol/cli/dist/policy/types.d.ts": {
    "sha256": "f37f92eac6153569d5ad663d2768a34afd526d4d97d3028db5e76bb0c49079aa"
  },
  "node_modules/@catp-protocol/cli/dist/policy/types.d.ts.map": {
    "sha256": "0c5b8f1d57b2a4042ac22f2106944a682a4aa3fe046e712b80e88f0db8ce3a9b"
  },
  "node_modules/@catp-protocol/cli/dist/policy/types.js": {
    "sha256": "01ae2a5b120382f9a648ced7ee8507493a134f216d100fc61600c6c9738235d2"
  },
  "node_modules/@catp-protocol/cli/dist/policy/types.js.map": {
    "sha256": "608f32d5b32b9dbbc34ac1fdef1afb960fa997c8353fba72abded6d4c393dda0"
  },
  "node_modules/@catp-protocol/cli/dist/runtime/types.d.ts": {
    "sha256": "922ffb31fde1cacf813dfbc12bd896948700b3fa8425533bfb784a8ca25e61a4"
  },
  "node_modules/@catp-protocol/cli/dist/runtime/types.d.ts.map": {
    "sha256": "9986d508126731cf71052627f7e9432bb8d73b9afa6110c46424d7be26590da0"
  },
  "node_modules/@catp-protocol/cli/dist/runtime/types.js": {
    "sha256": "01ae2a5b120382f9a648ced7ee8507493a134f216d100fc61600c6c9738235d2"
  },
  "node_modules/@catp-protocol/cli/dist/runtime/types.js.map": {
    "sha256": "998c8d6b9645c678b57cfe942e30f9d9d29307fe73a16be79d2a65fa44c45226"
  },
  "node_modules/@catp-protocol/cli/package.json": {
    "sha256": "66542153a091d0233e84cb77583fbd279e305e85956361b00bc793b4e296bed6"
  },
  "node_modules/braces/LICENSE": {
    "sha256": "35bdd8a44339719441900fb50fbefc5e2dca1ca662cbaed7a687de842c8b70f2"
  },
  "node_modules/braces/README.md": {
    "sha256": "947b0fc3cc12eaaa070207126213fbdf9ab2bf8cd13dcc6e4007b36b79309866"
  },
  "node_modules/braces/index.js": {
    "sha256": "332ea07c7b006361aad12aa994ca75dc1db8e8382b884909e2f38f10b85c88a4"
  },
  "node_modules/braces/lib/compile.js": {
    "sha256": "dc98f22eee3d511785d92a00758d5f0d48efed5f5813bdecc2de430c529b5c9f"
  },
  "node_modules/braces/lib/constants.js": {
    "sha256": "c18ac5adb57308f1ce42a28552da3a31f5d83709743ebd9a636336813a744d4b"
  },
  "node_modules/braces/lib/expand.js": {
    "sha256": "41ccc196ebfa7b7781a634e721eb744e4e7bcb54cba427a7e3d6806a1b9e58f7"
  },
  "node_modules/braces/lib/parse.js": {
    "sha256": "e572166565f15fa6ad9865ae49d678218e32aabfd1b3720f6d0d43d39800d310"
  },
  "node_modules/braces/lib/stringify.js": {
    "sha256": "379f22d77bfa1478341ccd49c5e4267464aabcbba03558bab332aac23fc6f23a"
  },
  "node_modules/braces/lib/utils.js": {
    "sha256": "b5a7596aa67730412b3c029ef09e84e6b67b8e445cffd35d1d295549c89066c7"
  },
  "node_modules/braces/package.json": {
    "sha256": "56f08b888a4f30dc7cf8a7dbb36ffe92b737912ba36abe9d069d32167c957ac7"
  },
  "node_modules/commander/LICENSE": {
    "sha256": "04512a63dce4d2d506ad612dc0bd7681ccf6e3655f7b6eaef7dfac8323d1ec0b"
  },
  "node_modules/commander/Readme.md": {
    "sha256": "34f5f0d63c641ea23387f4ac186c9701a57cc054ea64f7d55319afd403cbbbcb"
  },
  "node_modules/commander/esm.mjs": {
    "sha256": "19331de9ae2588143e74effe5a3072b67faf6c4ed4a00725399c6de477a86971"
  },
  "node_modules/commander/index.js": {
    "sha256": "a1bb4f6511f3801f961ab3efe5b735e6f248dd52c3937b260fc6c0d85d1896b3"
  },
  "node_modules/commander/lib/argument.js": {
    "sha256": "4248cfb984f6213a152d030b7f6f425ff7c3c892875bd45e941a74a4272db096"
  },
  "node_modules/commander/lib/command.js": {
    "sha256": "f92b14348d67ebab914c56d538da80afaf30e0343acee6eadcc01ca197753e6f"
  },
  "node_modules/commander/lib/error.js": {
    "sha256": "013d254f21524dc912aa61a53394d5ebb97e722be1c683f7bd2313c14597d521"
  },
  "node_modules/commander/lib/help.js": {
    "sha256": "c7d6ad897ebec52adeaf217b230eaf1298e6bc04c800f408c898811616a51b5a"
  },
  "node_modules/commander/lib/option.js": {
    "sha256": "ac502c5edc3a23f1c97c8058255f724ec273794252151f885ae0f68aa1b95dac"
  },
  "node_modules/commander/lib/suggestSimilar.js": {
    "sha256": "6a3a368ace1abd1cc6b551ae10bcbae18eda3fed0fb0cfd60c7960c6663dad58"
  },
  "node_modules/commander/package-support.json": {
    "sha256": "b07a441d1dbc88588a2e7f219d43a5ea9b7c429a44f119caa49229da86bb0063"
  },
  "node_modules/commander/package.json": {
    "sha256": "4ee3239971f47b1be752b2a9510184a5ece7c2d888890772b6ab69443ce089de"
  },
  "node_modules/commander/typings/esm.d.mts": {
    "sha256": "b124c0624b15412ace7d54644ade38d7a69db7e25488a1a4d2a8df6e11696538"
  },
  "node_modules/commander/typings/index.d.ts": {
    "sha256": "a722a71d8f3cb0028857b12579c7eca55acc76bf34e5db7eaf6fe817b985f9c3"
  },
  "node_modules/fill-range/LICENSE": {
    "sha256": "35bdd8a44339719441900fb50fbefc5e2dca1ca662cbaed7a687de842c8b70f2"
  },
  "node_modules/fill-range/README.md": {
    "sha256": "e78ddba4ae383a98df6b4a644571c1fe8a0f8e1d25b0ddb389e4b35602194c60"
  },
  "node_modules/fill-range/index.js": {
    "sha256": "ca6199f79a117e4d68be02c6bcd974e2f18f358e711a0aba497bffaf1ccadd4e"
  },
  "node_modules/fill-range/package.json": {
    "sha256": "87f5c78f9b47d21f9ca62b60cff1d250a3b468eab320dd13c3f3ab2464a02735"
  },
  "node_modules/graceful-fs/LICENSE": {
    "sha256": "f65c5d9f22a317b2a10803bd1868461ce6499c2ed7217bc80c0cc772a748789c"
  },
  "node_modules/graceful-fs/README.md": {
    "sha256": "1c8169c6bd7d7c966616574b9b7479c9890193ff6c5af98faa28672a1d429382"
  },
  "node_modules/graceful-fs/clone.js": {
    "sha256": "7258eca52e65d69845759503f9fdd66c252f40e5eafb76db5d481172e31ac9ed"
  },
  "node_modules/graceful-fs/graceful-fs.js": {
    "sha256": "7da35669b6b6b0e4aafee31674c033f2cebb0c8f9ae010f709dcc185d3f17786"
  },
  "node_modules/graceful-fs/legacy-streams.js": {
    "sha256": "60a6a7ecf7c3e55a3ffaae13433b6cff388b7205bba6daf393c863f77a949e36"
  },
  "node_modules/graceful-fs/package.json": {
    "sha256": "5747d4ba6b17165c6ecac30ab3a331715f41c7ad546e1f1574dab1bdcb116181"
  },
  "node_modules/graceful-fs/polyfills.js": {
    "sha256": "66ea1687ed5edf39d67296d26edccc8da695d9a869303a78d0e580cd770aca27"
  },
  "node_modules/is-number/LICENSE": {
    "sha256": "35bdd8a44339719441900fb50fbefc5e2dca1ca662cbaed7a687de842c8b70f2"
  },
  "node_modules/is-number/README.md": {
    "sha256": "8e676a0587ba350889df0a5fb883aeab26609ee36432e29441f55af3a0cb16ba"
  },
  "node_modules/is-number/index.js": {
    "sha256": "04255e482e181687823a95b207802ddd32e746c65dce4c95a5176fc192735960"
  },
  "node_modules/is-number/package.json": {
    "sha256": "51c133f4e41df982aef69027249ff9d7262645029f437d079adc7c83328fb620"
  },
  "node_modules/micromatch/LICENSE": {
    "sha256": "35bdd8a44339719441900fb50fbefc5e2dca1ca662cbaed7a687de842c8b70f2"
  },
  "node_modules/micromatch/README.md": {
    "sha256": "d687a4b9ff64755f2a6e2f735cbcc804570a60a72fce20ed24f49a6b8915692f"
  },
  "node_modules/micromatch/index.js": {
    "sha256": "6a56366fcf3ae8e678e574900a0acb2ea6f118ea030d09bcc1b1053ccab916bb"
  },
  "node_modules/micromatch/package.json": {
    "sha256": "94dbc881c0329813f2481f35fcfa725a2285d45926d33e9b9b8b80b28487752b"
  },
  "node_modules/picomatch/LICENSE": {
    "sha256": "d0cd141b0c322fded5dfad1d4645bb2fedfc05b7321fe1009469638190d59ef9"
  },
  "node_modules/picomatch/README.md": {
    "sha256": "f4653b68a1883a32f852083c1b93381ce87f44c6855ce1f01854d39d0563c98c"
  },
  "node_modules/picomatch/index.js": {
    "sha256": "5695ff5dfcd5a338a40630bd506056f2950bcb08fe1cc068519cbbfe60add480"
  },
  "node_modules/picomatch/lib/constants.js": {
    "sha256": "980225ab847a88a784f6d315557b8434f7742b2551ce20e354455c61b938c0a5"
  },
  "node_modules/picomatch/lib/parse.js": {
    "sha256": "3a91656f440069aa8f8e15c9d695b9f6b2209df1eab2be8127c72cbcca45ff5f"
  },
  "node_modules/picomatch/lib/picomatch.js": {
    "sha256": "2cb169cbe17d356036c5f62a377318b85e30817877e59797842aec9d8b15f54b"
  },
  "node_modules/picomatch/lib/scan.js": {
    "sha256": "227fcc994a477ea95c5a0435d32783566334c6bd0dcc4a103029735ad8c9c535"
  },
  "node_modules/picomatch/lib/utils.js": {
    "sha256": "809fc29cf35ab0aa76b99cad29182f62c0ae598902481d10f9868eaef71981ee"
  },
  "node_modules/picomatch/package.json": {
    "sha256": "63264d817e856a4bff57d4304f2b38d2964a4f6df520eb169e7bcdb619f13e9a"
  },
  "node_modules/proper-lockfile/CHANGELOG.md": {
    "sha256": "37051b812af873c8bbac52b2843ca46bc8d9383e5996c802ee0a8b4f85d3591f"
  },
  "node_modules/proper-lockfile/LICENSE": {
    "sha256": "aaa78451b6fecd1b9c4594c796c133c0e90cad100372ff8bc6de615e9ef9adf1"
  },
  "node_modules/proper-lockfile/README.md": {
    "sha256": "756c5b948b90a3bb26fe62b6001a6a1903ea9605cfbcac9f4cc9c9d9ef878eda"
  },
  "node_modules/proper-lockfile/index.js": {
    "sha256": "c11869aa340b61757c2e7a6739a1d423495fe627ac0a54cb44f8c47c393e2fdd"
  },
  "node_modules/proper-lockfile/lib/adapter.js": {
    "sha256": "c95e2408b91b70e02c625a9b1a42e0c793140dbe6c1bff8cc183bb88bc267c6c"
  },
  "node_modules/proper-lockfile/lib/lockfile.js": {
    "sha256": "c517a976f7a31c8b1768cb8e7ac9936aee70299ae762548495016a79d64a6434"
  },
  "node_modules/proper-lockfile/lib/mtime-precision.js": {
    "sha256": "eb5adf91a21715b50f39438cdcda52043d551ccb5fe530681364c474c7206218"
  },
  "node_modules/proper-lockfile/package.json": {
    "sha256": "23888ecc7abd83a8e98e132da556eda2172792cc04c4e6d157b590667802bd2a"
  },
  "node_modules/retry/.npmignore": {
    "sha256": "c78685538298801f126456b97d27a6331eabb4045b50b154abc5aff275780b94"
  },
  "node_modules/retry/.travis.yml": {
    "sha256": "ed9b99c44bd141e35532a275c55bd59990a16da4e67ceaa93b1021e524fc7e69"
  },
  "node_modules/retry/License": {
    "sha256": "01ad164273e8e095abc9dbd1c21e194594a671af7d528cb43ee7b4c903ba7da3"
  },
  "node_modules/retry/Makefile": {
    "sha256": "7ca871146d4f446b640251fdee4e8b7e002c5cf502c924343764d076c5e2622e"
  },
  "node_modules/retry/README.md": {
    "sha256": "7f39755e8946f5cac7dea12c7a39717b966b319201562e09cf937fdcaa6cfb1f"
  },
  "node_modules/retry/equation.gif": {
    "sha256": "ea0b38ba378f11e2adb20e868061ded1bf0b4973c92aa3317bf2710724343c38"
  },
  "node_modules/retry/example/dns.js": {
    "sha256": "1ed998627ee1df8b49c48d158a0bda6c582c2f11b364c64b949cc3486a563e62"
  },
  "node_modules/retry/example/stop.js": {
    "sha256": "32b9c02ccb7d4fa1beaa7411b4804204d0927cd91a36a28f052bdd9a61233ad2"
  },
  "node_modules/retry/index.js": {
    "sha256": "003f04e5fb5913675c886ac938e9b7bbd33754eb17ee8f00e074e1bf888bec1e"
  },
  "node_modules/retry/lib/retry.js": {
    "sha256": "4388d78729faa0dea430e2a7fa572aee6a15a407da05097b41ee44106d336616"
  },
  "node_modules/retry/lib/retry_operation.js": {
    "sha256": "eaca13037da35523326c8870e39c4fd236c4f38b5822a2af0f33d0f4e0b21d02"
  },
  "node_modules/retry/package.json": {
    "sha256": "c0733eb226e2a6572c7c9c2bc8b4a0efabe233971b0dee1e6d62c6898257e1da"
  },
  "node_modules/retry/test/common.js": {
    "sha256": "009708c033e269c1d8537cc3289b033ae5008f6c34ae55b944d7c906de89c0da"
  },
  "node_modules/retry/test/integration/test-forever.js": {
    "sha256": "6f1a7d7f2a6ddad485f3bd868b18cfbc3f0244094a0b8e37db4ac5d73fdbfce8"
  },
  "node_modules/retry/test/integration/test-retry-operation.js": {
    "sha256": "86c1befd397771ac1d8f588d330429efe34f5161c88420667f0ae7e2de038a7f"
  },
  "node_modules/retry/test/integration/test-retry-wrap.js": {
    "sha256": "1983c1e30c0c1df29e306a44a856f6471a50f167862acaa402ef29d5b961066b"
  },
  "node_modules/retry/test/integration/test-timeouts.js": {
    "sha256": "48c08ff322d155dc9e2b33344429996d73da9335e6ca6056d778cc02e0fb71c6"
  },
  "node_modules/signal-exit/LICENSE.txt": {
    "sha256": "e05b1eaf5b5f99b7ad75cd1f38858ff9a311780b97715ead67936d60bf96aa7e"
  },
  "node_modules/signal-exit/README.md": {
    "sha256": "8db9ead38fd25b61abbe81cae8934eeaeb303ab52266305e09b617a352cc9e98"
  },
  "node_modules/signal-exit/index.js": {
    "sha256": "7cc6f6a1e14dec79dc23f6afd7caca1319189747144e1a33af77616c21d9e9de"
  },
  "node_modules/signal-exit/package.json": {
    "sha256": "cec1bba4c97e0cf653c13c8c79f745aac2232131ee718c93c4236c1b9577a201"
  },
  "node_modules/signal-exit/signals.js": {
    "sha256": "ae538fdae683d6fa2e14579da06df10fb7a66378cfa50971956fb68c2c86c727"
  },
  "node_modules/smol-toml/LICENSE": {
    "sha256": "fa5659948374d4f555594f47f6da073b40dc503e921aeeece30df4362b3051a5"
  },
  "node_modules/smol-toml/README.md": {
    "sha256": "bcaaa3befbd5bc5373cc6d80f4502afbe83179f96dcf9a336c43deb7ffa24c65"
  },
  "node_modules/smol-toml/dist/date.d.ts": {
    "sha256": "c7ad3531c131f2b5b246b2d208b75c5403475ad155b7661fa2d673104b806791"
  },
  "node_modules/smol-toml/dist/date.js": {
    "sha256": "ef924a2a42c7f16761e7098c3ed8e04195ecbcb02d5c369db0aee76f251a409c"
  },
  "node_modules/smol-toml/dist/error.d.ts": {
    "sha256": "02e33cdc5ca75f517f44b31070640be0fe6d0169dd91c266d02a1e2a71e064ac"
  },
  "node_modules/smol-toml/dist/error.js": {
    "sha256": "76f8e47f5fc57273748242d59570656d7c921a80bceb2291ca5a4d7a723e9f29"
  },
  "node_modules/smol-toml/dist/extract.js": {
    "sha256": "b964c8f39c737172295b31b9ee61b49e513ff12788e119ddfdbb68c448054c12"
  },
  "node_modules/smol-toml/dist/index.cjs": {
    "sha256": "09ce310a8bcc1bb5c7dc2813c88b4bfbbeb685e4c186a9631ff54da7e85c880f"
  },
  "node_modules/smol-toml/dist/index.d.ts": {
    "sha256": "b4556819c2ed0cd4016d05a6bfd7d4773c0b5ffb39c8ed547796ce4a1093d9b8"
  },
  "node_modules/smol-toml/dist/index.js": {
    "sha256": "dc8e0afc74477e514f5cb8492b587560c1d7d68cec03a994cc8bc4af99c8da2a"
  },
  "node_modules/smol-toml/dist/parse.d.ts": {
    "sha256": "2b230dc984b6e51b545bfe222f9965cc2ff434164ed9428bec415c5e508a9854"
  },
  "node_modules/smol-toml/dist/parse.js": {
    "sha256": "195e33ea068bf6f3acb5b3342792ac4aa954bba7e751519ba869c00da395ecdb"
  },
  "node_modules/smol-toml/dist/primitive.js": {
    "sha256": "be47fe90bf9a410af0b9204b6b34617f4b38e57f08198b10cb024a0272eb5936"
  },
  "node_modules/smol-toml/dist/stringify.d.ts": {
    "sha256": "628a6a55714fcf4a4eb0e59866ab1e5cc67c1b9e0cfc8524ccc8d6b5ee24ad7c"
  },
  "node_modules/smol-toml/dist/stringify.js": {
    "sha256": "c717d95456426dc8a0b07c9d03a4e434d5dea8254fca24e5fd93a22de3bcd44c"
  },
  "node_modules/smol-toml/dist/struct.js": {
    "sha256": "736742cfa645bbd08bc5396c5f7ddbea5c3b7ac5d61fe86031846f5769131deb"
  },
  "node_modules/smol-toml/dist/util.d.ts": {
    "sha256": "e6b1d3eecb240dc71d0dc28d1beee69cefd6ee014507c822909be0a7117517e0"
  },
  "node_modules/smol-toml/dist/util.js": {
    "sha256": "6327e40efd957128da15867c3a32293950a925570b457b1b78c735452cebc08e"
  },
  "node_modules/smol-toml/package.json": {
    "sha256": "0e35bde6992fef675058596ea0e94c2d3ca65e5f9b73a326d94208be6210f192"
  },
  "node_modules/to-regex-range/LICENSE": {
    "sha256": "e7d1fee7347ffddccc5fd03327ffdb50f8c112be0d5016d62388a92c4ae6e7a9"
  },
  "node_modules/to-regex-range/README.md": {
    "sha256": "abab275498571b39763f746da015c0d702ae6b965255b30bca3724bdc6d3812e"
  },
  "node_modules/to-regex-range/index.js": {
    "sha256": "e32199271f92372a2deb70a3a57f7c0f7f558d04152a905eb97104867870c404"
  },
  "node_modules/to-regex-range/package.json": {
    "sha256": "766fc1bb34fffcd503c89f4194188ce059795c52fd0dc6753cd4b7dcfc3fe1ec"
  },
  "package-lock.json": {
    "sha256": "03ad15b3e7cf7bb7797adf79c9c362d63ed8c0b86e0ae9aed0b69f9509c98a1d"
  },
  "package.json": {
    "sha256": "2373bc874908b4286a36c4e24af39fcb92679e60f7bc02137a6b537e3cbf2aff"
  }
}


==> anc/experiments/artifact/lock/package-lock.json <==
{
  "name": "catp-paper-artifact",
  "version": "0.7.5",
  "lockfileVersion": 3,
  "requires": true,
  "packages": {
    "": {
      "name": "catp-paper-artifact",
      "version": "0.7.5",
      "dependencies": {
        "@catp-protocol/cli": "0.7.5"
      }
    },
    "node_modules/@catp-protocol/cli": {
      "version": "0.7.5",
      "resolved": "https://registry.npmjs.org/@catp-protocol/cli/-/cli-0.7.5.tgz",
      "integrity": "sha512-8o/pzb8GdGfqhz6+puoVEz65IMgjBSzAEFm5DR1OwAR4gEicl2yXYBI3aIinTA4BagV7cOT1vJA1JXR/fVltWQ==",
      "license": "MIT",
      "dependencies": {
        "commander": "^12.0.0",
        "micromatch": "^4.0.5",
        "proper-lockfile": "^4.1.2",
        "smol-toml": "^1.3.0"
      },
      "bin": {
        "catp": "dist/cli.js"
      },
      "engines": {
        "node": ">=20"
      }
    },
    "node_modules/braces": {
      "version": "3.0.3",
      "resolved": "https://registry.npmjs.org/braces/-/braces-3.0.3.tgz",
      "integrity": "sha512-yQbXgO/OSZVD2IsiLlro+7Hf6Q18EJrKSEsdoMzKePKXct3gvD8oLcOQdIzGupr5Fj+EDe8gO/lxc1BzfMpxvA==",
      "license": "MIT",
      "dependencies": {
        "fill-range": "^7.1.1"
      },
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/commander": {
      "version": "12.1.0",
      "resolved": "https://registry.npmjs.org/commander/-/commander-12.1.0.tgz",
      "integrity": "sha512-Vw8qHK3bZM9y/P10u3Vib8o/DdkvA2OtPtZvD871QKjy74Wj1WSKFILMPRPSdUSx5RFK1arlJzEtA4PkFgnbuA==",
      "license": "MIT",
      "engines": {
        "node": ">=18"
      }
    },
    "node_modules/fill-range": {
      "version": "7.1.1",
      "resolved": "https://registry.npmjs.org/fill-range/-/fill-range-7.1.1.tgz",
      "integrity": "sha512-YsGpe3WHLK8ZYi4tWDg2Jy3ebRz2rXowDxnld4bkQB00cc/1Zw9AWnC0i9ztDJitivtQvaI9KaLyKrc+hBW0yg==",
      "license": "MIT",
      "dependencies": {
        "to-regex-range": "^5.0.1"
      },
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/graceful-fs": {
      "version": "4.2.11",
      "resolved": "https://registry.npmjs.org/graceful-fs/-/graceful-fs-4.2.11.tgz",
      "integrity": "sha512-RbJ5/jmFcNNCcDV5o9eTnBLJ/HszWV0P73bc+Ff4nS/rJj+YaS6IGyiOL0VoBYX+l1Wrl3k63h/KrH+nhJ0XvQ==",
      "license": "ISC"
    },
    "node_modules/is-number": {
      "version": "7.0.0",
      "resolved": "https://registry.npmjs.org/is-number/-/is-number-7.0.0.tgz",
      "integrity": "sha512-41Cifkg6e8TylSpdtTpeLVMqvSBEVzTttHvERD741+pnZ8ANv0004MRL43QKPDlK9cGvNp6NZWZUBlbGXYxxng==",
      "license": "MIT",
      "engines": {
        "node": ">=0.12.0"
      }
    },
    "node_modules/micromatch": {
      "version": "4.0.8",
      "resolved": "https://registry.npmjs.org/micromatch/-/micromatch-4.0.8.tgz",
      "integrity": "sha512-PXwfBhYu0hBCPw8Dn0E+WDYb7af3dSLVWKi3HGv84IdF4TyFoC0ysxFd0Goxw7nSv4T/PzEJQxsYsEiFCKo2BA==",
      "license": "MIT",
      "dependencies": {
        "braces": "^3.0.3",
        "picomatch": "^2.3.1"
      },
      "engines": {
        "node": ">=8.6"
      }
    },
    "node_modules/picomatch": {
      "version": "2.3.2",
      "resolved": "https://registry.npmjs.org/picomatch/-/picomatch-2.3.2.tgz",
      "integrity": "sha512-V7+vQEJ06Z+c5tSye8S+nHUfI51xoXIXjHQ99cQtKUkQqqO1kO/KCJUfZXuB47h/YBlDhah2H3hdUGXn8ie0oA==",
      "license": "MIT",
      "engines": {
        "node": ">=8.6"
      },
      "funding": {
        "url": "https://github.com/sponsors/jonschlinkert"
      }
    },
    "node_modules/proper-lockfile": {
      "version": "4.1.2",
      "resolved": "https://registry.npmjs.org/proper-lockfile/-/proper-lockfile-4.1.2.tgz",
      "integrity": "sha512-TjNPblN4BwAWMXU8s9AEz4JmQxnD1NNL7bNOY/AKUzyamc379FWASUhc/K1pL2noVb+XmZKLL68cjzLsiOAMaA==",
      "license": "MIT",
      "dependencies": {
        "graceful-fs": "^4.2.4",
        "retry": "^0.12.0",
        "signal-exit": "^3.0.2"
      }
    },
    "node_modules/retry": {
      "version": "0.12.0",
      "resolved": "https://registry.npmjs.org/retry/-/retry-0.12.0.tgz",
      "integrity": "sha512-9LkiTwjUh6rT555DtE9rTX+BKByPfrMzEAtnlEtdEwr3Nkffwiihqe2bWADg+OQRjt9gl6ICdmB/ZFDCGAtSow==",
      "license": "MIT",
      "engines": {
        "node": ">= 4"
      }
    },
    "node_modules/signal-exit": {
      "version": "3.0.7",
      "resolved": "https://registry.npmjs.org/signal-exit/-/signal-exit-3.0.7.tgz",
      "integrity": "sha512-wnD2ZE+l+SPC/uoS0vXeE9L1+0wuaMqKlfz9AMUo38JsyLSBWSFcHR1Rri62LZc12vLr1gb3jl7iwQhgwpAbGQ==",
      "license": "ISC"
    },
    "node_modules/smol-toml": {
      "version": "1.9.0",
      "resolved": "https://registry.npmjs.org/smol-toml/-/smol-toml-1.9.0.tgz",
      "integrity": "sha512-hpd+HLON7HdZXqYchMM/+LaTTbdK0AU3NngIJ4KVyWbY9bfQqdL9cD+4yf6dUoU2Ap4VsU0JkQi6FxAI1B2mXQ==",
      "license": "BSD-3-Clause",
      "engines": {
        "node": ">= 18"
      },
      "funding": {
        "url": "https://github.com/sponsors/cyyynthia"
      }
    },
    "node_modules/to-regex-range": {
      "version": "5.0.1",
      "resolved": "https://registry.npmjs.org/to-regex-range/-/to-regex-range-5.0.1.tgz",
      "integrity": "sha512-65P7iz6X5yEr1cwcgvQxbbIw7Uk3gOy5dIdtZ4rDveLqhrdJP+Li/Hx6tyK0NEb+2GCyneCMJiGqrADCSNk8sQ==",
      "license": "MIT",
      "dependencies": {
        "is-number": "^7.0.0"
      },
      "engines": {
        "node": ">=8.0"
      }
    }
  }
}


==> anc/experiments/artifact/lock/package.json <==
{
  "name": "catp-paper-artifact",
  "version": "0.7.5",
  "private": true,
  "description": "Pinned installation manifest for the CATP CLI artifact executed by every paper experiment. The dependency is an exact version (no caret) so `npm ci` resolves deterministically to the verified 0.7.5 registry tarball.",
  "dependencies": {
    "@catp-protocol/cli": "0.7.5"
  }
}


==> anc/experiments/artifact/manifest.json <==
{
  "artifact": "@catp-protocol/cli",
  "catp_version": "0.7.5",
  "reported_version": "0.7.5",
  "input_kind": "registry-ref",
  "registry_ref": "@catp-protocol/cli@0.7.5",
  "source_tag": "v0.7.5",
  "catp_release_commit": "077c5997245f1c52961a03c9f3b3be1f8d06ba6f",
  "paper_commit": "03712279fa0d00a529f6de1eabc8dfba10b503e2",
  "export_method": "npm ci from committed lockfile (exact version + sha512 integrity); no source checkout, no working-tree dist, no PATH/symlink resolution",
  "build_command": "cp lock/{package.json,package-lock.json} install/ && (cd install && npm ci)",
  "os": "Darwin 25.6.0 x86_64",
  "node_version": "v23.10.0",
  "npm_version": "10.9.2",
  "lockfile_sha256": "03ad15b3e7cf7bb7797adf79c9c362d63ed8c0b86e0ae9aed0b69f9509c98a1d",
  "installed_dependencies": {"@catp-protocol/cli": "0.7.5", "braces": "3.0.3", "commander": "12.1.0", "fill-range": "7.1.1", "graceful-fs": "4.2.11", "is-number": "7.0.0", "micromatch": "4.0.8", "picomatch": "2.3.2", "proper-lockfile": "4.1.2", "retry": "0.12.0", "signal-exit": "3.0.7", "smol-toml": "1.9.0", "to-regex-range": "5.0.1"},
  "source_tarball_sha256": "b6d3f5e4f9ad7a7154ebfaeb900fe2dbb141d22b07ee1dea9ec9632da2466790",
  "source_tarball_integrity_sha512": "sha512-8o/pzb8GdGfqhz6+puoVEz65IMgjBSzAEFm5DR1OwAR4gEicl2yXYBI3aIinTA4BagV7cOT1vJA1JXR/fVltWQ==",
  "supplied_tarball_sha256": "",
  "resolved_executable": "install/node_modules/@catp-protocol/cli/dist/cli.js",
  "resolved_bin_shim": "install/node_modules/.bin/catp",
  "executable_sha256": "6fc34688e8e54c0a824ade6c5b5b7aade6271399d209171cfa885ecd1c754c56",
  "published_tarball_sha256": "b6d3f5e4f9ad7a7154ebfaeb900fe2dbb141d22b07ee1dea9ec9632da2466790",
  "published_tarball_sha512_computed": "sha512-8o/pzb8GdGfqhz6+puoVEz65IMgjBSzAEFm5DR1OwAR4gEicl2yXYBI3aIinTA4BagV7cOT1vJA1JXR/fVltWQ==",
  "registry_declared_integrity_sha512": "sha512-8o/pzb8GdGfqhz6+puoVEz65IMgjBSzAEFm5DR1OwAR4gEicl2yXYBI3aIinTA4BagV7cOT1vJA1JXR/fVltWQ==",
  "published_tarball_integrity_match": true,
  "published_executable_sha256": "6fc34688e8e54c0a824ade6c5b5b7aade6271399d209171cfa885ecd1c754c56",
  "cross_check_executable_matches_published": true,
  "generated_utc": "2026-09-24T08:49:53Z"
}


==> anc/experiments/artifact/receipt-sample/SHA256SUMS <==
f0ed3f5c965ef959866a64c388d1a758ea62cf013d2865e2fe318ceee0e19f96  catp-policy.toml
13ce4681d75117426ff0e742cdb40c4a10c4a29078d689e24ce62755ab3d75e4  hook-payload.json
b1596d6062966deb5c9d412e2e328eea140f98931ab7014c0424af6a7028c099  pub.pem
3b3cb6b025ee658f99ba21a327bbff884a9b7cae347366198d38089553fa8185  receipt.json
09c55ffde8ac8e5edcd57a7593cfc8634b5ba883e54eea4db7184e23390ba62c  audit-export.json


==> anc/experiments/artifact/receipt-sample/audit-export.json <==
{
  "action": {
    "phase": "pre",
    "runtime": "claude-code",
    "schema": "catp_tool_action_v1",
    "tool_input": {
      "command": "git status"
    },
    "tool_name": "Bash"
  },
  "agent_id": "artifact-sample",
  "entries": [
    {
      "action_commitment": "c7ab97c1850ecfed6b4e40c13ae7fd33d8b65e930f9fff65a1435e67f1b4f2c9",
      "commitment": "4e8e1ade115df1afdb53a9364af9b3cabfcf555b6947f03c9897ee2ebf0d9799",
      "commitment_version": 4,
      "decision": "allow",
      "input_summary": "{\"command\":\"git status\"}",
      "phase": "pre",
      "policy_commitment": "b3cd12cbb757eebd98df2d6256aab342de480e7edac8e479d3478df2665d2f4b",
      "reason": "allowed by policy",
      "rule_matched": "Bash:allow",
      "tool": "Bash",
      "ts": "2026-09-24T09:09:59.733Z"
    }
  ],
  "export_sha256": "780067dba1359bc9cc344765369a65597700c9a21ea4acf3d11c0fae617dcfac",
  "export_version": "catp_audit_export_v2",
  "log_date": "2026-09-24",
  "selected_index": 0
}


==> anc/experiments/artifact/receipt-sample/catp-policy.toml <==
[agent]
id = "artifact-sample"
version = "1"

[[rules]]
tool = "Bash"
allow = true


==> anc/experiments/artifact/receipt-sample/hook-payload.json <==
{"tool_name":"Bash","tool_input":{"command":"git status"}}

==> anc/experiments/artifact/receipt-sample/pub.pem <==
-----BEGIN PUBLIC KEY-----
MCowBQYDK2VwAyEAh6xtorkphWqb+jX2W3OE3Vi/lTpj+GoS9nka9gxJv4Y=
-----END PUBLIC KEY-----


==> anc/experiments/artifact/receipt-sample/receipt.json <==
{
  "action_commitment": "c7ab97c1850ecfed6b4e40c13ae7fd33d8b65e930f9fff65a1435e67f1b4f2c9",
  "agent_id": "artifact-sample",
  "audit_commitment": "4e8e1ade115df1afdb53a9364af9b3cabfcf555b6947f03c9897ee2ebf0d9799",
  "audit_export_sha256": "780067dba1359bc9cc344765369a65597700c9a21ea4acf3d11c0fae617dcfac",
  "decision": "allow",
  "issuer_key_id": "fa50a5e5d727d2ae1abbd2d4087dc6bd79c4910da540f623a6d93cdc974abc99",
  "phase": "pre",
  "policy_commitment": "b3cd12cbb757eebd98df2d6256aab342de480e7edac8e479d3478df2665d2f4b",
  "reason": "allowed by policy",
  "receipt_sha256": "aa70e1e61d94cc95422c4fc87b1189e6ff5fa0d7e6d98904cfb1e6823569881b",
  "receipt_version": "catp_authorization_receipt_v2",
  "rule_matched": "Bash:allow",
  "signature": "AlRGVMGdeNTO37U1egeWfQ3X9c/U2XRTvB5nECsivcbYGSRrvI8XX6we1emB3Ys6pfgUYXklSnyYOIV0KUZ4DQ==",
  "signature_algorithm": "Ed25519",
  "signed_at": "2026-09-24T09:10:00.091Z",
  "timestamp": "2026-09-24T09:09:59.733Z",
  "tool": "Bash"
}


==> anc/experiments/artifact/releases/0.7.6/install-inventory.json <==
{
  "node_modules/.bin/catp": {
    "link": "../@catp-protocol/cli/dist/cli.js"
  },
  "node_modules/@catp-protocol/cli/dist/adapters/claude-code.d.ts": {
    "sha256": "0d828a79b2a6fb2aa927f72ceeeffd1c4fa6e178058d9ffdc07e2e646cf44099"
  },
  "node_modules/@catp-protocol/cli/dist/adapters/claude-code.d.ts.map": {
    "sha256": "137fce544d24c6376ccb8261ff4ab7e36038951cbd628c7f3ce9e6a6bdafda85"
  },
  "node_modules/@catp-protocol/cli/dist/adapters/claude-code.js": {
    "sha256": "99eefe9a7bc530d5b61077aaaedabac4e57394dea2e8926693c0e3899ba2a31d"
  },
  "node_modules/@catp-protocol/cli/dist/adapters/claude-code.js.map": {
    "sha256": "2ace6a83783a488b045e167a17d1d69fb2b5b737d9191c012cdb651527eb23de"
  },
  "node_modules/@catp-protocol/cli/dist/adapters/codex.d.ts": {
    "sha256": "b0fcc405f16e4675ff172e6616ba9a3de0ed2bed55e87b42d9813ceae2f4f832"
  },
  "node_modules/@catp-protocol/cli/dist/adapters/codex.d.ts.map": {
    "sha256": "7589491ce0ff6ff97adc160ab7c9bf6c6d73455a6b126e73aa8a3b6f03602102"
  },
  "node_modules/@catp-protocol/cli/dist/adapters/codex.js": {
    "sha256": "7f75e76658d22cf643a7df9d8a90728c3d0b26a0f54780aaf9640701bf5521f9"
  },
  "node_modules/@catp-protocol/cli/dist/adapters/codex.js.map": {
    "sha256": "b8844ee71a54e422f5e11e051c4bcff267e839c455159de89ee39a434e23ce86"
  },
  "node_modules/@catp-protocol/cli/dist/adapters/index.d.ts": {
    "sha256": "13d76780e9f26f2fdf1ecbde5cce8dfcc4b50552928784c4582257e59a51b81a"
  },
  "node_modules/@catp-protocol/cli/dist/adapters/index.d.ts.map": {
    "sha256": "c1c3fb934aba2661d1e837c7f27bd12705750fdc5edf6ffb52e8b1b86bce687a"
  },
  "node_modules/@catp-protocol/cli/dist/adapters/index.js": {
    "sha256": "4a879122b88a2266b33da8ebc486a5ff7c8adabbdcd609307b69c94b8157493c"
  },
  "node_modules/@catp-protocol/cli/dist/adapters/index.js.map": {
    "sha256": "1fa7f6059d0d1aed5fd936ac1693919a26f276eb3e9b7d5030cf291f90e2ff2b"
  },
  "node_modules/@catp-protocol/cli/dist/audit/durable.d.ts": {
    "sha256": "3fb27fd9f32cd2eae0178b4f7ba569c20975e2f002fcd6b60760c882ce432484"
  },
  "node_modules/@catp-protocol/cli/dist/audit/durable.d.ts.map": {
    "sha256": "d1efe6b7ebcbbd50a9b807dc394c0e622b9630541d1dca54182c408aa9fef430"
  },
  "node_modules/@catp-protocol/cli/dist/audit/durable.js": {
    "sha256": "a4c914c7275b1bd08171c77333d2da680775bbed24eb37479230927b208f1563"
  },
  "node_modules/@catp-protocol/cli/dist/audit/durable.js.map": {
    "sha256": "aeff319053369a91db862fbcaeefeee253cca3c5318968dacb8aa79cbc3ac75c"
  },
  "node_modules/@catp-protocol/cli/dist/audit/logger.d.ts": {
    "sha256": "8f723a469d118be0e440f1e2b0143f5914cedcc599136fcc9c95504be9f12f93"
  },
  "node_modules/@catp-protocol/cli/dist/audit/logger.d.ts.map": {
    "sha256": "487e97239788e18cf3dd18c81e426d2ee3f3fab8a0075018fbca3281e7963e34"
  },
  "node_modules/@catp-protocol/cli/dist/audit/logger.js": {
    "sha256": "4b81660296d35be27b5102c58deb886abe52bc572fd0933b1b979b9e1b64273a"
  },
  "node_modules/@catp-protocol/cli/dist/audit/logger.js.map": {
    "sha256": "96e5432a5028997af9bb06d8896e60ee5e3ae92a36b9141232204a2b7e0c7223"
  },
  "node_modules/@catp-protocol/cli/dist/audit/paths.d.ts": {
    "sha256": "9de4f93fad969a7a236a8aab171de48fd82a28ac618a7f98ccdf63ac874350ef"
  },
  "node_modules/@catp-protocol/cli/dist/audit/paths.d.ts.map": {
    "sha256": "a55830e040e6a88cd349911322c17955715c4df85d3e869796e209bcf93c5d1a"
  },
  "node_modules/@catp-protocol/cli/dist/audit/paths.js": {
    "sha256": "5d454ccdd63693814d00c8399b436873a7e2122b2ee681f776ab077bb03c4c43"
  },
  "node_modules/@catp-protocol/cli/dist/audit/paths.js.map": {
    "sha256": "3022587bda67fabb3f2cab496a5a25ca0e496245aef01e5ac123c550c27fa03d"
  },
  "node_modules/@catp-protocol/cli/dist/audit/verifier.d.ts": {
    "sha256": "8f3a8942e59f5f37dfc5a89cbf5287d6a2af7800e1324a2fad0a446043bda123"
  },
  "node_modules/@catp-protocol/cli/dist/audit/verifier.d.ts.map": {
    "sha256": "f40dfdf6d538d5c40aad153048cd5ab5fc726092b0d9010a205c079ed93a03c9"
  },
  "node_modules/@catp-protocol/cli/dist/audit/verifier.js": {
    "sha256": "fe915d22b0b59168798b26e1a4b81eba08e2e95c755c61f10f6094c75a5d8033"
  },
  "node_modules/@catp-protocol/cli/dist/audit/verifier.js.map": {
    "sha256": "c48bf2b645872f78db79077ffaa067a1dc20c8457621a8b7a07472c051f22053"
  },
  "node_modules/@catp-protocol/cli/dist/cli.d.ts": {
    "sha256": "6f77e82bfb5dd3b1015dd92c63e427d505f9bbbdaa041cad6c704f41c553a536"
  },
  "node_modules/@catp-protocol/cli/dist/cli.d.ts.map": {
    "sha256": "07e1bab322fbea936a00ec149ad924a0d46aa4c8de79147e59c11d25bd0ca9e6"
  },
  "node_modules/@catp-protocol/cli/dist/cli.js": {
    "sha256": "6fc34688e8e54c0a824ade6c5b5b7aade6271399d209171cfa885ecd1c754c56"
  },
  "node_modules/@catp-protocol/cli/dist/cli.js.map": {
    "sha256": "25142932a3cb3aca8fe4c71422d43015d391d90206f14888f3dbd04fd4a13071"
  },
  "node_modules/@catp-protocol/cli/dist/commands/anchor.d.ts": {
    "sha256": "8bca63d630863167edd59514a6fabd25a5c120083adc202f33baf7ecb615d747"
  },
  "node_modules/@catp-protocol/cli/dist/commands/anchor.d.ts.map": {
    "sha256": "ceb9894aae35f14cca57cf455662d2a55f67b056eae6c94c0e43d74bdb32c9b0"
  },
  "node_modules/@catp-protocol/cli/dist/commands/anchor.js": {
    "sha256": "602c17d69c420c83de4f4cb3ee762ce743a19f58357aae4d6ee86fb0691ea1d8"
  },
  "node_modules/@catp-protocol/cli/dist/commands/anchor.js.map": {
    "sha256": "f7c7ca0594ae3c8c759d708f00390818cebd14c5116196873d88be0ee729b2ef"
  },
  "node_modules/@catp-protocol/cli/dist/commands/authorization.d.ts": {
    "sha256": "91b4c851bbb38ada774c281bd00dee121597e272b2d7969474a8c73d290fb2a8"
  },
  "node_modules/@catp-protocol/cli/dist/commands/authorization.d.ts.map": {
    "sha256": "3c05b9645d94b00cfe6ef1a5f4a9366914f34ee8e219a609eee8508641ca03ef"
  },
  "node_modules/@catp-protocol/cli/dist/commands/authorization.js": {
    "sha256": "49a1c9af61f48c3e2925c66c0f4de564171023472ff774c80d72dab5b56a0185"
  },
  "node_modules/@catp-protocol/cli/dist/commands/authorization.js.map": {
    "sha256": "8b27cd7c77fe615a3a4bb5f990c1648a52e08e52499ca3956aaa5b0d286603ec"
  },
  "node_modules/@catp-protocol/cli/dist/commands/init.d.ts": {
    "sha256": "dcbc39f63f0ab0636d5f681423e948aa0dde3f157f25d4e6249bafe4815f8375"
  },
  "node_modules/@catp-protocol/cli/dist/commands/init.d.ts.map": {
    "sha256": "6762328f007020d7de1a79d45fb3570f461a448d4d86aa2e4af53807ee10eb66"
  },
  "node_modules/@catp-protocol/cli/dist/commands/init.js": {
    "sha256": "68d30cbff046268734e7aacfa47c8b701561cf59bbf33fa57557c076e939ef29"
  },
  "node_modules/@catp-protocol/cli/dist/commands/init.js.map": {
    "sha256": "71d89169390266d4992c5dd7207abaf0aea9d9da77d183164ef3fb254ab8a404"
  },
  "node_modules/@catp-protocol/cli/dist/commands/log.d.ts": {
    "sha256": "b559fb3d8565300b2e29b0fb712d63c1b2aed9597721bb82e95e0716f9ceb527"
  },
  "node_modules/@catp-protocol/cli/dist/commands/log.d.ts.map": {
    "sha256": "3d6427b12faa68c5a591aedd41ef749774359a51c5ac37eeb9f809f75a98cb0c"
  },
  "node_modules/@catp-protocol/cli/dist/commands/log.js": {
    "sha256": "32548139bc76a81acda3ca8c8c883371c9ad898a74e162dab1be79abcedc08fa"
  },
  "node_modules/@catp-protocol/cli/dist/commands/log.js.map": {
    "sha256": "0dfe3f88a497cd812e8b1d36b062519248af85355ef27ae6ace45bd0cc710cfe"
  },
  "node_modules/@catp-protocol/cli/dist/commands/receipt.d.ts": {
    "sha256": "18ece5ee33bf02ee455bc8d197d3666a5c32e895a75b4438a04fd98943de8d2e"
  },
  "node_modules/@catp-protocol/cli/dist/commands/receipt.d.ts.map": {
    "sha256": "4212d6a7d7bb3b30f7c5d307ed1ffb5aa26bc3b75b2838bfb30cd76bf78ad22d"
  },
  "node_modules/@catp-protocol/cli/dist/commands/receipt.js": {
    "sha256": "f026aad880f2968d5c2e94a0c2358d5ae1a4b66342ec152a18710d4a6b4d53d8"
  },
  "node_modules/@catp-protocol/cli/dist/commands/receipt.js.map": {
    "sha256": "3ecaf36f9589bc3150243b22f952c210ac16fcb1cd45db71fce73ee86d66e80b"
  },
  "node_modules/@catp-protocol/cli/dist/commands/validate.d.ts": {
    "sha256": "d08739ddc4fd5705c33c3588e6393403242c59843a822be0e93259c7a69337ef"
  },
  "node_modules/@catp-protocol/cli/dist/commands/validate.d.ts.map": {
    "sha256": "4138227a8b0fd27735df2d66d64a180a4cb07d209a5a1ddbc63e69749e599c16"
  },
  "node_modules/@catp-protocol/cli/dist/commands/validate.js": {
    "sha256": "d6f94fdf298d4f16067c070110f6a12f970d6b9936069753665aa7a0ad538ceb"
  },
  "node_modules/@catp-protocol/cli/dist/commands/validate.js.map": {
    "sha256": "5c1eb0340ecdde525af1c11ebfe87211f623ca65f3e44d14b8001f7349a62529"
  },
  "node_modules/@catp-protocol/cli/dist/commands/witness.d.ts": {
    "sha256": "fb20fe03800cb8d1a424d1f1ad4b786ad4d9b5a5a8241b198a2b73d1f88350af"
  },
  "node_modules/@catp-protocol/cli/dist/commands/witness.d.ts.map": {
    "sha256": "8c9e6ae1ff7a4948f7233a847a1d73201cf12e18cd09a40c7833c028f68dc63d"
  },
  "node_modules/@catp-protocol/cli/dist/commands/witness.js": {
    "sha256": "09826ad6318126e4d1466c5282498e743c165ed9d9dbc3fdaf36f286984cf4a7"
  },
  "node_modules/@catp-protocol/cli/dist/commands/witness.js.map": {
    "sha256": "ad893e696a6d10946de0187e56b34cea0ee7607b2329901d4ec6e8bf4edc3940"
  },
  "node_modules/@catp-protocol/cli/dist/enforcement/core.d.ts": {
    "sha256": "ec368b7d2d7a7a4cb6e1f923333033bb9089bde5542ff22e759b9d94872cf91f"
  },
  "node_modules/@catp-protocol/cli/dist/enforcement/core.d.ts.map": {
    "sha256": "c6e141085fff9141cd62ce7609e2ef0c0db847251db68e1c324a478757dcffc1"
  },
  "node_modules/@catp-protocol/cli/dist/enforcement/core.js": {
    "sha256": "d627c5b1510c2ad0ca07c3a10b540cd8f03761a798d5ad3a130f4323e1796205"
  },
  "node_modules/@catp-protocol/cli/dist/enforcement/core.js.map": {
    "sha256": "91cea277616128a9b0721b81bfc20618caa318973cf48734ec65a2cfcb41115b"
  },
  "node_modules/@catp-protocol/cli/dist/evidence/canonical.d.ts": {
    "sha256": "e1805585df93fdfdc17dbe2b8904586e8a05cd681a1b6011b660bd26b24ac75a"
  },
  "node_modules/@catp-protocol/cli/dist/evidence/canonical.d.ts.map": {
    "sha256": "831568aae63ff6148cc86e0cc7dc52963d2204f426503abbec176cd399e7c958"
  },
  "node_modules/@catp-protocol/cli/dist/evidence/canonical.js": {
    "sha256": "fe253b8ce13f9ae1d502d533437d9e79430a4ac08c61c73cf68b1ba9c0349c97"
  },
  "node_modules/@catp-protocol/cli/dist/evidence/canonical.js.map": {
    "sha256": "93d50d5aca321d150b01612cdc1dbecd3eb537a88b68f869fc115b0205eac4ec"
  },
  "node_modules/@catp-protocol/cli/dist/evidence/commitments.d.ts": {
    "sha256": "ecf221d057ae36a91f77f0cec8f3573b70f981d592f043fa36a6d6051edee365"
  },
  "node_modules/@catp-protocol/cli/dist/evidence/commitments.d.ts.map": {
    "sha256": "41f05c344f18f00eadb467cbbea3c0789dadc062bb8cd4790e2acaa527183205"
  },
  "node_modules/@catp-protocol/cli/dist/evidence/commitments.js": {
    "sha256": "844505389f2373d307931df5c1b37badf0178d053b6cce67715a61c561c73ebd"
  },
  "node_modules/@catp-protocol/cli/dist/evidence/commitments.js.map": {
    "sha256": "4f577f6d1b424ccf5afc335eef238c78bff7d90e24bd90681ff9975351fdc9b7"
  },
  "node_modules/@catp-protocol/cli/dist/hook/post.d.ts": {
    "sha256": "b93174e1ccc8a19815b4dab81e0aedd19626f84611a19ffe7d6169b0fb8a6ac0"
  },
  "node_modules/@catp-protocol/cli/dist/hook/post.d.ts.map": {
    "sha256": "fd593be5575b051f1850b883fbbe1ad7dc6fceedf6d510eb1f03638f9335200c"
  },
  "node_modules/@catp-protocol/cli/dist/hook/post.js": {
    "sha256": "d141f2d64dd90dacc314ac806e40ba0354af41947e61eb425c39733f6eca5af2"
  },
  "node_modules/@catp-protocol/cli/dist/hook/post.js.map": {
    "sha256": "4cdad64924db3d59aabccec572a8dca13367831b1b5650834c65ea0c90d4cc29"
  },
  "node_modules/@catp-protocol/cli/dist/hook/pre.d.ts": {
    "sha256": "159023e006c7e4f118cf6f0e893c80791342190b35d5df2c3c8b8353b24cd04e"
  },
  "node_modules/@catp-protocol/cli/dist/hook/pre.d.ts.map": {
    "sha256": "a32e5037ff3b294e05a1b8b57cbbcaf15550eeef03a8e06a5fdaef73911baae1"
  },
  "node_modules/@catp-protocol/cli/dist/hook/pre.js": {
    "sha256": "d9b541af9c5c2c1be38818632e77c2f8c9c87a4f8986e025074d390cc7a068b8"
  },
  "node_modules/@catp-protocol/cli/dist/hook/pre.js.map": {
    "sha256": "0240b83a1e36b41869b920a33f3a97d1bff83a756cd03e0c6a5ddc9add292d9a"
  },
  "node_modules/@catp-protocol/cli/dist/hook/runtime.d.ts": {
    "sha256": "ab23f6727bef2be6539fc34747242514fe496dca00412a33cd69b74ed81576db"
  },
  "node_modules/@catp-protocol/cli/dist/hook/runtime.d.ts.map": {
    "sha256": "cd63f3c3bba89d4a10657034272990f6d45f8657b43e4ad7a1a527d9c9e2dbc9"
  },
  "node_modules/@catp-protocol/cli/dist/hook/runtime.js": {
    "sha256": "9098310d605792a5f124f42be59f9b168305ddba0847d04952c89f9af16ed191"
  },
  "node_modules/@catp-protocol/cli/dist/hook/runtime.js.map": {
    "sha256": "460373a09daba28f3c8a9cc458e64c38f9ba6ed4a25b4e5b6b3ecc6f7795808c"
  },
  "node_modules/@catp-protocol/cli/dist/policy/engine.d.ts": {
    "sha256": "28a427267fa1d16f2a703c1b5fbe497df9c7e9d3502c6cffe896f56cac5e2a5f"
  },
  "node_modules/@catp-protocol/cli/dist/policy/engine.d.ts.map": {
    "sha256": "f5572c79ea71a179f586fc5e2b64fe500c707c21021175ac1670eaf3cf1c3729"
  },
  "node_modules/@catp-protocol/cli/dist/policy/engine.js": {
    "sha256": "060f4444320e51d327b00cc8285f6b6ff7134b2195a762283df07724bbc6776f"
  },
  "node_modules/@catp-protocol/cli/dist/policy/engine.js.map": {
    "sha256": "1d0b5e8cd571c7e0608adc6c70868ef36685c5328c745838e7cc2c26378a330e"
  },
  "node_modules/@catp-protocol/cli/dist/policy/loader.d.ts": {
    "sha256": "8a4e31ecf2cfa36941ae89100556a3b82ca269e767330b8a130d7c3fc2b0912e"
  },
  "node_modules/@catp-protocol/cli/dist/policy/loader.d.ts.map": {
    "sha256": "4b2cf0aab4877f8c3b75803e1af26c12d21afff62c5cbb3e3bc15ecbfb86d7db"
  },
  "node_modules/@catp-protocol/cli/dist/policy/loader.js": {
    "sha256": "7f7a46684abd6df15b8eae26d400c76123baec28dd027f8f089ebcaeb371115b"
  },
  "node_modules/@catp-protocol/cli/dist/policy/loader.js.map": {
    "sha256": "cafcf40b7ed1d2939a0a30ce43cce05f69a9e0602a49b09fc832293ef594d713"
  },
  "node_modules/@catp-protocol/cli/dist/policy/types.d.ts": {
    "sha256": "f37f92eac6153569d5ad663d2768a34afd526d4d97d3028db5e76bb0c49079aa"
  },
  "node_modules/@catp-protocol/cli/dist/policy/types.d.ts.map": {
    "sha256": "0c5b8f1d57b2a4042ac22f2106944a682a4aa3fe046e712b80e88f0db8ce3a9b"
  },
  "node_modules/@catp-protocol/cli/dist/policy/types.js": {
    "sha256": "01ae2a5b120382f9a648ced7ee8507493a134f216d100fc61600c6c9738235d2"
  },
  "node_modules/@catp-protocol/cli/dist/policy/types.js.map": {
    "sha256": "608f32d5b32b9dbbc34ac1fdef1afb960fa997c8353fba72abded6d4c393dda0"
  },
  "node_modules/@catp-protocol/cli/dist/runtime/types.d.ts": {
    "sha256": "922ffb31fde1cacf813dfbc12bd896948700b3fa8425533bfb784a8ca25e61a4"
  },
  "node_modules/@catp-protocol/cli/dist/runtime/types.d.ts.map": {
    "sha256": "9986d508126731cf71052627f7e9432bb8d73b9afa6110c46424d7be26590da0"
  },
  "node_modules/@catp-protocol/cli/dist/runtime/types.js": {
    "sha256": "01ae2a5b120382f9a648ced7ee8507493a134f216d100fc61600c6c9738235d2"
  },
  "node_modules/@catp-protocol/cli/dist/runtime/types.js.map": {
    "sha256": "998c8d6b9645c678b57cfe942e30f9d9d29307fe73a16be79d2a65fa44c45226"
  },
  "node_modules/@catp-protocol/cli/package.json": {
    "sha256": "10f9e01628e307facf34ab38ede093cf1f3ed2005515bc57471486fea68ef64f"
  },
  "node_modules/braces/LICENSE": {
    "sha256": "35bdd8a44339719441900fb50fbefc5e2dca1ca662cbaed7a687de842c8b70f2"
  },
  "node_modules/braces/README.md": {
    "sha256": "947b0fc3cc12eaaa070207126213fbdf9ab2bf8cd13dcc6e4007b36b79309866"
  },
  "node_modules/braces/index.js": {
    "sha256": "332ea07c7b006361aad12aa994ca75dc1db8e8382b884909e2f38f10b85c88a4"
  },
  "node_modules/braces/lib/compile.js": {
    "sha256": "dc98f22eee3d511785d92a00758d5f0d48efed5f5813bdecc2de430c529b5c9f"
  },
  "node_modules/braces/lib/constants.js": {
    "sha256": "c18ac5adb57308f1ce42a28552da3a31f5d83709743ebd9a636336813a744d4b"
  },
  "node_modules/braces/lib/expand.js": {
    "sha256": "41ccc196ebfa7b7781a634e721eb744e4e7bcb54cba427a7e3d6806a1b9e58f7"
  },
  "node_modules/braces/lib/parse.js": {
    "sha256": "e572166565f15fa6ad9865ae49d678218e32aabfd1b3720f6d0d43d39800d310"
  },
  "node_modules/braces/lib/stringify.js": {
    "sha256": "379f22d77bfa1478341ccd49c5e4267464aabcbba03558bab332aac23fc6f23a"
  },
  "node_modules/braces/lib/utils.js": {
    "sha256": "b5a7596aa67730412b3c029ef09e84e6b67b8e445cffd35d1d295549c89066c7"
  },
  "node_modules/braces/package.json": {
    "sha256": "56f08b888a4f30dc7cf8a7dbb36ffe92b737912ba36abe9d069d32167c957ac7"
  },
  "node_modules/commander/LICENSE": {
    "sha256": "04512a63dce4d2d506ad612dc0bd7681ccf6e3655f7b6eaef7dfac8323d1ec0b"
  },
  "node_modules/commander/Readme.md": {
    "sha256": "34f5f0d63c641ea23387f4ac186c9701a57cc054ea64f7d55319afd403cbbbcb"
  },
  "node_modules/commander/esm.mjs": {
    "sha256": "19331de9ae2588143e74effe5a3072b67faf6c4ed4a00725399c6de477a86971"
  },
  "node_modules/commander/index.js": {
    "sha256": "a1bb4f6511f3801f961ab3efe5b735e6f248dd52c3937b260fc6c0d85d1896b3"
  },
  "node_modules/commander/lib/argument.js": {
    "sha256": "4248cfb984f6213a152d030b7f6f425ff7c3c892875bd45e941a74a4272db096"
  },
  "node_modules/commander/lib/command.js": {
    "sha256": "f92b14348d67ebab914c56d538da80afaf30e0343acee6eadcc01ca197753e6f"
  },
  "node_modules/commander/lib/error.js": {
    "sha256": "013d254f21524dc912aa61a53394d5ebb97e722be1c683f7bd2313c14597d521"
  },
  "node_modules/commander/lib/help.js": {
    "sha256": "c7d6ad897ebec52adeaf217b230eaf1298e6bc04c800f408c898811616a51b5a"
  },
  "node_modules/commander/lib/option.js": {
    "sha256": "ac502c5edc3a23f1c97c8058255f724ec273794252151f885ae0f68aa1b95dac"
  },
  "node_modules/commander/lib/suggestSimilar.js": {
    "sha256": "6a3a368ace1abd1cc6b551ae10bcbae18eda3fed0fb0cfd60c7960c6663dad58"
  },
  "node_modules/commander/package-support.json": {
    "sha256": "b07a441d1dbc88588a2e7f219d43a5ea9b7c429a44f119caa49229da86bb0063"
  },
  "node_modules/commander/package.json": {
    "sha256": "4ee3239971f47b1be752b2a9510184a5ece7c2d888890772b6ab69443ce089de"
  },
  "node_modules/commander/typings/esm.d.mts": {
    "sha256": "b124c0624b15412ace7d54644ade38d7a69db7e25488a1a4d2a8df6e11696538"
  },
  "node_modules/commander/typings/index.d.ts": {
    "sha256": "a722a71d8f3cb0028857b12579c7eca55acc76bf34e5db7eaf6fe817b985f9c3"
  },
  "node_modules/fill-range/LICENSE": {
    "sha256": "35bdd8a44339719441900fb50fbefc5e2dca1ca662cbaed7a687de842c8b70f2"
  },
  "node_modules/fill-range/README.md": {
    "sha256": "e78ddba4ae383a98df6b4a644571c1fe8a0f8e1d25b0ddb389e4b35602194c60"
  },
  "node_modules/fill-range/index.js": {
    "sha256": "ca6199f79a117e4d68be02c6bcd974e2f18f358e711a0aba497bffaf1ccadd4e"
  },
  "node_modules/fill-range/package.json": {
    "sha256": "87f5c78f9b47d21f9ca62b60cff1d250a3b468eab320dd13c3f3ab2464a02735"
  },
  "node_modules/graceful-fs/LICENSE": {
    "sha256": "f65c5d9f22a317b2a10803bd1868461ce6499c2ed7217bc80c0cc772a748789c"
  },
  "node_modules/graceful-fs/README.md": {
    "sha256": "1c8169c6bd7d7c966616574b9b7479c9890193ff6c5af98faa28672a1d429382"
  },
  "node_modules/graceful-fs/clone.js": {
    "sha256": "7258eca52e65d69845759503f9fdd66c252f40e5eafb76db5d481172e31ac9ed"
  },
  "node_modules/graceful-fs/graceful-fs.js": {
    "sha256": "7da35669b6b6b0e4aafee31674c033f2cebb0c8f9ae010f709dcc185d3f17786"
  },
  "node_modules/graceful-fs/legacy-streams.js": {
    "sha256": "60a6a7ecf7c3e55a3ffaae13433b6cff388b7205bba6daf393c863f77a949e36"
  },
  "node_modules/graceful-fs/package.json": {
    "sha256": "5747d4ba6b17165c6ecac30ab3a331715f41c7ad546e1f1574dab1bdcb116181"
  },
  "node_modules/graceful-fs/polyfills.js": {
    "sha256": "66ea1687ed5edf39d67296d26edccc8da695d9a869303a78d0e580cd770aca27"
  },
  "node_modules/is-number/LICENSE": {
    "sha256": "35bdd8a44339719441900fb50fbefc5e2dca1ca662cbaed7a687de842c8b70f2"
  },
  "node_modules/is-number/README.md": {
    "sha256": "8e676a0587ba350889df0a5fb883aeab26609ee36432e29441f55af3a0cb16ba"
  },
  "node_modules/is-number/index.js": {
    "sha256": "04255e482e181687823a95b207802ddd32e746c65dce4c95a5176fc192735960"
  },
  "node_modules/is-number/package.json": {
    "sha256": "51c133f4e41df982aef69027249ff9d7262645029f437d079adc7c83328fb620"
  },
  "node_modules/micromatch/LICENSE": {
    "sha256": "35bdd8a44339719441900fb50fbefc5e2dca1ca662cbaed7a687de842c8b70f2"
  },
  "node_modules/micromatch/README.md": {
    "sha256": "d687a4b9ff64755f2a6e2f735cbcc804570a60a72fce20ed24f49a6b8915692f"
  },
  "node_modules/micromatch/index.js": {
    "sha256": "6a56366fcf3ae8e678e574900a0acb2ea6f118ea030d09bcc1b1053ccab916bb"
  },
  "node_modules/micromatch/package.json": {
    "sha256": "94dbc881c0329813f2481f35fcfa725a2285d45926d33e9b9b8b80b28487752b"
  },
  "node_modules/picomatch/LICENSE": {
    "sha256": "d0cd141b0c322fded5dfad1d4645bb2fedfc05b7321fe1009469638190d59ef9"
  },
  "node_modules/picomatch/README.md": {
    "sha256": "f4653b68a1883a32f852083c1b93381ce87f44c6855ce1f01854d39d0563c98c"
  },
  "node_modules/picomatch/index.js": {
    "sha256": "5695ff5dfcd5a338a40630bd506056f2950bcb08fe1cc068519cbbfe60add480"
  },
  "node_modules/picomatch/lib/constants.js": {
    "sha256": "980225ab847a88a784f6d315557b8434f7742b2551ce20e354455c61b938c0a5"
  },
  "node_modules/picomatch/lib/parse.js": {
    "sha256": "3a91656f440069aa8f8e15c9d695b9f6b2209df1eab2be8127c72cbcca45ff5f"
  },
  "node_modules/picomatch/lib/picomatch.js": {
    "sha256": "2cb169cbe17d356036c5f62a377318b85e30817877e59797842aec9d8b15f54b"
  },
  "node_modules/picomatch/lib/scan.js": {
    "sha256": "227fcc994a477ea95c5a0435d32783566334c6bd0dcc4a103029735ad8c9c535"
  },
  "node_modules/picomatch/lib/utils.js": {
    "sha256": "809fc29cf35ab0aa76b99cad29182f62c0ae598902481d10f9868eaef71981ee"
  },
  "node_modules/picomatch/package.json": {
    "sha256": "63264d817e856a4bff57d4304f2b38d2964a4f6df520eb169e7bcdb619f13e9a"
  },
  "node_modules/proper-lockfile/CHANGELOG.md": {
    "sha256": "37051b812af873c8bbac52b2843ca46bc8d9383e5996c802ee0a8b4f85d3591f"
  },
  "node_modules/proper-lockfile/LICENSE": {
    "sha256": "aaa78451b6fecd1b9c4594c796c133c0e90cad100372ff8bc6de615e9ef9adf1"
  },
  "node_modules/proper-lockfile/README.md": {
    "sha256": "756c5b948b90a3bb26fe62b6001a6a1903ea9605cfbcac9f4cc9c9d9ef878eda"
  },
  "node_modules/proper-lockfile/index.js": {
    "sha256": "c11869aa340b61757c2e7a6739a1d423495fe627ac0a54cb44f8c47c393e2fdd"
  },
  "node_modules/proper-lockfile/lib/adapter.js": {
    "sha256": "c95e2408b91b70e02c625a9b1a42e0c793140dbe6c1bff8cc183bb88bc267c6c"
  },
  "node_modules/proper-lockfile/lib/lockfile.js": {
    "sha256": "c517a976f7a31c8b1768cb8e7ac9936aee70299ae762548495016a79d64a6434"
  },
  "node_modules/proper-lockfile/lib/mtime-precision.js": {
    "sha256": "eb5adf91a21715b50f39438cdcda52043d551ccb5fe530681364c474c7206218"
  },
  "node_modules/proper-lockfile/package.json": {
    "sha256": "23888ecc7abd83a8e98e132da556eda2172792cc04c4e6d157b590667802bd2a"
  },
  "node_modules/retry/.npmignore": {
    "sha256": "c78685538298801f126456b97d27a6331eabb4045b50b154abc5aff275780b94"
  },
  "node_modules/retry/.travis.yml": {
    "sha256": "ed9b99c44bd141e35532a275c55bd59990a16da4e67ceaa93b1021e524fc7e69"
  },
  "node_modules/retry/License": {
    "sha256": "01ad164273e8e095abc9dbd1c21e194594a671af7d528cb43ee7b4c903ba7da3"
  },
  "node_modules/retry/Makefile": {
    "sha256": "7ca871146d4f446b640251fdee4e8b7e002c5cf502c924343764d076c5e2622e"
  },
  "node_modules/retry/README.md": {
    "sha256": "7f39755e8946f5cac7dea12c7a39717b966b319201562e09cf937fdcaa6cfb1f"
  },
  "node_modules/retry/equation.gif": {
    "sha256": "ea0b38ba378f11e2adb20e868061ded1bf0b4973c92aa3317bf2710724343c38"
  },
  "node_modules/retry/example/dns.js": {
    "sha256": "1ed998627ee1df8b49c48d158a0bda6c582c2f11b364c64b949cc3486a563e62"
  },
  "node_modules/retry/example/stop.js": {
    "sha256": "32b9c02ccb7d4fa1beaa7411b4804204d0927cd91a36a28f052bdd9a61233ad2"
  },
  "node_modules/retry/index.js": {
    "sha256": "003f04e5fb5913675c886ac938e9b7bbd33754eb17ee8f00e074e1bf888bec1e"
  },
  "node_modules/retry/lib/retry.js": {
    "sha256": "4388d78729faa0dea430e2a7fa572aee6a15a407da05097b41ee44106d336616"
  },
  "node_modules/retry/lib/retry_operation.js": {
    "sha256": "eaca13037da35523326c8870e39c4fd236c4f38b5822a2af0f33d0f4e0b21d02"
  },
  "node_modules/retry/package.json": {
    "sha256": "c0733eb226e2a6572c7c9c2bc8b4a0efabe233971b0dee1e6d62c6898257e1da"
  },
  "node_modules/retry/test/common.js": {
    "sha256": "009708c033e269c1d8537cc3289b033ae5008f6c34ae55b944d7c906de89c0da"
  },
  "node_modules/retry/test/integration/test-forever.js": {
    "sha256": "6f1a7d7f2a6ddad485f3bd868b18cfbc3f0244094a0b8e37db4ac5d73fdbfce8"
  },
  "node_modules/retry/test/integration/test-retry-operation.js": {
    "sha256": "86c1befd397771ac1d8f588d330429efe34f5161c88420667f0ae7e2de038a7f"
  },
  "node_modules/retry/test/integration/test-retry-wrap.js": {
    "sha256": "1983c1e30c0c1df29e306a44a856f6471a50f167862acaa402ef29d5b961066b"
  },
  "node_modules/retry/test/integration/test-timeouts.js": {
    "sha256": "48c08ff322d155dc9e2b33344429996d73da9335e6ca6056d778cc02e0fb71c6"
  },
  "node_modules/signal-exit/LICENSE.txt": {
    "sha256": "e05b1eaf5b5f99b7ad75cd1f38858ff9a311780b97715ead67936d60bf96aa7e"
  },
  "node_modules/signal-exit/README.md": {
    "sha256": "8db9ead38fd25b61abbe81cae8934eeaeb303ab52266305e09b617a352cc9e98"
  },
  "node_modules/signal-exit/index.js": {
    "sha256": "7cc6f6a1e14dec79dc23f6afd7caca1319189747144e1a33af77616c21d9e9de"
  },
  "node_modules/signal-exit/package.json": {
    "sha256": "cec1bba4c97e0cf653c13c8c79f745aac2232131ee718c93c4236c1b9577a201"
  },
  "node_modules/signal-exit/signals.js": {
    "sha256": "ae538fdae683d6fa2e14579da06df10fb7a66378cfa50971956fb68c2c86c727"
  },
  "node_modules/smol-toml/LICENSE": {
    "sha256": "fa5659948374d4f555594f47f6da073b40dc503e921aeeece30df4362b3051a5"
  },
  "node_modules/smol-toml/README.md": {
    "sha256": "bcaaa3befbd5bc5373cc6d80f4502afbe83179f96dcf9a336c43deb7ffa24c65"
  },
  "node_modules/smol-toml/dist/date.d.ts": {
    "sha256": "c7ad3531c131f2b5b246b2d208b75c5403475ad155b7661fa2d673104b806791"
  },
  "node_modules/smol-toml/dist/date.js": {
    "sha256": "ef924a2a42c7f16761e7098c3ed8e04195ecbcb02d5c369db0aee76f251a409c"
  },
  "node_modules/smol-toml/dist/error.d.ts": {
    "sha256": "02e33cdc5ca75f517f44b31070640be0fe6d0169dd91c266d02a1e2a71e064ac"
  },
  "node_modules/smol-toml/dist/error.js": {
    "sha256": "76f8e47f5fc57273748242d59570656d7c921a80bceb2291ca5a4d7a723e9f29"
  },
  "node_modules/smol-toml/dist/extract.js": {
    "sha256": "b964c8f39c737172295b31b9ee61b49e513ff12788e119ddfdbb68c448054c12"
  },
  "node_modules/smol-toml/dist/index.cjs": {
    "sha256": "09ce310a8bcc1bb5c7dc2813c88b4bfbbeb685e4c186a9631ff54da7e85c880f"
  },
  "node_modules/smol-toml/dist/index.d.ts": {
    "sha256": "b4556819c2ed0cd4016d05a6bfd7d4773c0b5ffb39c8ed547796ce4a1093d9b8"
  },
  "node_modules/smol-toml/dist/index.js": {
    "sha256": "dc8e0afc74477e514f5cb8492b587560c1d7d68cec03a994cc8bc4af99c8da2a"
  },
  "node_modules/smol-toml/dist/parse.d.ts": {
    "sha256": "2b230dc984b6e51b545bfe222f9965cc2ff434164ed9428bec415c5e508a9854"
  },
  "node_modules/smol-toml/dist/parse.js": {
    "sha256": "195e33ea068bf6f3acb5b3342792ac4aa954bba7e751519ba869c00da395ecdb"
  },
  "node_modules/smol-toml/dist/primitive.js": {
    "sha256": "be47fe90bf9a410af0b9204b6b34617f4b38e57f08198b10cb024a0272eb5936"
  },
  "node_modules/smol-toml/dist/stringify.d.ts": {
    "sha256": "628a6a55714fcf4a4eb0e59866ab1e5cc67c1b9e0cfc8524ccc8d6b5ee24ad7c"
  },
  "node_modules/smol-toml/dist/stringify.js": {
    "sha256": "c717d95456426dc8a0b07c9d03a4e434d5dea8254fca24e5fd93a22de3bcd44c"
  },
  "node_modules/smol-toml/dist/struct.js": {
    "sha256": "736742cfa645bbd08bc5396c5f7ddbea5c3b7ac5d61fe86031846f5769131deb"
  },
  "node_modules/smol-toml/dist/util.d.ts": {
    "sha256": "e6b1d3eecb240dc71d0dc28d1beee69cefd6ee014507c822909be0a7117517e0"
  },
  "node_modules/smol-toml/dist/util.js": {
    "sha256": "6327e40efd957128da15867c3a32293950a925570b457b1b78c735452cebc08e"
  },
  "node_modules/smol-toml/package.json": {
    "sha256": "0e35bde6992fef675058596ea0e94c2d3ca65e5f9b73a326d94208be6210f192"
  },
  "node_modules/to-regex-range/LICENSE": {
    "sha256": "e7d1fee7347ffddccc5fd03327ffdb50f8c112be0d5016d62388a92c4ae6e7a9"
  },
  "node_modules/to-regex-range/README.md": {
    "sha256": "abab275498571b39763f746da015c0d702ae6b965255b30bca3724bdc6d3812e"
  },
  "node_modules/to-regex-range/index.js": {
    "sha256": "e32199271f92372a2deb70a3a57f7c0f7f558d04152a905eb97104867870c404"
  },
  "node_modules/to-regex-range/package.json": {
    "sha256": "766fc1bb34fffcd503c89f4194188ce059795c52fd0dc6753cd4b7dcfc3fe1ec"
  },
  "package-lock.json": {
    "sha256": "40e70490d9090905309cef60208014d33d2f4c5254f272555ea1e41f0ef28d8b"
  },
  "package.json": {
    "sha256": "7ebebf41be113d65bff0243220a048e1ae3865b7575c7cd5c70a718dabb70748"
  }
}


==> anc/experiments/artifact/releases/0.7.6/lock/package-lock.json <==
{
  "name": "catp-paper-artifact",
  "version": "0.7.6",
  "lockfileVersion": 3,
  "requires": true,
  "packages": {
    "": {
      "name": "catp-paper-artifact",
      "version": "0.7.6",
      "dependencies": {
        "@catp-protocol/cli": "0.7.6"
      }
    },
    "node_modules/@catp-protocol/cli": {
      "version": "0.7.6",
      "resolved": "https://registry.npmjs.org/@catp-protocol/cli/-/cli-0.7.6.tgz",
      "integrity": "sha512-5VUPzXDrDYiQaql8nQ/1gHaO5ZfR28fTvn8vXr268L0vp3s3HMRGFsXitjbUrEJnmtrp3Qfmc5beN69qRImCAA==",
      "license": "MIT",
      "dependencies": {
        "commander": "^12.0.0",
        "micromatch": "^4.0.5",
        "proper-lockfile": "^4.1.2",
        "smol-toml": "^1.3.0"
      },
      "bin": {
        "catp": "dist/cli.js"
      },
      "engines": {
        "node": ">=20"
      }
    },
    "node_modules/braces": {
      "version": "3.0.3",
      "resolved": "https://registry.npmjs.org/braces/-/braces-3.0.3.tgz",
      "integrity": "sha512-yQbXgO/OSZVD2IsiLlro+7Hf6Q18EJrKSEsdoMzKePKXct3gvD8oLcOQdIzGupr5Fj+EDe8gO/lxc1BzfMpxvA==",
      "license": "MIT",
      "dependencies": {
        "fill-range": "^7.1.1"
      },
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/commander": {
      "version": "12.1.0",
      "resolved": "https://registry.npmjs.org/commander/-/commander-12.1.0.tgz",
      "integrity": "sha512-Vw8qHK3bZM9y/P10u3Vib8o/DdkvA2OtPtZvD871QKjy74Wj1WSKFILMPRPSdUSx5RFK1arlJzEtA4PkFgnbuA==",
      "license": "MIT",
      "engines": {
        "node": ">=18"
      }
    },
    "node_modules/fill-range": {
      "version": "7.1.1",
      "resolved": "https://registry.npmjs.org/fill-range/-/fill-range-7.1.1.tgz",
      "integrity": "sha512-YsGpe3WHLK8ZYi4tWDg2Jy3ebRz2rXowDxnld4bkQB00cc/1Zw9AWnC0i9ztDJitivtQvaI9KaLyKrc+hBW0yg==",
      "license": "MIT",
      "dependencies": {
        "to-regex-range": "^5.0.1"
      },
      "engines": {
        "node": ">=8"
      }
    },
    "node_modules/graceful-fs": {
      "version": "4.2.11",
      "resolved": "https://registry.npmjs.org/graceful-fs/-/graceful-fs-4.2.11.tgz",
      "integrity": "sha512-RbJ5/jmFcNNCcDV5o9eTnBLJ/HszWV0P73bc+Ff4nS/rJj+YaS6IGyiOL0VoBYX+l1Wrl3k63h/KrH+nhJ0XvQ==",
      "license": "ISC"
    },
    "node_modules/is-number": {
      "version": "7.0.0",
      "resolved": "https://registry.npmjs.org/is-number/-/is-number-7.0.0.tgz",
      "integrity": "sha512-41Cifkg6e8TylSpdtTpeLVMqvSBEVzTttHvERD741+pnZ8ANv0004MRL43QKPDlK9cGvNp6NZWZUBlbGXYxxng==",
      "license": "MIT",
      "engines": {
        "node": ">=0.12.0"
      }
    },
    "node_modules/micromatch": {
      "version": "4.0.8",
      "resolved": "https://registry.npmjs.org/micromatch/-/micromatch-4.0.8.tgz",
      "integrity": "sha512-PXwfBhYu0hBCPw8Dn0E+WDYb7af3dSLVWKi3HGv84IdF4TyFoC0ysxFd0Goxw7nSv4T/PzEJQxsYsEiFCKo2BA==",
      "license": "MIT",
      "dependencies": {
        "braces": "^3.0.3",
        "picomatch": "^2.3.1"
      },
      "engines": {
        "node": ">=8.6"
      }
    },
    "node_modules/picomatch": {
      "version": "2.3.2",
      "resolved": "https://registry.npmjs.org/picomatch/-/picomatch-2.3.2.tgz",
      "integrity": "sha512-V7+vQEJ06Z+c5tSye8S+nHUfI51xoXIXjHQ99cQtKUkQqqO1kO/KCJUfZXuB47h/YBlDhah2H3hdUGXn8ie0oA==",
      "license": "MIT",
      "engines": {
        "node": ">=8.6"
      },
      "funding": {
        "url": "https://github.com/sponsors/jonschlinkert"
      }
    },
    "node_modules/proper-lockfile": {
      "version": "4.1.2",
      "resolved": "https://registry.npmjs.org/proper-lockfile/-/proper-lockfile-4.1.2.tgz",
      "integrity": "sha512-TjNPblN4BwAWMXU8s9AEz4JmQxnD1NNL7bNOY/AKUzyamc379FWASUhc/K1pL2noVb+XmZKLL68cjzLsiOAMaA==",
      "license": "MIT",
      "dependencies": {
        "graceful-fs": "^4.2.4",
        "retry": "^0.12.0",
        "signal-exit": "^3.0.2"
      }
    },
    "node_modules/retry": {
      "version": "0.12.0",
      "resolved": "https://registry.npmjs.org/retry/-/retry-0.12.0.tgz",
      "integrity": "sha512-9LkiTwjUh6rT555DtE9rTX+BKByPfrMzEAtnlEtdEwr3Nkffwiihqe2bWADg+OQRjt9gl6ICdmB/ZFDCGAtSow==",
      "license": "MIT",
      "engines": {
        "node": ">= 4"
      }
    },
    "node_modules/signal-exit": {
      "version": "3.0.7",
      "resolved": "https://registry.npmjs.org/signal-exit/-/signal-exit-3.0.7.tgz",
      "integrity": "sha512-wnD2ZE+l+SPC/uoS0vXeE9L1+0wuaMqKlfz9AMUo38JsyLSBWSFcHR1Rri62LZc12vLr1gb3jl7iwQhgwpAbGQ==",
      "license": "ISC"
    },
    "node_modules/smol-toml": {
      "version": "1.9.0",
      "resolved": "https://registry.npmjs.org/smol-toml/-/smol-toml-1.9.0.tgz",
      "integrity": "sha512-hpd+HLON7HdZXqYchMM/+LaTTbdK0AU3NngIJ4KVyWbY9bfQqdL9cD+4yf6dUoU2Ap4VsU0JkQi6FxAI1B2mXQ==",
      "license": "BSD-3-Clause",
      "engines": {
        "node": ">= 18"
      },
      "funding": {
        "url": "https://github.com/sponsors/cyyynthia"
      }
    },
    "node_modules/to-regex-range": {
      "version": "5.0.1",
      "resolved": "https://registry.npmjs.org/to-regex-range/-/to-regex-range-5.0.1.tgz",
      "integrity": "sha512-65P7iz6X5yEr1cwcgvQxbbIw7Uk3gOy5dIdtZ4rDveLqhrdJP+Li/Hx6tyK0NEb+2GCyneCMJiGqrADCSNk8sQ==",
      "license": "MIT",
      "dependencies": {
        "is-number": "^7.0.0"
      },
      "engines": {
        "node": ">=8.0"
      }
    }
  }
}


==> anc/experiments/artifact/releases/0.7.6/lock/package.json <==
{
  "name": "catp-paper-artifact",
  "version": "0.7.6",
  "private": true,
  "description": "Fixed corrected release used only for the separately recorded receipt remediation experiments.",
  "dependencies": {
    "@catp-protocol/cli": "0.7.6"
  }
}


==> anc/experiments/artifact/releases/0.7.6/manifest.json <==
{
  "artifact": "@catp-protocol/cli",
  "catp_version": "0.7.6",
  "reported_version": "0.7.6",
  "input_kind": "registry-ref",
  "registry_ref": "@catp-protocol/cli@0.7.6",
  "source_tag": "v0.7.6",
  "catp_release_commit": "fec7e8e80ca9d2d4f220cbb270902c48f239ffa1",
  "paper_commit": "a49a0b1986f3980269176b373527e56c71f15918",
  "export_method": "npm ci from committed lockfile (exact version + sha512 integrity); no source checkout, no working-tree dist, no PATH/symlink resolution",
  "build_command": "cp lock/{package.json,package-lock.json} install/ && (cd install && npm ci)",
  "os": "Darwin 25.6.0 x86_64",
  "node_version": "v23.10.0",
  "npm_version": "10.9.2",
  "lockfile_sha256": "40e70490d9090905309cef60208014d33d2f4c5254f272555ea1e41f0ef28d8b",
  "installed_dependencies": {"@catp-protocol/cli": "0.7.6", "braces": "3.0.3", "commander": "12.1.0", "fill-range": "7.1.1", "graceful-fs": "4.2.11", "is-number": "7.0.0", "micromatch": "4.0.8", "picomatch": "2.3.2", "proper-lockfile": "4.1.2", "retry": "0.12.0", "signal-exit": "3.0.7", "smol-toml": "1.9.0", "to-regex-range": "5.0.1"},
  "source_tarball_sha256": "cc1f46a02e5bde8d6750f5a05dc2469cca399ee4acb73e03eb3e501cbc8cefc5",
  "source_tarball_integrity_sha512": "sha512-5VUPzXDrDYiQaql8nQ/1gHaO5ZfR28fTvn8vXr268L0vp3s3HMRGFsXitjbUrEJnmtrp3Qfmc5beN69qRImCAA==",
  "supplied_tarball_sha256": "",
  "resolved_executable": "install/node_modules/@catp-protocol/cli/dist/cli.js",
  "resolved_bin_shim": "install/node_modules/.bin/catp",
  "executable_sha256": "6fc34688e8e54c0a824ade6c5b5b7aade6271399d209171cfa885ecd1c754c56",
  "published_tarball_sha256": "cc1f46a02e5bde8d6750f5a05dc2469cca399ee4acb73e03eb3e501cbc8cefc5",
  "published_tarball_sha512_computed": "sha512-5VUPzXDrDYiQaql8nQ/1gHaO5ZfR28fTvn8vXr268L0vp3s3HMRGFsXitjbUrEJnmtrp3Qfmc5beN69qRImCAA==",
  "registry_declared_integrity_sha512": "sha512-5VUPzXDrDYiQaql8nQ/1gHaO5ZfR28fTvn8vXr268L0vp3s3HMRGFsXitjbUrEJnmtrp3Qfmc5beN69qRImCAA==",
  "published_tarball_integrity_match": true,
  "published_executable_sha256": "6fc34688e8e54c0a824ade6c5b5b7aade6271399d209171cfa885ecd1c754c56",
  "cross_check_executable_matches_published": true,
  "generated_utc": "2026-09-27T08:32:10Z"
}


==> anc/experiments/mechanism/README.md <==
# Supplemental mechanism counterexamples (research harness)

These files are not part of the published CATP CLI. `run.mjs` drives only the
fixed registry-installed 0.7.5 after the artifact gate, creates an isolated home
and temporary research signing key, and never executes the proposed shell tools.
The key is deleted; the public key, signed examples and complete CLI diagnostics
are retained. This is a controlled signature-only verification comparison, not
an implementation or benchmark of another product. A contract-complete signed
log can provide the same guarantees as the CATP design.

## Reproduce

From the paper root:

```
node --test experiments/mechanism/test_contract.mjs
node experiments/mechanism/run.mjs /tmp/catp-mechanism-new-run
python3 experiments/mechanism/generate.py
```

The run path must not exist. A run writes its expectations before issuing tool
requests and records every command, including failures. Exit 1 is the expected
**release defect finding**, not a successful submission gate. The published
verifier accepts five research-signed inconsistencies: decision, tool, reason,
matched rule and timestamp. Signature-only accepts all 13 cases; full verification
rejects missing/mismatched export, hidden action change, selected-entry mismatch,
post phase, policy commitment mismatch and action commitment mismatch. The valid
control is accepted. Equal 200-character display summaries correspond to distinct
full-action commitments. The hidden-field case rehashes the export and re-signs
the receipt so rejection reaches the complete-action check.

`run-20260926-01` is retained (11 cases, 8 expectations met). Independent code
review found that its error-substring oracle could accept unrelated ENOENT
errors; the recorded diagnostics do show the intended failures, but this run is
superseded for the table. `run-20260926-02` uses full error-line equality,
process-error checks and parsed success JSON, and adds reason/rule cases
(13 cases, 8 expectations met, 5 retained release failures). The table and
processed summary are generated from run-02; neither rewrites raw data.

These cases assume access to a controlled research signer. They demonstrate
missing consistency validation under authentic signatures, not key theft or a
forgery. They do not establish execution order. Existing RQ2 provides policy-swap,
OS permission-denied persistence, and suffix-truncation controls; its separate
fixed-source durability companion supplies unit-level syscall ordering. Neither
process termination, kernel crash nor power-loss durability is measured here.

A multi-step task case is deferred: it does not resolve the verifier consistency
question and no autonomous utility claim is made. RQ1b remains real runtime plus
scripted model choices, not an autonomous task benchmark. RQ3/RQ4 data are not
mixed with this harness or with the unreleased local fix.

## Separate adapter-boundary observation

`probe_adapter_boundary.mjs` first verifies each full fixed install, then imports
its published Codex adapter and action-commitment modules. It records two distinct
argv inputs that collapse to identical normalized actions and commitments in both
0.7.5 and 0.7.6. A harmless direct `/usr/bin/printf` argv execution distinguishes
their semantics; a changed normalized-input control changes the commitment.

`adapter-boundary.json` preserves the observations and module/harness hashes.
Run `node experiments/mechanism/probe_adapter_boundary.mjs NEW_OUTPUT.json` from
the repository root; existing files are never overwritten. This is a separate
probe, not a receipt forgery, a hash collision, an attack on another product or
a demonstrated real-runtime exploit. The evaluated releases are unchanged;
this limitation is documented, not claimed fixed.


==> anc/experiments/mechanism/adapter-boundary.json <==
{
  "scope": "Synthetic adapter inputs to integrity-checked published modules; direct printf argv execution is a semantic control, not Codex runtime execution. No real-runtime exploit, receipt issuance or hash collision is claimed.",
  "harness_sha256": "32d78597575266294dd24af23169182bdca3c0cc44678449612dcbd3c89c4825",
  "node_version": "v23.10.0",
  "observations": [
    {
      "version": "0.7.5",
      "release_commit": "077c5997245f1c52961a03c9f3b3be1f8d06ba6f",
      "inventory_sha256": "c9c8478e440bc4a7d62ca770a120ef1ce9a3a039dae74a04bd22d6440c8c549e",
      "modules_sha256": {
        "adapters/codex.js": "7f75e76658d22cf643a7df9d8a90728c3d0b26a0f54780aaf9640701bf5521f9",
        "evidence/commitments.js": "844505389f2373d307931df5c1b37badf0178d053b6cce67715a61c561c73ebd",
        "evidence/canonical.js": "fe253b8ce13f9ae1d502d533437d9e79430a4ac08c61c73cf68b1ba9c0349c97"
      },
      "cases": [
        {
          "payload": {
            "hook_event_name": "PreToolUse",
            "tool_name": "shell",
            "tool_input": {
              "command": [
                "/usr/bin/printf",
                "%s",
                "a b"
              ]
            }
          },
          "canonical": {
            "schema": "catp_tool_action_v1",
            "runtime": "codex",
            "phase": "pre",
            "tool_name": "shell",
            "tool_input": {
              "command": "/usr/bin/printf %s a b"
            }
          },
          "commitment": "b78c3a30a72523fd47d83bca884c28827b0e4482061313017a4b6d6362e6d2b0",
          "direct_argv_output": "a b"
        },
        {
          "payload": {
            "hook_event_name": "PreToolUse",
            "tool_name": "shell",
            "tool_input": {
              "command": [
                "/usr/bin/printf",
                "%s",
                "a",
                "b"
              ]
            }
          },
          "canonical": {
            "schema": "catp_tool_action_v1",
            "runtime": "codex",
            "phase": "pre",
            "tool_name": "shell",
            "tool_input": {
              "command": "/usr/bin/printf %s a b"
            }
          },
          "commitment": "b78c3a30a72523fd47d83bca884c28827b0e4482061313017a4b6d6362e6d2b0",
          "direct_argv_output": "ab"
        },
        {
          "payload": {
            "hook_event_name": "PreToolUse",
            "tool_name": "shell",
            "tool_input": {
              "command": [
                "/usr/bin/printf",
                "%s",
                "a c"
              ]
            }
          },
          "canonical": {
            "schema": "catp_tool_action_v1",
            "runtime": "codex",
            "phase": "pre",
            "tool_name": "shell",
            "tool_input": {
              "command": "/usr/bin/printf %s a c"
            }
          },
          "commitment": "7a48255efa8d93137f6ca5b92c0adbacf60607eaf467cefca60458c99181c1e6",
          "direct_argv_output": "a c"
        }
      ],
      "controls": {
        "distinct_input_equal_normalized_commitment": true,
        "different_direct_argv_outputs": true,
        "changed_normalized_input_changes_commitment": true
      }
    },
    {
      "version": "0.7.6",
      "release_commit": "fec7e8e80ca9d2d4f220cbb270902c48f239ffa1",
      "inventory_sha256": "b15d752f7931eefb51ddd77b633b17a7ca8f269f3fa36664c0acae8eed4e8a52",
      "modules_sha256": {
        "adapters/codex.js": "7f75e76658d22cf643a7df9d8a90728c3d0b26a0f54780aaf9640701bf5521f9",
        "evidence/commitments.js": "844505389f2373d307931df5c1b37badf0178d053b6cce67715a61c561c73ebd",
        "evidence/canonical.js": "fe253b8ce13f9ae1d502d533437d9e79430a4ac08c61c73cf68b1ba9c0349c97"
      },
      "cases": [
        {
          "payload": {
            "hook_event_name": "PreToolUse",
            "tool_name": "shell",
            "tool_input": {
              "command": [
                "/usr/bin/printf",
                "%s",
                "a b"
              ]
            }
          },
          "canonical": {
            "schema": "catp_tool_action_v1",
            "runtime": "codex",
            "phase": "pre",
            "tool_name": "shell",
            "tool_input": {
              "command": "/usr/bin/printf %s a b"
            }
          },
          "commitment": "b78c3a30a72523fd47d83bca884c28827b0e4482061313017a4b6d6362e6d2b0",
          "direct_argv_output": "a b"
        },
        {
          "payload": {
            "hook_event_name": "PreToolUse",
            "tool_name": "shell",
            "tool_input": {
              "command": [
                "/usr/bin/printf",
                "%s",
                "a",
                "b"
              ]
            }
          },
          "canonical": {
            "schema": "catp_tool_action_v1",
            "runtime": "codex",
            "phase": "pre",
            "tool_name": "shell",
            "tool_input": {
              "command": "/usr/bin/printf %s a b"
            }
          },
          "commitment": "b78c3a30a72523fd47d83bca884c28827b0e4482061313017a4b6d6362e6d2b0",
          "direct_argv_output": "ab"
        },
        {
          "payload": {
            "hook_event_name": "PreToolUse",
            "tool_name": "shell",
            "tool_input": {
              "command": [
                "/usr/bin/printf",
                "%s",
                "a c"
              ]
            }
          },
          "canonical": {
            "schema": "catp_tool_action_v1",
            "runtime": "codex",
            "phase": "pre",
            "tool_name": "shell",
            "tool_input": {
              "command": "/usr/bin/printf %s a c"
            }
          },
          "commitment": "7a48255efa8d93137f6ca5b92c0adbacf60607eaf467cefca60458c99181c1e6",
          "direct_argv_output": "a c"
        }
      ],
      "controls": {
        "distinct_input_equal_normalized_commitment": true,
        "different_direct_argv_outputs": true,
        "changed_normalized_input_changes_commitment": true
      }
    }
  ]
}


==> anc/experiments/mechanism/artifact.mjs <==
// Keep the CLI and its provenance coupled to one complete artifact gate.
import {spawnSync} from 'node:child_process';
import {readFileSync} from 'node:fs';
import path from 'node:path';
export function loadArtifact(root) {
  const result = spawnSync('bash', ['-c', 'source "$1"; printf "%s\\n%s\\n" "$CATP_BIN" "$MANIFEST"',
    'gate', path.join(root, 'experiments/scripts/common.sh')], {encoding:'utf8', timeout:30000});
  if (result.status !== 0 || result.error || result.signal) throw new Error(result.stderr || 'artifact gate failed');
  const [cli, manifestPath] = result.stdout.trim().split('\n').slice(-2);
  return {cli, manifestPath, manifest:JSON.parse(readFileSync(manifestPath, 'utf8'))};
}


==> anc/experiments/mechanism/contract.mjs <==
// Research-only signature check and outcome oracle. Not published CATP code.
import { createHash, sign, verify } from 'node:crypto';
export function canonical(value) {
  if (Array.isArray(value)) return value.map(canonical);
  if (value && typeof value === 'object') return Object.fromEntries(Object.keys(value).sort().map(k => [k, canonical(value[k])]));
  return value;
}
export const stable = value => JSON.stringify(canonical(value));
export const digest = (domain, body) => createHash('sha256').update(domain + '\n' + stable(body)).digest('hex');
export function signReceipt(receipt, key) {
  const {signature: ignoredSignature, receipt_sha256: ignoredHash, ...body} = receipt;
  const signature = sign(null, Buffer.from('catp:receipt-signature:v2\n' + stable(body)), key).toString('base64');
  return {...body, signature, receipt_sha256: digest('catp:receipt:v2', {...body, signature})};
}
export function signatureOnly(receipt, key) {
  const {signature, receipt_sha256, ...body} = receipt;
  return digest('catp:receipt:v2', {...body, signature}) === receipt_sha256 &&
    verify(null, Buffer.from('catp:receipt-signature:v2\n' + stable(body)), key, Buffer.from(signature, 'base64'));
}
export function matchesExpected(result, status, message) {
  if (result.status !== status || result.signal || result.error) return false;
  if (status === 0) {
    try {
      const summary = JSON.parse(result.stdout);
      return summary.authorizationReceipt === 'valid' && summary.auditExport === 'matched' && summary.assurance === message;
    } catch { return false; }
  }
  return result.stderr.trim() === 'catp: ' + message;
}


==> anc/experiments/mechanism/durability-validation.json <==
{
  "source_commit": "077c5997245f1c52961a03c9f3b3be1f8d06ba6f",
  "evidence_type": "fixed-release source companion unit test; in-memory fault injection, not power-loss testing",
  "numTotalTests": 32,
  "numPassedTests": 32,
  "numFailedTests": 0,
  "success": true,
  "tests": [
    {
      "name": "durableAppendLine (operation order) creates parents, appends line+newline, fsyncs file then parent for a new file",
      "status": "passed"
    },
    {
      "name": "durableAppendLine (operation order) opens the file with 0o600 and creates directories with 0o700",
      "status": "passed"
    },
    {
      "name": "durableAppendLine (operation order) loops until every byte is written when the first write is partial",
      "status": "passed"
    },
    {
      "name": "durableAppendLine (operation order) does not fsync the parent when appending to an existing file",
      "status": "passed"
    },
    {
      "name": "durableAppendLine (operation order) propagates a file-fsync failure and still closes the descriptor",
      "status": "passed"
    },
    {
      "name": "durableAppendLine (operation order) propagates a directory-fsync failure",
      "status": "passed"
    },
    {
      "name": "durableAppendLine (operation order) fails instead of spinning forever when a write makes no progress",
      "status": "passed"
    },
    {
      "name": "durableAppendLine (operation order) preserves the fsync error even when the cleanup close also fails",
      "status": "passed"
    },
    {
      "name": "durableAppendLine (operation order) rolls back a torn append to the original length when the write fails mid-way",
      "status": "passed"
    },
    {
      "name": "durableAppendLine (operation order) rolls back after a partial write when the fsync fails, preserving both errors",
      "status": "passed"
    },
    {
      "name": "durableAppendLine (operation order) truncates a torn append on a brand-new file back to empty",
      "status": "passed"
    },
    {
      "name": "ensureDirectoryDurable creates missing components and fsyncs deepest-upward plus the existing parent",
      "status": "passed"
    },
    {
      "name": "ensureDirectoryDurable is a no-op when the directory already exists",
      "status": "passed"
    },
    {
      "name": "ensureDirectoryDurable terminates when even the filesystem root is reported missing",
      "status": "passed"
    },
    {
      "name": "durableWriteContentAddressed writes a temp file, fsyncs it, atomically renames, then fsyncs the parent",
      "status": "passed"
    },
    {
      "name": "durableWriteContentAddressed opens the temp file with 0o600",
      "status": "passed"
    },
    {
      "name": "durableWriteContentAddressed re-establishes the durability barrier when identical bytes already exist",
      "status": "passed"
    },
    {
      "name": "durableWriteContentAddressed re-runs the barrier on retry after rename succeeded but the dir fsync failed",
      "status": "passed"
    },
    {
      "name": "durableWriteContentAddressed fails closed when the idempotent barrier itself cannot be flushed",
      "status": "passed"
    },
    {
      "name": "durableWriteContentAddressed reports corruption when the existing target has different bytes",
      "status": "passed"
    },
    {
      "name": "durableWriteContentAddressed propagates a rename failure, closes the fd, and removes the temp file",
      "status": "passed"
    },
    {
      "name": "durableWriteContentAddressed propagates a file-fsync failure and removes the temp file",
      "status": "passed"
    },
    {
      "name": "durableCreateEmptyFile creates parents, opens 0o600, fsyncs file then parent, and writes no bytes",
      "status": "passed"
    },
    {
      "name": "durableCreateEmptyFile re-establishes the durability barrier when the file already exists",
      "status": "passed"
    },
    {
      "name": "durableCreateEmptyFile re-runs the barrier on retry after the new-file dir fsync failed",
      "status": "passed"
    },
    {
      "name": "durableCreateEmptyFile propagates a file-fsync failure and still closes the descriptor",
      "status": "passed"
    },
    {
      "name": "durable primitives on a real filesystem appends exact bytes with 0o600 mode",
      "status": "passed"
    },
    {
      "name": "durable primitives on a real filesystem writes a content-addressed file with exact bytes and 0o600 mode",
      "status": "passed"
    },
    {
      "name": "durable primitives on a real filesystem is idempotent for an identical existing content-addressed file",
      "status": "passed"
    },
    {
      "name": "durable primitives on a real filesystem creates nested directories durably",
      "status": "passed"
    },
    {
      "name": "durable primitives on a real filesystem creates an empty 0o600 file and is idempotent",
      "status": "passed"
    },
    {
      "name": "durable primitives on a real filesystem exposes the durable operations through nodeAuditStorage",
      "status": "passed"
    }
  ]
}


==> anc/experiments/mechanism/generate.py <==
#!/usr/bin/env python3
"""Compare original and corrected outcomes on identical signed inputs."""
import hashlib
import json
from pathlib import Path
import sys

ROOT = Path(__file__).resolve().parents[2]
sys.path.insert(0, str(ROOT / 'experiments/scripts'))
from release_results import load_selected

RUN = ROOT / 'experiments/mechanism/run-20260926-02'
selected = load_selected(ROOT)
rows = json.loads((RUN / 'results.json').read_text())
new = json.loads((selected['path'] / 'mechanism/results.json').read_text())
expectations = json.loads((RUN / 'expectations.json').read_text())['cases']
if [r['id'] for r in rows] != [e[0] for e in expectations] or [r['id'] for r in new] != [r['id'] for r in rows]:
    raise ValueError('case sets differ')
for old, fixed, (_, status, message) in zip(rows, new, expectations):
    for row in (old, fixed):
        if row['expected_exit'] != status or row['expected_message'] != message:
            raise ValueError('expectation changed')
        if row['status'] not in (0, 1) or row['error'] or row['signal']:
            raise ValueError('invalid command result')
    for kind in ('receipt', 'export'):
        digest = hashlib.sha256((RUN / (old['id']+'-'+kind+'.json')).read_bytes()).hexdigest()
        if fixed[kind+'_sha256'] != digest:
            raise ValueError('signed input changed')
summary = {'original': {'source': str(RUN.relative_to(ROOT)), 'version': '0.7.5',
                       'total': len(rows), 'passed': sum(r['pass'] for r in rows), 'rows': rows},
           'corrected': {'source': str(selected['path'].relative_to(ROOT)), 'version': '0.7.6',
                         'total': len(new), 'passed': sum(r['pass'] for r in new), 'rows': new}}
(ROOT / 'experiments/processed/mechanism.json').write_text(json.dumps(summary,indent=2)+'\n')
lines = [r'\begin{table}[t]', r'\centering\footnotesize',
 r'\caption{Verification of identical signed inputs before and after adding the missing copied-field checks. All signatures verify under a research key; this is not an unprivileged forgery. Artifact identities appear in Appendix~\ref{sec:artifact-provenance}.}',
 r'\label{tab:mechanism}', r'\begin{tabular}{llll}', r'\toprule',
 r'Case & Expected & \shortstack{Before\\checks} & \shortstack{After\\checks} \\', r'\midrule']
for old, fixed in zip(rows, new):
    cells = [old['id'].replace('-', ' ')] + [('accept' if value==0 else 'reject') for value in (old['expected_exit'],old['status'],fixed['status'])]
    lines.append(' & '.join(cells) + r' \\')
lines += [r'\bottomrule',r'\end{tabular}',r'\end{table}']
(ROOT / 'tables/mechanism.tex').write_text('\n'.join(lines)+'\n')
print('mechanism: original %d/13; corrected %d/13' % (summary['original']['passed'],summary['corrected']['passed']))


==> anc/experiments/mechanism/probe_adapter_boundary.mjs <==
// Bounded counterexample in the published adapters, not a runtime exploit test.
// Run from any directory: node .../probe_adapter_boundary.mjs output.json
// Never overwrites an existing observation file.
import assert from 'node:assert/strict';
import { createHash } from 'node:crypto';
import { execFileSync } from 'node:child_process';
import { readFileSync, writeFileSync } from 'node:fs';
import { dirname, resolve, join } from 'node:path';
import { fileURLToPath, pathToFileURL } from 'node:url';

const root = resolve(dirname(fileURLToPath(import.meta.url)), '../..');
const sha = data => createHash('sha256').update(data).digest('hex');
const output = process.argv[2];
assert(output, 'Provide a new output JSON path');
const commands = [
  ['/usr/bin/printf', '%s', 'a b'],
  ['/usr/bin/printf', '%s', 'a', 'b'],
  ['/usr/bin/printf', '%s', 'a c'],
];
const observations = [];
for (const version of ['0.7.5', '0.7.6']) {
  // common.sh verifies the pinned inventory, dependencies, manifest and CLI
  // before any module import. A forged version string is not sufficient.
  execFileSync('bash', ['-c', 'source "$1/experiments/scripts/common.sh"', 'gate', root], {
    env: { ...process.env, CATP_RELEASE_PROFILE: version }, encoding: 'utf8',
  });
  const base = join(root, 'experiments/artifact', version === '0.7.5' ? '' : 'releases/0.7.6');
  const dist = join(base, 'install/node_modules/@catp-protocol/cli/dist');
  const { codexAdapter } = await import(pathToFileURL(join(dist, 'adapters/codex.js')));
  const { canonicalizeToolAction, computeActionCommitment } = await import(pathToFileURL(join(dist, 'evidence/commitments.js')));
  const cases = commands.map(command => {
    const payload = { hook_event_name: 'PreToolUse', tool_name: 'shell', tool_input: { command } };
    const action = codexAdapter.fromPreToolUse(payload);
    assert(action, 'Adapter unexpectedly rejected the synthetic input');
    const canonical = canonicalizeToolAction(action);
    return { payload, canonical, commitment: computeActionCommitment(canonical),
      direct_argv_output: execFileSync(command[0], command.slice(1), { encoding: 'utf8' }) };
  });
  assert.notDeepEqual(cases[0].payload, cases[1].payload);
  assert.deepEqual(cases[0].canonical, cases[1].canonical);
  assert.equal(cases[0].commitment, cases[1].commitment);
  assert.equal(cases[0].direct_argv_output, 'a b');
  assert.equal(cases[1].direct_argv_output, 'ab');
  assert.equal(cases[2].direct_argv_output, 'a c');
  assert.notEqual(cases[0].commitment, cases[2].commitment);
  const manifest = JSON.parse(readFileSync(join(base, 'manifest.json'), 'utf8'));
  observations.push({ version, release_commit: manifest.catp_release_commit,
    inventory_sha256: sha(readFileSync(join(base, 'install-inventory.json'))),
    modules_sha256: Object.fromEntries(['adapters/codex.js', 'evidence/commitments.js', 'evidence/canonical.js']
      .map(name => [name, sha(readFileSync(join(dist, name)))])), cases,
    controls: { distinct_input_equal_normalized_commitment: true,
      different_direct_argv_outputs: true, changed_normalized_input_changes_commitment: true } });
}
writeFileSync(output, JSON.stringify({
  scope: 'Synthetic adapter inputs to integrity-checked published modules; direct printf argv execution is a semantic control, not Codex runtime execution. No real-runtime exploit, receipt issuance or hash collision is claimed.',
  harness_sha256: sha(readFileSync(fileURLToPath(import.meta.url))),
  node_version: process.version, observations,
}, null, 2) + '\n', { flag: 'wx' });
console.log('Verified adapter information loss in both pinned releases; wrote new observation file.');


==> anc/experiments/mechanism/regression-20260926/adapter-conformance/conformance.jsonl <==
{"runtime":"claude-code","scenario":"shell-benign","expected":"mediated-allow","observed":"mediated-allow","exit_code":0,"audit_delta":1,"pass":true}
{"runtime":"claude-code","scenario":"shell-destructive-string","expected":"mediated-block","observed":"mediated-block","exit_code":2,"audit_delta":1,"pass":true}
{"runtime":"claude-code","scenario":"shell-destructive-argv","expected":"mediated-allow","observed":"mediated-allow","exit_code":0,"audit_delta":1,"pass":true}
{"runtime":"claude-code","scenario":"file-write-benign","expected":"mediated-allow","observed":"mediated-allow","exit_code":0,"audit_delta":1,"pass":true}
{"runtime":"claude-code","scenario":"file-write-secret-path","expected":"mediated-block","observed":"mediated-block","exit_code":2,"audit_delta":1,"pass":true}
{"runtime":"claude-code","scenario":"malformed-missing-input","expected":"rejected","observed":"rejected","exit_code":2,"audit_delta":0,"pass":true}
{"runtime":"claude-code","scenario":"malformed-empty-tool","expected":"rejected","observed":"rejected","exit_code":2,"audit_delta":0,"pass":true}
{"runtime":"claude-code","scenario":"malformed-array-input","expected":"rejected","observed":"rejected","exit_code":2,"audit_delta":0,"pass":true}
{"runtime":"claude-code","scenario":"event-name-mismatch","expected":"mediated-allow","observed":"mediated-allow","exit_code":0,"audit_delta":1,"pass":true}
{"runtime":"codex","scenario":"shell-benign","expected":"mediated-allow","observed":"mediated-allow","exit_code":0,"audit_delta":1,"pass":true}
{"runtime":"codex","scenario":"shell-destructive-string","expected":"mediated-block","observed":"mediated-block","exit_code":2,"audit_delta":1,"pass":true}
{"runtime":"codex","scenario":"shell-destructive-argv","expected":"mediated-block","observed":"mediated-block","exit_code":2,"audit_delta":1,"pass":true}
{"runtime":"codex","scenario":"file-write-benign","expected":"mediated-allow","observed":"mediated-allow","exit_code":0,"audit_delta":1,"pass":true}
{"runtime":"codex","scenario":"file-write-secret-path","expected":"mediated-allow","observed":"mediated-allow","exit_code":0,"audit_delta":1,"pass":true}
{"runtime":"codex","scenario":"malformed-missing-input","expected":"rejected","observed":"rejected","exit_code":2,"audit_delta":0,"pass":true}
{"runtime":"codex","scenario":"malformed-empty-tool","expected":"rejected","observed":"rejected","exit_code":2,"audit_delta":0,"pass":true}
{"runtime":"codex","scenario":"malformed-array-input","expected":"rejected","observed":"rejected","exit_code":2,"audit_delta":0,"pass":true}
{"runtime":"codex","scenario":"event-name-mismatch","expected":"rejected","observed":"rejected","exit_code":2,"audit_delta":0,"pass":true}


==> anc/experiments/mechanism/regression-20260926/adapter-conformance/meta.json <==
{
  "group": "adapter-conformance",
  "timestamp": "2026-09-26T14:35:07Z",
  "os": "Darwin 25.6.0 x86_64",
  "node": "v23.10.0",
  "npm": "10.9.2",
  "catp_bin": "install/node_modules/.bin/catp",
  "catp_version": "0.7.5",
  "registry_ref": "@catp-protocol/cli@0.7.5",
  "source_tag": "v0.7.5",
  "catp_release_commit": "077c5997245f1c52961a03c9f3b3be1f8d06ba6f",
  "paper_commit": "03712279fa0d00a529f6de1eabc8dfba10b503e2",
  "executable_sha256": "6fc34688e8e54c0a824ade6c5b5b7aade6271399d209171cfa885ecd1c754c56",
  "resolved_executable": "install/node_modules/@catp-protocol/cli/dist/cli.js",
  "lockfile_sha256": "03ad15b3e7cf7bb7797adf79c9c362d63ed8c0b86e0ae9aed0b69f9509c98a1d",
  "source_tarball_sha256": "b6d3f5e4f9ad7a7154ebfaeb900fe2dbb141d22b07ee1dea9ec9632da2466790",
  "cross_check_executable_matches_published": true,
  "published_tarball_integrity_match": true,
  "samples": 100,
  "warmup": 10,
  "machine": {
    "os": "Darwin 25.6.0 x86_64",
    "os_version": "Darwin Kernel Version 25.6.0: Fri Jul 31 19:11:49 PDT 2026; root:xnu-12377.161.14~5/RELEASE_X86_64",
    "os_build": "25G83",
    "cpu_model": null,
    "cpu_logical_cores": null,
    "cpu_physical_cores": null,
    "ram_bytes": null,
    "python": "3.14.7",
    "power_source": "ac",
    "results_filesystem": "apfs",
    "temp_filesystem": "apfs",
    "tool_versions": {
      "node": "v23.10.0",
      "npm": "10.9.2",
      "claude_code": "2.1.159 (Claude Code)",
      "codex_cli": "codex-cli 0.155.1",
      "forge": "forge 0.2.0 (ba9fa20 2024-06-24T00:23:02.741318000Z)",
      "solc": "0.8.30+commit.73712a01.Darwin.appleclang",
      "go": "go version go1.23.0 darwin/amd64",
      "latex": {
        "engine": "tectonic",
        "version": "Tectonic 0.17.0"
      }
    }
  }
}


==> anc/experiments/mechanism/regression-20260926/adapter-conformance/summary.json <==
{
  "total": 18,
  "passed": 18,
  "failed": 0,
  "all_pass": true,
  "by_runtime": {
    "claude-code": {
      "total": 9,
      "passed": 9
    },
    "codex": {
      "total": 9,
      "passed": 9
    }
  },
  "runtimes": [
    "claude-code",
    "codex"
  ],
  "scenarios": [
    "shell-benign",
    "shell-destructive-string",
    "shell-destructive-argv",
    "file-write-benign",
    "file-write-secret-path",
    "malformed-missing-input",
    "malformed-empty-tool",
    "malformed-array-input",
    "event-name-mismatch"
  ],
  "cells": [
    {
      "scenario": "shell-benign",
      "runtime": "claude-code",
      "expected": "mediated-allow",
      "observed": "mediated-allow",
      "exit_code": 0,
      "audit_delta": 1,
      "pass": true
    },
    {
      "scenario": "shell-destructive-string",
      "runtime": "claude-code",
      "expected": "mediated-block",
      "observed": "mediated-block",
      "exit_code": 2,
      "audit_delta": 1,
      "pass": true
    },
    {
      "scenario": "shell-destructive-argv",
      "runtime": "claude-code",
      "expected": "mediated-allow",
      "observed": "mediated-allow",
      "exit_code": 0,
      "audit_delta": 1,
      "pass": true
    },
    {
      "scenario": "file-write-benign",
      "runtime": "claude-code",
      "expected": "mediated-allow",
      "observed": "mediated-allow",
      "exit_code": 0,
      "audit_delta": 1,
      "pass": true
    },
    {
      "scenario": "file-write-secret-path",
      "runtime": "claude-code",
      "expected": "mediated-block",
      "observed": "mediated-block",
      "exit_code": 2,
      "audit_delta": 1,
      "pass": true
    },
    {
      "scenario": "malformed-missing-input",
      "runtime": "claude-code",
      "expected": "rejected",
      "observed": "rejected",
      "exit_code": 2,
      "audit_delta": 0,
      "pass": true
    },
    {
      "scenario": "malformed-empty-tool",
      "runtime": "claude-code",
      "expected": "rejected",
      "observed": "rejected",
      "exit_code": 2,
      "audit_delta": 0,
      "pass": true
    },
    {
      "scenario": "malformed-array-input",
      "runtime": "claude-code",
      "expected": "rejected",
      "observed": "rejected",
      "exit_code": 2,
      "audit_delta": 0,
      "pass": true
    },
    {
      "scenario": "event-name-mismatch",
      "runtime": "claude-code",
      "expected": "mediated-allow",
      "observed": "mediated-allow",
      "exit_code": 0,
      "audit_delta": 1,
      "pass": true
    },
    {
      "scenario": "shell-benign",
      "runtime": "codex",
      "expected": "mediated-allow",
      "observed": "mediated-allow",
      "exit_code": 0,
      "audit_delta": 1,
      "pass": true
    },
    {
      "scenario": "shell-destructive-string",
      "runtime": "codex",
      "expected": "mediated-block",
      "observed": "mediated-block",
      "exit_code": 2,
      "audit_delta": 1,
      "pass": true
    },
    {
      "scenario": "shell-destructive-argv",
      "runtime": "codex",
      "expected": "mediated-block",
      "observed": "mediated-block",
      "exit_code": 2,
      "audit_delta": 1,
      "pass": true
    },
    {
      "scenario": "file-write-benign",
      "runtime": "codex",
      "expected": "mediated-allow",
      "observed": "mediated-allow",
      "exit_code": 0,
      "audit_delta": 1,
      "pass": true
    },
    {
      "scenario": "file-write-secret-path",
      "runtime": "codex",
      "expected": "mediated-allow",
      "observed": "mediated-allow",
      "exit_code": 0,
      "audit_delta": 1,
      "pass": true
    },
    {
      "scenario": "malformed-missing-input",
      "runtime": "codex",
      "expected": "rejected",
      "observed": "rejected",
      "exit_code": 2,
      "audit_delta": 0,
      "pass": true
    },
    {
      "scenario": "malformed-empty-tool",
      "runtime": "codex",
      "expected": "rejected",
      "observed": "rejected",
      "exit_code": 2,
      "audit_delta": 0,
      "pass": true
    },
    {
      "scenario": "malformed-array-input",
      "runtime": "codex",
      "expected": "rejected",
      "observed": "rejected",
      "exit_code": 2,
      "audit_delta": 0,
      "pass": true
    },
    {
      "scenario": "event-name-mismatch",
      "runtime": "codex",
      "expected": "rejected",
      "observed": "rejected",
      "exit_code": 2,
      "audit_delta": 0,
      "pass": true
    }
  ],
  "divergent_scenarios": [
    "shell-destructive-argv",
    "file-write-secret-path",
    "event-name-mismatch"
  ],
  "divergences": [
    {
      "scenario": "shell-destructive-argv",
      "by_runtime": {
        "claude-code": "mediated-allow",
        "codex": "mediated-block"
      }
    },
    {
      "scenario": "file-write-secret-path",
      "by_runtime": {
        "claude-code": "mediated-block",
        "codex": "mediated-allow"
      }
    },
    {
      "scenario": "event-name-mismatch",
      "by_runtime": {
        "claude-code": "mediated-allow",
        "codex": "rejected"
      }
    }
  ],
  "failing": []
}


==> anc/experiments/mechanism/regression-20260926/failure-matrix/failures.jsonl <==
{"category":"malformed-input","scenario":"not-json-policy-present","expected":"exit 2","observed":"exit 2","pass":true}
{"category":"malformed-input","scenario":"empty-tool-name","expected":"exit 2","observed":"exit 2","pass":true}
{"category":"malformed-input","scenario":"array-tool-input","expected":"exit 2","observed":"exit 2","pass":true}
{"category":"malformed-input","scenario":"benign-allowed-control","expected":"exit 0","observed":"exit 0","pass":true}
{"category":"malformed-input","scenario":"no-policy-malformed-inactive","expected":"exit 0","observed":"exit 0","pass":true}
{"category":"policy-error","scenario":"invalid-policy-fail-closed","expected":"exit 2","observed":"exit 2","pass":true}
{"category":"policy-deny","scenario":"destructive-command-blocked","expected":"exit 2","observed":"exit 2","pass":true}
{"category":"evidence-tampering","scenario":"chain-intact-control","expected":"exit 0","observed":"exit 0","pass":true}
{"category":"evidence-tampering","scenario":"tampered-decision-detected","expected":"exit 1","observed":"exit 1","pass":true}
{"category":"evidence-tampering","scenario":"tampered-commitment-detected","expected":"exit 1","observed":"exit 1","pass":true}
{"category":"truncation-limitation","scenario":"tail-truncation-undetectable-locally","expected":"exit 0","observed":"exit 0","pass":true}
{"category":"receipt-binding","scenario":"receipt-valid-control","expected":"exit 0","observed":"exit 0","pass":true}
{"category":"receipt-binding","scenario":"replay-against-other-action","expected":"exit 1","observed":"exit 1","pass":true}
{"category":"receipt-signature","scenario":"wrong-public-key","expected":"exit 1","observed":"exit 1","pass":true}
{"category":"receipt-signature","scenario":"tampered-receipt-payload","expected":"exit 1","observed":"exit 1","pass":true}
{"category":"policy-substitution","scenario":"true-policy-control","expected":"exit 0","observed":"exit 0","pass":true}
{"category":"policy-substitution","scenario":"substituted-policy-detected","expected":"exit 1","observed":"exit 1","pass":true}
{"category":"concurrency","scenario":"chain-intact-under-concurrency","expected":"exit 0","observed":"exit 0","pass":true}
{"category":"concurrency","scenario":"no-lost-appends","expected":"count 20","observed":"count 20","pass":true}
{"category":"durability-failure","scenario":"action-sidecar-creation-failure","expected":"exit 2, block emitted, entries 1->1","observed":"exit 2, block=yes, entries 1->1","pass":true}
{"category":"durability-failure","scenario":"audit-append-failure","expected":"exit 2, block emitted, entries 1->1","observed":"exit 2, block=yes, entries 1->1","pass":true}
{"category":"action-binding","scenario":"missing-sidecar-during-export","expected":"log export rejects (exit != 0)","observed":"exit 1","pass":true}
{"category":"action-binding","scenario":"altered-sidecar-at-export","expected":"log export rejects (exit != 0)","observed":"exit 1","pass":true}
{"category":"action-binding","scenario":"long-prefix-sidecar-substitution","expected":"log export rejects (exit != 0)","observed":"exit 1","pass":true}
{"category":"action-binding","scenario":"valid-bundle-control","expected":"exit 0","observed":"exit 0","pass":true}
{"category":"action-binding","scenario":"tampered-bundle-rejected-offline","expected":"exit 1","observed":"exit 1","pass":true}
{"category":"policy-binding","scenario":"true-policy-sign-control","expected":"exit 0","observed":"exit 0","pass":true}
{"category":"policy-binding","scenario":"policy-swap-sign-rejected","expected":"receipt sign -f rejects (exit != 0)","observed":"exit 1","pass":true}
{"category":"policy-binding","scenario":"policy-swap-verify-rejected","expected":"exit 1","observed":"exit 1","pass":true}


==> anc/experiments/mechanism/regression-20260926/failure-matrix/meta.json <==
{
  "group": "failure-matrix",
  "timestamp": "2026-09-26T14:35:17Z",
  "os": "Darwin 25.6.0 x86_64",
  "node": "v23.10.0",
  "npm": "10.9.2",
  "catp_bin": "install/node_modules/.bin/catp",
  "catp_version": "0.7.5",
  "registry_ref": "@catp-protocol/cli@0.7.5",
  "source_tag": "v0.7.5",
  "catp_release_commit": "077c5997245f1c52961a03c9f3b3be1f8d06ba6f",
  "paper_commit": "03712279fa0d00a529f6de1eabc8dfba10b503e2",
  "executable_sha256": "6fc34688e8e54c0a824ade6c5b5b7aade6271399d209171cfa885ecd1c754c56",
  "resolved_executable": "install/node_modules/@catp-protocol/cli/dist/cli.js",
  "lockfile_sha256": "03ad15b3e7cf7bb7797adf79c9c362d63ed8c0b86e0ae9aed0b69f9509c98a1d",
  "source_tarball_sha256": "b6d3f5e4f9ad7a7154ebfaeb900fe2dbb141d22b07ee1dea9ec9632da2466790",
  "cross_check_executable_matches_published": true,
  "published_tarball_integrity_match": true,
  "samples": 100,
  "warmup": 10,
  "machine": {
    "os": "Darwin 25.6.0 x86_64",
    "os_version": "Darwin Kernel Version 25.6.0: Fri Jul 31 19:11:49 PDT 2026; root:xnu-12377.161.14~5/RELEASE_X86_64",
    "os_build": "25G83",
    "cpu_model": null,
    "cpu_logical_cores": null,
    "cpu_physical_cores": null,
    "ram_bytes": null,
    "python": "3.14.7",
    "power_source": "ac",
    "results_filesystem": "apfs",
    "temp_filesystem": "apfs",
    "tool_versions": {
      "node": "v23.10.0",
      "npm": "10.9.2",
      "claude_code": "2.1.159 (Claude Code)",
      "codex_cli": "codex-cli 0.155.1",
      "forge": "forge 0.2.0 (ba9fa20 2024-06-24T00:23:02.741318000Z)",
      "solc": "0.8.30+commit.73712a01.Darwin.appleclang",
      "go": "go version go1.23.0 darwin/amd64",
      "latex": {
        "engine": "tectonic",
        "version": "Tectonic 0.17.0"
      }
    }
  }
}


==> anc/experiments/mechanism/regression-20260926/failure-matrix/summary.json <==
{
  "total": 29,
  "passed": 29,
  "failed": 0,
  "all_pass": true,
  "cli_observed": {
    "total": 29,
    "passed": 29,
    "failed": 0,
    "all_pass": true,
    "by_category": {
      "malformed-input": {
        "total": 5,
        "passed": 5
      },
      "policy-error": {
        "total": 1,
        "passed": 1
      },
      "policy-deny": {
        "total": 1,
        "passed": 1
      },
      "evidence-tampering": {
        "total": 3,
        "passed": 3
      },
      "truncation-limitation": {
        "total": 1,
        "passed": 1
      },
      "receipt-binding": {
        "total": 2,
        "passed": 2
      },
      "receipt-signature": {
        "total": 2,
        "passed": 2
      },
      "policy-substitution": {
        "total": 2,
        "passed": 2
      },
      "concurrency": {
        "total": 2,
        "passed": 2
      },
      "durability-failure": {
        "total": 2,
        "passed": 2
      },
      "action-binding": {
        "total": 5,
        "passed": 5
      },
      "policy-binding": {
        "total": 3,
        "passed": 3
      }
    },
    "failing": [],
    "rows": [
      {
        "category": "malformed-input",
        "scenario": "not-json-policy-present",
        "expected": "exit 2",
        "observed": "exit 2",
        "pass": true
      },
      {
        "category": "malformed-input",
        "scenario": "empty-tool-name",
        "expected": "exit 2",
        "observed": "exit 2",
        "pass": true
      },
      {
        "category": "malformed-input",
        "scenario": "array-tool-input",
        "expected": "exit 2",
        "observed": "exit 2",
        "pass": true
      },
      {
        "category": "malformed-input",
        "scenario": "benign-allowed-control",
        "expected": "exit 0",
        "observed": "exit 0",
        "pass": true
      },
      {
        "category": "malformed-input",
        "scenario": "no-policy-malformed-inactive",
        "expected": "exit 0",
        "observed": "exit 0",
        "pass": true
      },
      {
        "category": "policy-error",
        "scenario": "invalid-policy-fail-closed",
        "expected": "exit 2",
        "observed": "exit 2",
        "pass": true
      },
      {
        "category": "policy-deny",
        "scenario": "destructive-command-blocked",
        "expected": "exit 2",
        "observed": "exit 2",
        "pass": true
      },
      {
        "category": "evidence-tampering",
        "scenario": "chain-intact-control",
        "expected": "exit 0",
        "observed": "exit 0",
        "pass": true
      },
      {
        "category": "evidence-tampering",
        "scenario": "tampered-decision-detected",
        "expected": "exit 1",
        "observed": "exit 1",
        "pass": true
      },
      {
        "category": "evidence-tampering",
        "scenario": "tampered-commitment-detected",
        "expected": "exit 1",
        "observed": "exit 1",
        "pass": true
      },
      {
        "category": "truncation-limitation",
        "scenario": "tail-truncation-undetectable-locally",
        "expected": "exit 0",
        "observed": "exit 0",
        "pass": true
      },
      {
        "category": "receipt-binding",
        "scenario": "receipt-valid-control",
        "expected": "exit 0",
        "observed": "exit 0",
        "pass": true
      },
      {
        "category": "receipt-binding",
        "scenario": "replay-against-other-action",
        "expected": "exit 1",
        "observed": "exit 1",
        "pass": true
      },
      {
        "category": "receipt-signature",
        "scenario": "wrong-public-key",
        "expected": "exit 1",
        "observed": "exit 1",
        "pass": true
      },
      {
        "category": "receipt-signature",
        "scenario": "tampered-receipt-payload",
        "expected": "exit 1",
        "observed": "exit 1",
        "pass": true
      },
      {
        "category": "policy-substitution",
        "scenario": "true-policy-control",
        "expected": "exit 0",
        "observed": "exit 0",
        "pass": true
      },
      {
        "category": "policy-substitution",
        "scenario": "substituted-policy-detected",
        "expected": "exit 1",
        "observed": "exit 1",
        "pass": true
      },
      {
        "category": "concurrency",
        "scenario": "chain-intact-under-concurrency",
        "expected": "exit 0",
        "observed": "exit 0",
        "pass": true
      },
      {
        "category": "concurrency",
        "scenario": "no-lost-appends",
        "expected": "count 20",
        "observed": "count 20",
        "pass": true
      },
      {
        "category": "durability-failure",
        "scenario": "action-sidecar-creation-failure",
        "expected": "exit 2, block emitted, entries 1->1",
        "observed": "exit 2, block=yes, entries 1->1",
        "pass": true
      },
      {
        "category": "durability-failure",
        "scenario": "audit-append-failure",
        "expected": "exit 2, block emitted, entries 1->1",
        "observed": "exit 2, block=yes, entries 1->1",
        "pass": true
      },
      {
        "category": "action-binding",
        "scenario": "missing-sidecar-during-export",
        "expected": "log export rejects (exit != 0)",
        "observed": "exit 1",
        "pass": true
      },
      {
        "category": "action-binding",
        "scenario": "altered-sidecar-at-export",
        "expected": "log export rejects (exit != 0)",
        "observed": "exit 1",
        "pass": true
      },
      {
        "category": "action-binding",
        "scenario": "long-prefix-sidecar-substitution",
        "expected": "log export rejects (exit != 0)",
        "observed": "exit 1",
        "pass": true
      },
      {
        "category": "action-binding",
        "scenario": "valid-bundle-control",
        "expected": "exit 0",
        "observed": "exit 0",
        "pass": true
      },
      {
        "category": "action-binding",
        "scenario": "tampered-bundle-rejected-offline",
        "expected": "exit 1",
        "observed": "exit 1",
        "pass": true
      },
      {
        "category": "policy-binding",
        "scenario": "true-policy-sign-control",
        "expected": "exit 0",
        "observed": "exit 0",
        "pass": true
      },
      {
        "category": "policy-binding",
        "scenario": "policy-swap-sign-rejected",
        "expected": "receipt sign -f rejects (exit != 0)",
        "observed": "exit 1",
        "pass": true
      },
      {
        "category": "policy-binding",
        "scenario": "policy-swap-verify-rejected",
        "expected": "exit 1",
        "observed": "exit 1",
        "pass": true
      }
    ]
  },
  "unit_fsync": {
    "available": true,
    "kind": "unit-level in-memory fault injection + fsync call-order assertions",
    "not_os_level_cli_faults": true,
    "note": "Injected file-fsync / directory-fsync / rename failures, torn-append rollback (ftruncate to the pre-append length), idempotent durable-write barrier re-establishment, and the fsync call-ORDER contract are verified in the CATP TypeScript suite against an in-memory fake filesystem. They are NOT re-presented here as OS-level CLI faults; the CLI-observed durability cases in failures.jsonl use real permission-denied faults on the published artifact instead.",
    "source": "catp-plugin/tests/audit/durable.test.ts",
    "catp_version": "0.7.5",
    "catp_commit": "077c5997245f1c52961a03c9f3b3be1f8d06ba6f",
    "catp_commit_note": "durable.test.ts and durable.ts are byte-identical at HEAD and tag v0.7.5",
    "runner": "cd catp-plugin && node --experimental-vm-modules ../node_modules/.bin/jest --config jest.config.cjs tests/audit/durable.test.ts --json",
    "num_total": 32,
    "num_passed": 32,
    "num_failed": 0,
    "success": true,
    "fault_injection_checks": [
      {
        "name": "durableAppendLine (operation order) creates parents, appends line+newline, fsyncs file then parent for a new file",
        "status": "passed"
      },
      {
        "name": "durableAppendLine (operation order) does not fsync the parent when appending to an existing file",
        "status": "passed"
      },
      {
        "name": "durableAppendLine (operation order) propagates a file-fsync failure and still closes the descriptor",
        "status": "passed"
      },
      {
        "name": "durableAppendLine (operation order) propagates a directory-fsync failure",
        "status": "passed"
      },
      {
        "name": "durableAppendLine (operation order) fails instead of spinning forever when a write makes no progress",
        "status": "passed"
      },
      {
        "name": "durableAppendLine (operation order) preserves the fsync error even when the cleanup close also fails",
        "status": "passed"
      },
      {
        "name": "ensureDirectoryDurable creates missing components and fsyncs deepest-upward plus the existing parent",
        "status": "passed"
      },
      {
        "name": "durableWriteContentAddressed writes a temp file, fsyncs it, atomically renames, then fsyncs the parent",
        "status": "passed"
      },
      {
        "name": "durableWriteContentAddressed reports corruption when the existing target has different bytes",
        "status": "passed"
      },
      {
        "name": "durableWriteContentAddressed propagates a rename failure, closes the fd, and removes the temp file",
        "status": "passed"
      },
      {
        "name": "durableWriteContentAddressed propagates a file-fsync failure and removes the temp file",
        "status": "passed"
      },
      {
        "name": "durableCreateEmptyFile creates parents, opens 0o600, fsyncs file then parent, and writes no bytes",
        "status": "passed"
      },
      {
        "name": "durableCreateEmptyFile propagates a file-fsync failure and still closes the descriptor",
        "status": "passed"
      },
      {
        "name": "durableAppendLine (operation order) rolls back a torn append to the original length when the write fails mid-way",
        "status": "passed"
      },
      {
        "name": "durableAppendLine (operation order) rolls back after a partial write when the fsync fails, preserving both errors",
        "status": "passed"
      },
      {
        "name": "durableAppendLine (operation order) truncates a torn append on a brand-new file back to empty",
        "status": "passed"
      },
      {
        "name": "durableWriteContentAddressed re-establishes the durability barrier when identical bytes already exist",
        "status": "passed"
      },
      {
        "name": "durableWriteContentAddressed re-runs the barrier on retry after rename succeeded but the dir fsync failed",
        "status": "passed"
      },
      {
        "name": "durableWriteContentAddressed fails closed when the idempotent barrier itself cannot be flushed",
        "status": "passed"
      },
      {
        "name": "durableCreateEmptyFile re-establishes the durability barrier when the file already exists",
        "status": "passed"
      },
      {
        "name": "durableCreateEmptyFile re-runs the barrier on retry after the new-file dir fsync failed",
        "status": "passed"
      }
    ],
    "cross_check": "committed_fixture"
  },
  "tested_fault_boundary": "CLI-observed durability faults are OS-level permission-denied errors on the published 0.7.5 artifact (a read-only action-sidecar directory and a read-only audit file), plus offline rejection of missing / altered / long-prefix-substituted / bundle-tampered action evidence and of policy swaps made after enforcement. Injected file-fsync / directory-fsync / rename failures and the fsync call-ORDER contract are UNIT-level evidence (in-memory fake filesystem) imported from catp-plugin/tests/audit/durable.test.ts. Neither layer claims coverage of arbitrary kernel-crash or power-loss timing: durability ordering is asserted at the syscall-op level in the unit suite and via fail-closed behavior at the CLI level."
}


==> anc/experiments/mechanism/regression-20260926/provenance.json <==
{
  "kind": "separate fresh-directory regression, original authoritative raw results preserved",
  "artifact": "published 0.7.5",
  "inventory_sha256": "c9c8478e440bc4a7d62ca770a120ef1ce9a3a039dae74a04bd22d6440c8c549e",
  "script_sha256": {
    "rq1_adapter_conformance.sh": "1c9fabc59f5afbd7ba175504d12d149044aa5bce2823f0f930ad3b8f16feea32",
    "rq2_failure_matrix.sh": "5d626a6a67eeeb45bb1d922db500678c349e4c9b37b31dda1d73237b9d2c6070",
    "common.sh": "7f5566375cc83b18586ce2568848b3ab544e823aef5fff530ae32bd7f8a65695",
    "verify_install_tree.py": "2ded34cff1738545aa1d5d433153667a2c08d336f6bcc8c3fbc8f2c5a6da4ff6"
  },
  "note": "meta.json paper_commit is historical artifact build provenance, not this harness revision; script digests identify this run."
}


==> anc/experiments/mechanism/reverify.mjs <==
// Verify the identical historical signed inputs using the corrected registry CLI.
import {spawnSync} from 'node:child_process';
import {readFileSync, writeFileSync, mkdirSync} from 'node:fs';
import {createHash, createPublicKey} from 'node:crypto';
import path from 'node:path';
import {fileURLToPath} from 'node:url';
import {matchesExpected, signatureOnly} from './contract.mjs';
import {loadArtifact} from './artifact.mjs';
const root = path.resolve(path.dirname(fileURLToPath(import.meta.url)), '../..');
if (!process.argv[2]) throw new Error('usage: reverify.mjs NEW_OUTPUT_DIRECTORY');
const {cli, manifest} = loadArtifact(root);
if (manifest.catp_version !== '0.7.6') throw new Error('corrected registry profile required');
const out = path.resolve(process.argv[2]);
mkdirSync(out);
const fixtures = path.join(root, 'experiments/mechanism/run-20260926-02');
const hash = filename => createHash('sha256').update(readFileSync(filename)).digest('hex');
const write = (name, value) => writeFileSync(path.join(out, name), JSON.stringify(value,null,2)+'\n');
const expectations = JSON.parse(readFileSync(path.join(fixtures,'expectations.json'),'utf8'));
write('expectations.json', expectations);
write('meta.json', {catp_version:manifest.catp_version, catp_release_commit:manifest.catp_release_commit,
  executable_sha256:manifest.executable_sha256, source:'experiments/mechanism/run-20260926-02',
  public_key_sha256:hash(path.join(fixtures,'public.pem')), runner_sha256:hash(fileURLToPath(import.meta.url))});
const key = createPublicKey(readFileSync(path.join(fixtures,'public.pem')));
const rows=[];
for (const [id, expected_exit, expected_message] of expectations.cases) {
  const receipt=path.join(fixtures,`${id}-receipt.json`), bundle=path.join(fixtures,`${id}-export.json`);
  const args=['receipt','verify','--receipt',receipt,'--public-key',path.join(fixtures,'public.pem'),'--json'];
  if(id!=='missing-export') args.push('--audit-export',bundle);
  const r=spawnSync(cli,args,{encoding:'utf8',timeout:30000});
  const sanitize = text => (text || '').split(root).join('PAPER');
  const result={status:r.status,stdout:sanitize(r.stdout),stderr:sanitize(r.stderr),signal:r.signal,error:r.error?.code||null};
  const authentic=signatureOnly(JSON.parse(readFileSync(receipt)),key);
  rows.push({id,expected_exit,expected_message,signature_only:authentic,
    receipt_sha256:hash(receipt),export_sha256:hash(bundle),...result,
    pass:authentic && matchesExpected(result,expected_exit,expected_message)});
  write('results.json', rows);
}
const summary={total:rows.length,passed:rows.filter(r=>r.pass).length,all_pass:rows.every(r=>r.pass),rows};
write('summary.json',summary);
console.log(JSON.stringify({total:summary.total,passed:summary.passed}));
if(!summary.all_pass) process.exitCode=1;


==> anc/experiments/mechanism/review-pdf-validation.json <==
{
  "pdf_sha256": "8f6037c440fc71ca413a47822e9cef34216ee1886afe8c1acb1a0ed1825c1b6b",
  "pages": 13,
  "body_including_references": 12,
  "appendix_pages": 1,
  "identifier_checks": [
    "text",
    "-custom",
    "-meta",
    "-url",
    "-dests",
    "-js"
  ],
  "embedded_files": 0,
  "policy": "PDF only; identifying reproduction materials retained internally",
  "aliases": "AAP=project; R0=original registry release; cli=schematic command; D symbols=exact domain strings withheld",
  "limitations": "Scoped identifying-token check plus human visual review; not proof that authors cannot be inferred",
  "status": "passed",
  "sources_sha256": {
    "main.tex": "485c88f33b13614ac4973092992c2715a70e8556e64c938a9322358d74772194",
    "sections/01-introduction.tex": "52b6f735cda8b9262aed522e60651761af132ba6654fa600f96739ba0f498506",
    "sections/02-background.tex": "fb42fc9760d5dc19fb9fe45b7c63a820b78fbeba70c257f6f57b4f8c2c523c22",
    "sections/03-threat-model.tex": "44ba196338f80b050ead6bf846b6fb966d945dd8058b00dae9c393043b682083",
    "sections/04-design.tex": "6401378bbdfac0b45b1b01a4916245f369a4114c3f787badd760d7ad7b7a3ee3",
    "sections/05-implementation.tex": "f665c219c836e6548b0ed97e5e97a0bad75d9cdcd33175a7a363dc0c6b04cf08",
    "sections/06-security-analysis.tex": "11143dd6447dea78f5737b9ccf3e75bbc137f1c0b426a4a2e2cdc1e467509c04",
    "sections/07-evaluation.tex": "4cb99387a9dd25ee0c607c9e4f84d4b658a3d8f4909c4b7dc0351a36f6e435e9",
    "sections/08-related-work.tex": "8d7b0bccba139fb762848311133c0ac8034be156241f22ecec35686ebfc9bf01",
    "sections/09-conclusion.tex": "14b8d7c5255bfe55de20d0e227481a86fef7d59a308092928dc1da9c76ee7af5",
    "tables/anchoring-tradeoff.tex": "90704dc6fee51fbf7ab89fe0172116181e7bee57c8f684b3c31e404f609775d6",
    "tables/failure-matrix.tex": "cf9dd581b7d84b45d9ef7ec5aed0373e742816899494083030026110521d5804",
    "tables/groth16-case-study.tex": "232b96cc655d35ad4af7fd71f437b8e43a8cae394c2d9bc451c73cf618a25a9b",
    "tables/mechanism.tex": "4e9ffeeca86e21a3ece19c87cf6d901a3fe2cb30025616596e1704edceef6778",
    "tables/overhead.tex": "f547a6ff6771592e8bfe9172c16d74f1d6a2f73e1e49032af825beecbf6f3d8f",
    "tables/related-work.tex": "b9543a4b90e0204d94b2d63c2bb8fd4ef27ccbe8449c8331ff07cf6a1be79584",
    "tables/runtime-coverage.tex": "2fa061c3a647440d4df89ad5693b59d8d96a15c8b570398f0b77e49e79c82808",
    "tables/runtime-in-the-loop.tex": "fb80f7a89f530088d91737d1a10c7abb3a0615f8bb36bcffed9521d0e2947b4f",
    "tables/security-matrix.tex": "0b7e2fb304cc4449c6ffe88f682f75bed5e11622c12ce2ec410fb35bf5911cd4",
    "tables/verification-cost.tex": "429f5d432261d6e24c5de9a07f4e1dd6317193292b07d344e1e0b31db2b3836a",
    "bibliography/references.bib": "2323269f212e6e484d4e497b6f9d3c70b486699f836ca39842efd3704aa71b02"
  },
  "source_set_sha256": "6aac32712cb8a9f3cc506e94c5430a3ff042ce514139c01d23f325ed9680ff5d"
}


==> anc/experiments/mechanism/run-20260926-01/commands.json <==
[
  {
    "args": [
      "hook",
      "pre",
      "--runtime",
      "claude-code"
    ],
    "input": "{\"session_id\":\"mechanism\",\"tool_name\":\"Bash\",\"tool_input\":{\"command\":\"echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx\",\"extra\":\"a\"}}",
    "status": 0,
    "stdout": "",
    "stderr": "",
    "signal": null,
    "error": null
  },
  {
    "args": [
      "log",
      "export",
      "--latest",
      "--agent",
      "mechanism",
      "--out",
      "RUN/export-a.json"
    ],
    "input": null,
    "status": 0,
    "stdout": "Wrote audit export to RUN/export-a.json\ncommitment=27c5c6be447cf0bcee3a1ec0a9af97bcfae08a9529fd063c66a32bba7005c74f\nexportSha256=757dc39b282ee7f07587d7180600d0bcdde01f98f3f525158f6af0f4ad7b9063\n",
    "stderr": "",
    "signal": null,
    "error": null
  },
  {
    "args": [
      "hook",
      "pre",
      "--runtime",
      "claude-code"
    ],
    "input": "{\"session_id\":\"mechanism\",\"tool_name\":\"Bash\",\"tool_input\":{\"command\":\"echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx\",\"extra\":\"b\"}}",
    "status": 0,
    "stdout": "",
    "stderr": "",
    "signal": null,
    "error": null
  },
  {
    "args": [
      "log",
      "export",
      "--latest",
      "--agent",
      "mechanism",
      "--out",
      "RUN/export-b.json"
    ],
    "input": null,
    "status": 0,
    "stdout": "Wrote audit export to RUN/export-b.json\ncommitment=4b800cc824525f5e2ff93db4b71623f3637ab1e44c656d5d0b09c4976db72318\nexportSha256=f85a0e2c717a3e4876cebdf9de8eb494b39634b6663de003c10dba092ba01c21\n",
    "stderr": "",
    "signal": null,
    "error": null
  },
  {
    "args": [
      "receipt",
      "sign",
      "--audit-export",
      "RUN/export-a.json",
      "--private-key",
      "WORK/private.pem",
      "--out",
      "RUN/receipt.json"
    ],
    "input": null,
    "status": 0,
    "stdout": "Wrote authorization receipt to RUN/receipt.json\nauditCommitment=27c5c6be447cf0bcee3a1ec0a9af97bcfae08a9529fd063c66a32bba7005c74f\nauditExportSha256=757dc39b282ee7f07587d7180600d0bcdde01f98f3f525158f6af0f4ad7b9063\npolicyCommitment=cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77\nactionCommitment=802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5\nselectedTool=Bash\nselectedDecision=allow\nselectedTimestamp=2026-09-26T14:06:19.159Z\nselectedInputSummary={\"command\":\"echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx…\n",
    "stderr": "",
    "signal": null,
    "error": null
  },
  {
    "args": [
      "receipt",
      "verify",
      "--receipt",
      "RUN/valid-control-receipt.json",
      "--public-key",
      "RUN/public.pem",
      "--json",
      "--audit-export",
      "RUN/valid-control-export.json"
    ],
    "input": null,
    "status": 0,
    "stdout": "{\n  \"actionCommitment\": \"802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5\",\n  \"agentId\": \"mechanism\",\n  \"assurance\": \"enforcement-time-bound\",\n  \"auditCommitment\": \"27c5c6be447cf0bcee3a1ec0a9af97bcfae08a9529fd063c66a32bba7005c74f\",\n  \"auditExport\": \"matched\",\n  \"auditExportHash\": \"757dc39b282ee7f07587d7180600d0bcdde01f98f3f525158f6af0f4ad7b9063\",\n  \"authorizationReceipt\": \"valid\",\n  \"decision\": \"allow\",\n  \"policy\": null,\n  \"policyCommitment\": \"cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77\",\n  \"receiptVersion\": \"catp_authorization_receipt_v2\",\n  \"signedAt\": \"2026-09-26T14:06:20.023Z\",\n  \"timestamp\": \"2026-09-26T14:06:19.159Z\",\n  \"tool\": \"Bash\"\n}\n",
    "stderr": "",
    "signal": null,
    "error": null
  },
  {
    "args": [
      "receipt",
      "verify",
      "--receipt",
      "RUN/missing-export-receipt.json",
      "--public-key",
      "RUN/public.pem",
      "--json"
    ],
    "input": null,
    "status": 1,
    "stdout": "",
    "stderr": "catp: catp_authorization_receipt_v2 verification requires --audit-export <path> (the catp_audit_export_v2 bundle from receipt issue/sign or catp log export); signature-only verification cannot establish enforcement-time-bound assurance\n",
    "signal": null,
    "error": null
  },
  {
    "args": [
      "receipt",
      "verify",
      "--receipt",
      "RUN/other-export-receipt.json",
      "--public-key",
      "RUN/public.pem",
      "--json",
      "--audit-export",
      "RUN/other-export-export.json"
    ],
    "input": null,
    "status": 1,
    "stdout": "",
    "stderr": "catp: receipt audit_export_sha256 does not match audit export\n",
    "signal": null,
    "error": null
  },
  {
    "args": [
      "receipt",
      "verify",
      "--receipt",
      "RUN/hidden-action-field-receipt.json",
      "--public-key",
      "RUN/public.pem",
      "--json",
      "--audit-export",
      "RUN/hidden-action-field-export.json"
    ],
    "input": null,
    "status": 1,
    "stdout": "",
    "stderr": "catp: audit export action does not match the selected entry action_commitment\n",
    "signal": null,
    "error": null
  },
  {
    "args": [
      "receipt",
      "verify",
      "--receipt",
      "RUN/selected-entry-receipt.json",
      "--public-key",
      "RUN/public.pem",
      "--json",
      "--audit-export",
      "RUN/selected-entry-export.json"
    ],
    "input": null,
    "status": 1,
    "stdout": "",
    "stderr": "catp: receipt audit_commitment does not match the selected audit entry\n",
    "signal": null,
    "error": null
  },
  {
    "args": [
      "receipt",
      "verify",
      "--receipt",
      "RUN/signed-decision-receipt.json",
      "--public-key",
      "RUN/public.pem",
      "--json",
      "--audit-export",
      "RUN/signed-decision-export.json"
    ],
    "input": null,
    "status": 0,
    "stdout": "{\n  \"actionCommitment\": \"802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5\",\n  \"agentId\": \"mechanism\",\n  \"assurance\": \"enforcement-time-bound\",\n  \"auditCommitment\": \"27c5c6be447cf0bcee3a1ec0a9af97bcfae08a9529fd063c66a32bba7005c74f\",\n  \"auditExport\": \"matched\",\n  \"auditExportHash\": \"757dc39b282ee7f07587d7180600d0bcdde01f98f3f525158f6af0f4ad7b9063\",\n  \"authorizationReceipt\": \"valid\",\n  \"decision\": \"deny\",\n  \"policy\": null,\n  \"policyCommitment\": \"cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77\",\n  \"receiptVersion\": \"catp_authorization_receipt_v2\",\n  \"signedAt\": \"2026-09-26T14:06:20.023Z\",\n  \"timestamp\": \"2026-09-26T14:06:19.159Z\",\n  \"tool\": \"Bash\"\n}\n",
    "stderr": "",
    "signal": null,
    "error": null
  },
  {
    "args": [
      "receipt",
      "verify",
      "--receipt",
      "RUN/signed-tool-receipt.json",
      "--public-key",
      "RUN/public.pem",
      "--json",
      "--audit-export",
      "RUN/signed-tool-export.json"
    ],
    "input": null,
    "status": 0,
    "stdout": "{\n  \"actionCommitment\": \"802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5\",\n  \"agentId\": \"mechanism\",\n  \"assurance\": \"enforcement-time-bound\",\n  \"auditCommitment\": \"27c5c6be447cf0bcee3a1ec0a9af97bcfae08a9529fd063c66a32bba7005c74f\",\n  \"auditExport\": \"matched\",\n  \"auditExportHash\": \"757dc39b282ee7f07587d7180600d0bcdde01f98f3f525158f6af0f4ad7b9063\",\n  \"authorizationReceipt\": \"valid\",\n  \"decision\": \"allow\",\n  \"policy\": null,\n  \"policyCommitment\": \"cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77\",\n  \"receiptVersion\": \"catp_authorization_receipt_v2\",\n  \"signedAt\": \"2026-09-26T14:06:20.023Z\",\n  \"timestamp\": \"2026-09-26T14:06:19.159Z\",\n  \"tool\": \"Write\"\n}\n",
    "stderr": "",
    "signal": null,
    "error": null
  },
  {
    "args": [
      "receipt",
      "verify",
      "--receipt",
      "RUN/signed-phase-receipt.json",
      "--public-key",
      "RUN/public.pem",
      "--json",
      "--audit-export",
      "RUN/signed-phase-export.json"
    ],
    "input": null,
    "status": 1,
    "stdout": "",
    "stderr": "catp: phase must be pre\n",
    "signal": null,
    "error": null
  },
  {
    "args": [
      "receipt",
      "verify",
      "--receipt",
      "RUN/signed-policy-receipt.json",
      "--public-key",
      "RUN/public.pem",
      "--json",
      "--audit-export",
      "RUN/signed-policy-export.json"
    ],
    "input": null,
    "status": 1,
    "stdout": "",
    "stderr": "catp: receipt policy_commitment does not match the selected audit entry\n",
    "signal": null,
    "error": null
  },
  {
    "args": [
      "receipt",
      "verify",
      "--receipt",
      "RUN/signed-action-receipt.json",
      "--public-key",
      "RUN/public.pem",
      "--json",
      "--audit-export",
      "RUN/signed-action-export.json"
    ],
    "input": null,
    "status": 1,
    "stdout": "",
    "stderr": "catp: receipt action_commitment does not match the selected audit entry\n",
    "signal": null,
    "error": null
  },
  {
    "args": [
      "receipt",
      "verify",
      "--receipt",
      "RUN/signed-timestamp-receipt.json",
      "--public-key",
      "RUN/public.pem",
      "--json",
      "--audit-export",
      "RUN/signed-timestamp-export.json"
    ],
    "input": null,
    "status": 0,
    "stdout": "{\n  \"actionCommitment\": \"802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5\",\n  \"agentId\": \"mechanism\",\n  \"assurance\": \"enforcement-time-bound\",\n  \"auditCommitment\": \"27c5c6be447cf0bcee3a1ec0a9af97bcfae08a9529fd063c66a32bba7005c74f\",\n  \"auditExport\": \"matched\",\n  \"auditExportHash\": \"757dc39b282ee7f07587d7180600d0bcdde01f98f3f525158f6af0f4ad7b9063\",\n  \"authorizationReceipt\": \"valid\",\n  \"decision\": \"allow\",\n  \"policy\": null,\n  \"policyCommitment\": \"cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77\",\n  \"receiptVersion\": \"catp_authorization_receipt_v2\",\n  \"signedAt\": \"2026-09-26T14:06:20.023Z\",\n  \"timestamp\": \"2000-01-01T00:00:00.000Z\",\n  \"tool\": \"Bash\"\n}\n",
    "stderr": "",
    "signal": null,
    "error": null
  }
]


==> anc/experiments/mechanism/run-20260926-01/expectations.json <==
{
  "kind": "predefined CLI counterexamples, not product baselines",
  "cases": [
    [
      "valid-control",
      0,
      "enforcement-time-bound"
    ],
    [
      "missing-export",
      1,
      "--audit-export"
    ],
    [
      "other-export",
      1,
      "audit_export_sha256"
    ],
    [
      "hidden-action-field",
      1,
      "action_commitment"
    ],
    [
      "selected-entry",
      1,
      "audit_commitment"
    ],
    [
      "signed-decision",
      1,
      "decision"
    ],
    [
      "signed-tool",
      1,
      "tool"
    ],
    [
      "signed-phase",
      1,
      "phase"
    ],
    [
      "signed-policy",
      1,
      "policy_commitment"
    ],
    [
      "signed-action",
      1,
      "action_commitment"
    ],
    [
      "signed-timestamp",
      1,
      "timestamp"
    ]
  ]
}


==> anc/experiments/mechanism/run-20260926-01/export-a.json <==
{
  "action": {
    "phase": "pre",
    "runtime": "claude-code",
    "schema": "catp_tool_action_v1",
    "session_id": "mechanism",
    "tool_input": {
      "command": "echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx",
      "extra": "a"
    },
    "tool_name": "Bash"
  },
  "agent_id": "mechanism",
  "entries": [
    {
      "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
      "commitment": "27c5c6be447cf0bcee3a1ec0a9af97bcfae08a9529fd063c66a32bba7005c74f",
      "commitment_version": 4,
      "decision": "allow",
      "input_summary": "{\"command\":\"echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx…",
      "phase": "pre",
      "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
      "reason": "allowed by policy",
      "rule_matched": "Bash:allow",
      "tool": "Bash",
      "ts": "2026-09-26T14:06:19.159Z"
    }
  ],
  "export_sha256": "757dc39b282ee7f07587d7180600d0bcdde01f98f3f525158f6af0f4ad7b9063",
  "export_version": "catp_audit_export_v2",
  "log_date": "2026-09-26",
  "selected_index": 0
}


==> anc/experiments/mechanism/run-20260926-01/export-b.json <==
{
  "action": {
    "phase": "pre",
    "runtime": "claude-code",
    "schema": "catp_tool_action_v1",
    "session_id": "mechanism",
    "tool_input": {
      "command": "echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx",
      "extra": "b"
    },
    "tool_name": "Bash"
  },
  "agent_id": "mechanism",
  "entries": [
    {
      "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
      "commitment": "27c5c6be447cf0bcee3a1ec0a9af97bcfae08a9529fd063c66a32bba7005c74f",
      "commitment_version": 4,
      "decision": "allow",
      "input_summary": "{\"command\":\"echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx…",
      "phase": "pre",
      "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
      "reason": "allowed by policy",
      "rule_matched": "Bash:allow",
      "tool": "Bash",
      "ts": "2026-09-26T14:06:19.159Z"
    },
    {
      "action_commitment": "09a4fcceae30b65fd996abd185e1c47d5bd2ed378931001223dbf0db379e1969",
      "commitment": "4b800cc824525f5e2ff93db4b71623f3637ab1e44c656d5d0b09c4976db72318",
      "commitment_version": 4,
      "decision": "allow",
      "input_summary": "{\"command\":\"echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx…",
      "phase": "pre",
      "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
      "reason": "allowed by policy",
      "rule_matched": "Bash:allow",
      "tool": "Bash",
      "ts": "2026-09-26T14:06:19.650Z"
    }
  ],
  "export_sha256": "f85a0e2c717a3e4876cebdf9de8eb494b39634b6663de003c10dba092ba01c21",
  "export_version": "catp_audit_export_v2",
  "log_date": "2026-09-26",
  "selected_index": 1
}


==> anc/experiments/mechanism/run-20260926-01/hidden-action-field-export.json <==
{
  "action": {
    "phase": "pre",
    "runtime": "claude-code",
    "schema": "catp_tool_action_v1",
    "session_id": "mechanism",
    "tool_input": {
      "command": "echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx",
      "extra": "b"
    },
    "tool_name": "Bash"
  },
  "agent_id": "mechanism",
  "entries": [
    {
      "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
      "commitment": "27c5c6be447cf0bcee3a1ec0a9af97bcfae08a9529fd063c66a32bba7005c74f",
      "commitment_version": 4,
      "decision": "allow",
      "input_summary": "{\"command\":\"echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx…",
      "phase": "pre",
      "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
      "reason": "allowed by policy",
      "rule_matched": "Bash:allow",
      "tool": "Bash",
      "ts": "2026-09-26T14:06:19.159Z"
    }
  ],
  "export_sha256": "ed02ddc8c08fa1483a523d570cd589f37cde6a3d97e7c568434580919f9e1aed",
  "export_version": "catp_audit_export_v2",
  "log_date": "2026-09-26",
  "selected_index": 0
}


==> anc/experiments/mechanism/run-20260926-01/hidden-action-field-receipt.json <==
{
  "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
  "agent_id": "mechanism",
  "audit_commitment": "27c5c6be447cf0bcee3a1ec0a9af97bcfae08a9529fd063c66a32bba7005c74f",
  "audit_export_sha256": "ed02ddc8c08fa1483a523d570cd589f37cde6a3d97e7c568434580919f9e1aed",
  "decision": "allow",
  "issuer_key_id": "63b81e83d5b16d6a11637bdaa8e222a4469878880f5dad41391b45dc3c42ce54",
  "phase": "pre",
  "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
  "reason": "allowed by policy",
  "receipt_version": "catp_authorization_receipt_v2",
  "rule_matched": "Bash:allow",
  "signature_algorithm": "Ed25519",
  "signed_at": "2026-09-26T14:06:20.023Z",
  "timestamp": "2026-09-26T14:06:19.159Z",
  "tool": "Bash",
  "signature": "HdwYJTM2/O+KkAzrDP7SftdAyPXY6uXQufa9K9t3O5MTaqFy4XkUgRDI/KcKMNsnoO/UyCXME7WM0JqBQmRDAw==",
  "receipt_sha256": "ad0f6d63ef4a52a91165f770b7cb8638c18617fbb3459bce0315d1aacf93c87d"
}


==> anc/experiments/mechanism/run-20260926-01/meta.json <==
{
  "timestamp": "2026-09-26T14:06:18.948Z",
  "node": "v23.10.0",
  "platform": "darwin",
  "arch": "x64",
  "catp_version": "0.7.5",
  "executable_sha256": "6fc34688e8e54c0a824ade6c5b5b7aade6271399d209171cfa885ecd1c754c56",
  "release_commit": "077c5997245f1c52961a03c9f3b3be1f8d06ba6f",
  "runner_sha256": "00d2be04d22eaa62560d2779539859ff24bb4bc5a8cd825f8acaa93aa6638bdb",
  "fault_model": "No crash injection; new cases are CLI verification, existing RQ2 supplies persistence evidence",
  "output_normalization": "Ephemeral work directory and run directory replaced by WORK and RUN in captured diagnostics only; JSON artifacts unchanged"
}


==> anc/experiments/mechanism/run-20260926-01/missing-export-export.json <==
{
  "action": {
    "phase": "pre",
    "runtime": "claude-code",
    "schema": "catp_tool_action_v1",
    "session_id": "mechanism",
    "tool_input": {
      "command": "echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx",
      "extra": "a"
    },
    "tool_name": "Bash"
  },
  "agent_id": "mechanism",
  "entries": [
    {
      "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
      "commitment": "27c5c6be447cf0bcee3a1ec0a9af97bcfae08a9529fd063c66a32bba7005c74f",
      "commitment_version": 4,
      "decision": "allow",
      "input_summary": "{\"command\":\"echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx…",
      "phase": "pre",
      "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
      "reason": "allowed by policy",
      "rule_matched": "Bash:allow",
      "tool": "Bash",
      "ts": "2026-09-26T14:06:19.159Z"
    }
  ],
  "export_sha256": "757dc39b282ee7f07587d7180600d0bcdde01f98f3f525158f6af0f4ad7b9063",
  "export_version": "catp_audit_export_v2",
  "log_date": "2026-09-26",
  "selected_index": 0
}


==> anc/experiments/mechanism/run-20260926-01/missing-export-receipt.json <==
{
  "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
  "agent_id": "mechanism",
  "audit_commitment": "27c5c6be447cf0bcee3a1ec0a9af97bcfae08a9529fd063c66a32bba7005c74f",
  "audit_export_sha256": "757dc39b282ee7f07587d7180600d0bcdde01f98f3f525158f6af0f4ad7b9063",
  "decision": "allow",
  "issuer_key_id": "63b81e83d5b16d6a11637bdaa8e222a4469878880f5dad41391b45dc3c42ce54",
  "phase": "pre",
  "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
  "reason": "allowed by policy",
  "receipt_version": "catp_authorization_receipt_v2",
  "rule_matched": "Bash:allow",
  "signature_algorithm": "Ed25519",
  "signed_at": "2026-09-26T14:06:20.023Z",
  "timestamp": "2026-09-26T14:06:19.159Z",
  "tool": "Bash",
  "signature": "gYJpm+OPARAYFDKdxjBGs54AzOEPqkP8s8gaGHSkyCRGme7ujASy5D3bCb/9Tux/WXKBuyscvkaxSqgVKw+SAg==",
  "receipt_sha256": "2c47f6c7980a840c44af08be07144bc4d079bcc0cc26c1ae2f1a1a17545a2962"
}


==> anc/experiments/mechanism/run-20260926-01/other-export-export.json <==
{
  "action": {
    "phase": "pre",
    "runtime": "claude-code",
    "schema": "catp_tool_action_v1",
    "session_id": "mechanism",
    "tool_input": {
      "command": "echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx",
      "extra": "b"
    },
    "tool_name": "Bash"
  },
  "agent_id": "mechanism",
  "entries": [
    {
      "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
      "commitment": "27c5c6be447cf0bcee3a1ec0a9af97bcfae08a9529fd063c66a32bba7005c74f",
      "commitment_version": 4,
      "decision": "allow",
      "input_summary": "{\"command\":\"echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx…",
      "phase": "pre",
      "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
      "reason": "allowed by policy",
      "rule_matched": "Bash:allow",
      "tool": "Bash",
      "ts": "2026-09-26T14:06:19.159Z"
    },
    {
      "action_commitment": "09a4fcceae30b65fd996abd185e1c47d5bd2ed378931001223dbf0db379e1969",
      "commitment": "4b800cc824525f5e2ff93db4b71623f3637ab1e44c656d5d0b09c4976db72318",
      "commitment_version": 4,
      "decision": "allow",
      "input_summary": "{\"command\":\"echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx…",
      "phase": "pre",
      "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
      "reason": "allowed by policy",
      "rule_matched": "Bash:allow",
      "tool": "Bash",
      "ts": "2026-09-26T14:06:19.650Z"
    }
  ],
  "export_sha256": "f85a0e2c717a3e4876cebdf9de8eb494b39634b6663de003c10dba092ba01c21",
  "export_version": "catp_audit_export_v2",
  "log_date": "2026-09-26",
  "selected_index": 1
}


==> anc/experiments/mechanism/run-20260926-01/other-export-receipt.json <==
{
  "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
  "agent_id": "mechanism",
  "audit_commitment": "27c5c6be447cf0bcee3a1ec0a9af97bcfae08a9529fd063c66a32bba7005c74f",
  "audit_export_sha256": "757dc39b282ee7f07587d7180600d0bcdde01f98f3f525158f6af0f4ad7b9063",
  "decision": "allow",
  "issuer_key_id": "63b81e83d5b16d6a11637bdaa8e222a4469878880f5dad41391b45dc3c42ce54",
  "phase": "pre",
  "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
  "reason": "allowed by policy",
  "receipt_version": "catp_authorization_receipt_v2",
  "rule_matched": "Bash:allow",
  "signature_algorithm": "Ed25519",
  "signed_at": "2026-09-26T14:06:20.023Z",
  "timestamp": "2026-09-26T14:06:19.159Z",
  "tool": "Bash",
  "signature": "gYJpm+OPARAYFDKdxjBGs54AzOEPqkP8s8gaGHSkyCRGme7ujASy5D3bCb/9Tux/WXKBuyscvkaxSqgVKw+SAg==",
  "receipt_sha256": "2c47f6c7980a840c44af08be07144bc4d079bcc0cc26c1ae2f1a1a17545a2962"
}


==> anc/experiments/mechanism/run-20260926-01/payload-a.json <==
{
  "session_id": "mechanism",
  "tool_name": "Bash",
  "tool_input": {
    "command": "echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx",
    "extra": "a"
  }
}


==> anc/experiments/mechanism/run-20260926-01/payload-b.json <==
{
  "session_id": "mechanism",
  "tool_name": "Bash",
  "tool_input": {
    "command": "echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx",
    "extra": "b"
  }
}


==> anc/experiments/mechanism/run-20260926-01/public.pem <==
-----BEGIN PUBLIC KEY-----
MCowBQYDK2VwAyEAQ2P0s3swBR6iCdRJdzJQJhsgCBz076QTanTiNAFjuKs=
-----END PUBLIC KEY-----


==> anc/experiments/mechanism/run-20260926-01/receipt.json <==
{
  "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
  "agent_id": "mechanism",
  "audit_commitment": "27c5c6be447cf0bcee3a1ec0a9af97bcfae08a9529fd063c66a32bba7005c74f",
  "audit_export_sha256": "757dc39b282ee7f07587d7180600d0bcdde01f98f3f525158f6af0f4ad7b9063",
  "decision": "allow",
  "issuer_key_id": "63b81e83d5b16d6a11637bdaa8e222a4469878880f5dad41391b45dc3c42ce54",
  "phase": "pre",
  "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
  "reason": "allowed by policy",
  "receipt_sha256": "2c47f6c7980a840c44af08be07144bc4d079bcc0cc26c1ae2f1a1a17545a2962",
  "receipt_version": "catp_authorization_receipt_v2",
  "rule_matched": "Bash:allow",
  "signature": "gYJpm+OPARAYFDKdxjBGs54AzOEPqkP8s8gaGHSkyCRGme7ujASy5D3bCb/9Tux/WXKBuyscvkaxSqgVKw+SAg==",
  "signature_algorithm": "Ed25519",
  "signed_at": "2026-09-26T14:06:20.023Z",
  "timestamp": "2026-09-26T14:06:19.159Z",
  "tool": "Bash"
}


==> anc/experiments/mechanism/run-20260926-01/results.json <==
[
  {
    "id": "valid-control",
    "expected_exit": 0,
    "expected_message": "enforcement-time-bound",
    "signature_only": true,
    "status": 0,
    "stdout": "{\n  \"actionCommitment\": \"802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5\",\n  \"agentId\": \"mechanism\",\n  \"assurance\": \"enforcement-time-bound\",\n  \"auditCommitment\": \"27c5c6be447cf0bcee3a1ec0a9af97bcfae08a9529fd063c66a32bba7005c74f\",\n  \"auditExport\": \"matched\",\n  \"auditExportHash\": \"757dc39b282ee7f07587d7180600d0bcdde01f98f3f525158f6af0f4ad7b9063\",\n  \"authorizationReceipt\": \"valid\",\n  \"decision\": \"allow\",\n  \"policy\": null,\n  \"policyCommitment\": \"cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77\",\n  \"receiptVersion\": \"catp_authorization_receipt_v2\",\n  \"signedAt\": \"2026-09-26T14:06:20.023Z\",\n  \"timestamp\": \"2026-09-26T14:06:19.159Z\",\n  \"tool\": \"Bash\"\n}\n",
    "stderr": "",
    "signal": null,
    "error": null,
    "pass": true
  },
  {
    "id": "missing-export",
    "expected_exit": 1,
    "expected_message": "--audit-export",
    "signature_only": true,
    "status": 1,
    "stdout": "",
    "stderr": "catp: catp_authorization_receipt_v2 verification requires --audit-export <path> (the catp_audit_export_v2 bundle from receipt issue/sign or catp log export); signature-only verification cannot establish enforcement-time-bound assurance\n",
    "signal": null,
    "error": null,
    "pass": true
  },
  {
    "id": "other-export",
    "expected_exit": 1,
    "expected_message": "audit_export_sha256",
    "signature_only": true,
    "status": 1,
    "stdout": "",
    "stderr": "catp: receipt audit_export_sha256 does not match audit export\n",
    "signal": null,
    "error": null,
    "pass": true
  },
  {
    "id": "hidden-action-field",
    "expected_exit": 1,
    "expected_message": "action_commitment",
    "signature_only": true,
    "status": 1,
    "stdout": "",
    "stderr": "catp: audit export action does not match the selected entry action_commitment\n",
    "signal": null,
    "error": null,
    "pass": true
  },
  {
    "id": "selected-entry",
    "expected_exit": 1,
    "expected_message": "audit_commitment",
    "signature_only": true,
    "status": 1,
    "stdout": "",
    "stderr": "catp: receipt audit_commitment does not match the selected audit entry\n",
    "signal": null,
    "error": null,
    "pass": true
  },
  {
    "id": "signed-decision",
    "expected_exit": 1,
    "expected_message": "decision",
    "signature_only": true,
    "status": 0,
    "stdout": "{\n  \"actionCommitment\": \"802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5\",\n  \"agentId\": \"mechanism\",\n  \"assurance\": \"enforcement-time-bound\",\n  \"auditCommitment\": \"27c5c6be447cf0bcee3a1ec0a9af97bcfae08a9529fd063c66a32bba7005c74f\",\n  \"auditExport\": \"matched\",\n  \"auditExportHash\": \"757dc39b282ee7f07587d7180600d0bcdde01f98f3f525158f6af0f4ad7b9063\",\n  \"authorizationReceipt\": \"valid\",\n  \"decision\": \"deny\",\n  \"policy\": null,\n  \"policyCommitment\": \"cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77\",\n  \"receiptVersion\": \"catp_authorization_receipt_v2\",\n  \"signedAt\": \"2026-09-26T14:06:20.023Z\",\n  \"timestamp\": \"2026-09-26T14:06:19.159Z\",\n  \"tool\": \"Bash\"\n}\n",
    "stderr": "",
    "signal": null,
    "error": null,
    "pass": false
  },
  {
    "id": "signed-tool",
    "expected_exit": 1,
    "expected_message": "tool",
    "signature_only": true,
    "status": 0,
    "stdout": "{\n  \"actionCommitment\": \"802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5\",\n  \"agentId\": \"mechanism\",\n  \"assurance\": \"enforcement-time-bound\",\n  \"auditCommitment\": \"27c5c6be447cf0bcee3a1ec0a9af97bcfae08a9529fd063c66a32bba7005c74f\",\n  \"auditExport\": \"matched\",\n  \"auditExportHash\": \"757dc39b282ee7f07587d7180600d0bcdde01f98f3f525158f6af0f4ad7b9063\",\n  \"authorizationReceipt\": \"valid\",\n  \"decision\": \"allow\",\n  \"policy\": null,\n  \"policyCommitment\": \"cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77\",\n  \"receiptVersion\": \"catp_authorization_receipt_v2\",\n  \"signedAt\": \"2026-09-26T14:06:20.023Z\",\n  \"timestamp\": \"2026-09-26T14:06:19.159Z\",\n  \"tool\": \"Write\"\n}\n",
    "stderr": "",
    "signal": null,
    "error": null,
    "pass": false
  },
  {
    "id": "signed-phase",
    "expected_exit": 1,
    "expected_message": "phase",
    "signature_only": true,
    "status": 1,
    "stdout": "",
    "stderr": "catp: phase must be pre\n",
    "signal": null,
    "error": null,
    "pass": true
  },
  {
    "id": "signed-policy",
    "expected_exit": 1,
    "expected_message": "policy_commitment",
    "signature_only": true,
    "status": 1,
    "stdout": "",
    "stderr": "catp: receipt policy_commitment does not match the selected audit entry\n",
    "signal": null,
    "error": null,
    "pass": true
  },
  {
    "id": "signed-action",
    "expected_exit": 1,
    "expected_message": "action_commitment",
    "signature_only": true,
    "status": 1,
    "stdout": "",
    "stderr": "catp: receipt action_commitment does not match the selected audit entry\n",
    "signal": null,
    "error": null,
    "pass": true
  },
  {
    "id": "signed-timestamp",
    "expected_exit": 1,
    "expected_message": "timestamp",
    "signature_only": true,
    "status": 0,
    "stdout": "{\n  \"actionCommitment\": \"802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5\",\n  \"agentId\": \"mechanism\",\n  \"assurance\": \"enforcement-time-bound\",\n  \"auditCommitment\": \"27c5c6be447cf0bcee3a1ec0a9af97bcfae08a9529fd063c66a32bba7005c74f\",\n  \"auditExport\": \"matched\",\n  \"auditExportHash\": \"757dc39b282ee7f07587d7180600d0bcdde01f98f3f525158f6af0f4ad7b9063\",\n  \"authorizationReceipt\": \"valid\",\n  \"decision\": \"allow\",\n  \"policy\": null,\n  \"policyCommitment\": \"cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77\",\n  \"receiptVersion\": \"catp_authorization_receipt_v2\",\n  \"signedAt\": \"2026-09-26T14:06:20.023Z\",\n  \"timestamp\": \"2000-01-01T00:00:00.000Z\",\n  \"tool\": \"Bash\"\n}\n",
    "stderr": "",
    "signal": null,
    "error": null,
    "pass": false
  }
]


==> anc/experiments/mechanism/run-20260926-01/selected-entry-export.json <==
{
  "action": {
    "phase": "pre",
    "runtime": "claude-code",
    "schema": "catp_tool_action_v1",
    "session_id": "mechanism",
    "tool_input": {
      "command": "echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx",
      "extra": "b"
    },
    "tool_name": "Bash"
  },
  "agent_id": "mechanism",
  "entries": [
    {
      "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
      "commitment": "27c5c6be447cf0bcee3a1ec0a9af97bcfae08a9529fd063c66a32bba7005c74f",
      "commitment_version": 4,
      "decision": "allow",
      "input_summary": "{\"command\":\"echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx…",
      "phase": "pre",
      "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
      "reason": "allowed by policy",
      "rule_matched": "Bash:allow",
      "tool": "Bash",
      "ts": "2026-09-26T14:06:19.159Z"
    },
    {
      "action_commitment": "09a4fcceae30b65fd996abd185e1c47d5bd2ed378931001223dbf0db379e1969",
      "commitment": "4b800cc824525f5e2ff93db4b71623f3637ab1e44c656d5d0b09c4976db72318",
      "commitment_version": 4,
      "decision": "allow",
      "input_summary": "{\"command\":\"echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx…",
      "phase": "pre",
      "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
      "reason": "allowed by policy",
      "rule_matched": "Bash:allow",
      "tool": "Bash",
      "ts": "2026-09-26T14:06:19.650Z"
    }
  ],
  "export_sha256": "f85a0e2c717a3e4876cebdf9de8eb494b39634b6663de003c10dba092ba01c21",
  "export_version": "catp_audit_export_v2",
  "log_date": "2026-09-26",
  "selected_index": 1
}


==> anc/experiments/mechanism/run-20260926-01/selected-entry-receipt.json <==
{
  "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
  "agent_id": "mechanism",
  "audit_commitment": "27c5c6be447cf0bcee3a1ec0a9af97bcfae08a9529fd063c66a32bba7005c74f",
  "audit_export_sha256": "f85a0e2c717a3e4876cebdf9de8eb494b39634b6663de003c10dba092ba01c21",
  "decision": "allow",
  "issuer_key_id": "63b81e83d5b16d6a11637bdaa8e222a4469878880f5dad41391b45dc3c42ce54",
  "phase": "pre",
  "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
  "reason": "allowed by policy",
  "receipt_version": "catp_authorization_receipt_v2",
  "rule_matched": "Bash:allow",
  "signature_algorithm": "Ed25519",
  "signed_at": "2026-09-26T14:06:20.023Z",
  "timestamp": "2026-09-26T14:06:19.159Z",
  "tool": "Bash",
  "signature": "ApJHWmb54c5AzcBGUOvNMOBtlejgNTVlwgO8whIPxvstxF43o5Vll1E8FUKGMpfzHGZzghRA2V0bQdV7vbSVBQ==",
  "receipt_sha256": "c74b7fe46469dbbf687b2ee457826307fbb513de7e45c252871fb90dedffecdf"
}


==> anc/experiments/mechanism/run-20260926-01/signed-action-export.json <==
{
  "action": {
    "phase": "pre",
    "runtime": "claude-code",
    "schema": "catp_tool_action_v1",
    "session_id": "mechanism",
    "tool_input": {
      "command": "echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx",
      "extra": "a"
    },
    "tool_name": "Bash"
  },
  "agent_id": "mechanism",
  "entries": [
    {
      "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
      "commitment": "27c5c6be447cf0bcee3a1ec0a9af97bcfae08a9529fd063c66a32bba7005c74f",
      "commitment_version": 4,
      "decision": "allow",
      "input_summary": "{\"command\":\"echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx…",
      "phase": "pre",
      "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
      "reason": "allowed by policy",
      "rule_matched": "Bash:allow",
      "tool": "Bash",
      "ts": "2026-09-26T14:06:19.159Z"
    }
  ],
  "export_sha256": "757dc39b282ee7f07587d7180600d0bcdde01f98f3f525158f6af0f4ad7b9063",
  "export_version": "catp_audit_export_v2",
  "log_date": "2026-09-26",
  "selected_index": 0
}


==> anc/experiments/mechanism/run-20260926-01/signed-action-receipt.json <==
{
  "action_commitment": "09a4fcceae30b65fd996abd185e1c47d5bd2ed378931001223dbf0db379e1969",
  "agent_id": "mechanism",
  "audit_commitment": "27c5c6be447cf0bcee3a1ec0a9af97bcfae08a9529fd063c66a32bba7005c74f",
  "audit_export_sha256": "757dc39b282ee7f07587d7180600d0bcdde01f98f3f525158f6af0f4ad7b9063",
  "decision": "allow",
  "issuer_key_id": "63b81e83d5b16d6a11637bdaa8e222a4469878880f5dad41391b45dc3c42ce54",
  "phase": "pre",
  "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
  "reason": "allowed by policy",
  "receipt_version": "catp_authorization_receipt_v2",
  "rule_matched": "Bash:allow",
  "signature_algorithm": "Ed25519",
  "signed_at": "2026-09-26T14:06:20.023Z",
  "timestamp": "2026-09-26T14:06:19.159Z",
  "tool": "Bash",
  "signature": "5tOg7ab5gzVi1UaqHl5k9jbOFbcaDMm5FaqZ35+sGYNEnC0tDPn2g3cWSKac45dATrH715HR7JbJ+z7r9SEZAQ==",
  "receipt_sha256": "68cbe0538d339482a6a477839a676f50dc291e91303a40c31e21834aa6c6ec36"
}


==> anc/experiments/mechanism/run-20260926-01/signed-decision-export.json <==
{
  "action": {
    "phase": "pre",
    "runtime": "claude-code",
    "schema": "catp_tool_action_v1",
    "session_id": "mechanism",
    "tool_input": {
      "command": "echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx",
      "extra": "a"
    },
    "tool_name": "Bash"
  },
  "agent_id": "mechanism",
  "entries": [
    {
      "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
      "commitment": "27c5c6be447cf0bcee3a1ec0a9af97bcfae08a9529fd063c66a32bba7005c74f",
      "commitment_version": 4,
      "decision": "allow",
      "input_summary": "{\"command\":\"echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx…",
      "phase": "pre",
      "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
      "reason": "allowed by policy",
      "rule_matched": "Bash:allow",
      "tool": "Bash",
      "ts": "2026-09-26T14:06:19.159Z"
    }
  ],
  "export_sha256": "757dc39b282ee7f07587d7180600d0bcdde01f98f3f525158f6af0f4ad7b9063",
  "export_version": "catp_audit_export_v2",
  "log_date": "2026-09-26",
  "selected_index": 0
}


==> anc/experiments/mechanism/run-20260926-01/signed-decision-receipt.json <==
{
  "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
  "agent_id": "mechanism",
  "audit_commitment": "27c5c6be447cf0bcee3a1ec0a9af97bcfae08a9529fd063c66a32bba7005c74f",
  "audit_export_sha256": "757dc39b282ee7f07587d7180600d0bcdde01f98f3f525158f6af0f4ad7b9063",
  "decision": "deny",
  "issuer_key_id": "63b81e83d5b16d6a11637bdaa8e222a4469878880f5dad41391b45dc3c42ce54",
  "phase": "pre",
  "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
  "reason": "allowed by policy",
  "receipt_version": "catp_authorization_receipt_v2",
  "rule_matched": "Bash:allow",
  "signature_algorithm": "Ed25519",
  "signed_at": "2026-09-26T14:06:20.023Z",
  "timestamp": "2026-09-26T14:06:19.159Z",
  "tool": "Bash",
  "signature": "S97f4zUq77YZuMySx9XB6eOWDOhogGaiPy4VAZ0mtzu+rH1H6wrgmYL4dGBdq9xxWW0RrOFOSJAb2oKzRHhVBQ==",
  "receipt_sha256": "2f36a50a2ab93de24947575bffb08d626ca83cb62ccc6343bc3bd370f58d2227"
}


==> anc/experiments/mechanism/run-20260926-01/signed-phase-export.json <==
{
  "action": {
    "phase": "pre",
    "runtime": "claude-code",
    "schema": "catp_tool_action_v1",
    "session_id": "mechanism",
    "tool_input": {
      "command": "echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx",
      "extra": "a"
    },
    "tool_name": "Bash"
  },
  "agent_id": "mechanism",
  "entries": [
    {
      "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
      "commitment": "27c5c6be447cf0bcee3a1ec0a9af97bcfae08a9529fd063c66a32bba7005c74f",
      "commitment_version": 4,
      "decision": "allow",
      "input_summary": "{\"command\":\"echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx…",
      "phase": "pre",
      "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
      "reason": "allowed by policy",
      "rule_matched": "Bash:allow",
      "tool": "Bash",
      "ts": "2026-09-26T14:06:19.159Z"
    }
  ],
  "export_sha256": "757dc39b282ee7f07587d7180600d0bcdde01f98f3f525158f6af0f4ad7b9063",
  "export_version": "catp_audit_export_v2",
  "log_date": "2026-09-26",
  "selected_index": 0
}


==> anc/experiments/mechanism/run-20260926-01/signed-phase-receipt.json <==
{
  "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
  "agent_id": "mechanism",
  "audit_commitment": "27c5c6be447cf0bcee3a1ec0a9af97bcfae08a9529fd063c66a32bba7005c74f",
  "audit_export_sha256": "757dc39b282ee7f07587d7180600d0bcdde01f98f3f525158f6af0f4ad7b9063",
  "decision": "allow",
  "issuer_key_id": "63b81e83d5b16d6a11637bdaa8e222a4469878880f5dad41391b45dc3c42ce54",
  "phase": "post",
  "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
  "reason": "allowed by policy",
  "receipt_version": "catp_authorization_receipt_v2",
  "rule_matched": "Bash:allow",
  "signature_algorithm": "Ed25519",
  "signed_at": "2026-09-26T14:06:20.023Z",
  "timestamp": "2026-09-26T14:06:19.159Z",
  "tool": "Bash",
  "signature": "MxNrDTBDJ+iZqrQvF57wEq6EGpzurSBi+hZHOlUenI6c0musNQr1I51zCq2F1Z8CwcIS+ILoK1sWXSf49v2oDQ==",
  "receipt_sha256": "ffff7fc9044694a4581277e79d5c227d251e5535ab945454a6a5d597cbc76897"
}


==> anc/experiments/mechanism/run-20260926-01/signed-policy-export.json <==
{
  "action": {
    "phase": "pre",
    "runtime": "claude-code",
    "schema": "catp_tool_action_v1",
    "session_id": "mechanism",
    "tool_input": {
      "command": "echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx",
      "extra": "a"
    },
    "tool_name": "Bash"
  },
  "agent_id": "mechanism",
  "entries": [
    {
      "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
      "commitment": "27c5c6be447cf0bcee3a1ec0a9af97bcfae08a9529fd063c66a32bba7005c74f",
      "commitment_version": 4,
      "decision": "allow",
      "input_summary": "{\"command\":\"echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx…",
      "phase": "pre",
      "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
      "reason": "allowed by policy",
      "rule_matched": "Bash:allow",
      "tool": "Bash",
      "ts": "2026-09-26T14:06:19.159Z"
    }
  ],
  "export_sha256": "757dc39b282ee7f07587d7180600d0bcdde01f98f3f525158f6af0f4ad7b9063",
  "export_version": "catp_audit_export_v2",
  "log_date": "2026-09-26",
  "selected_index": 0
}


==> anc/experiments/mechanism/run-20260926-01/signed-policy-receipt.json <==
{
  "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
  "agent_id": "mechanism",
  "audit_commitment": "27c5c6be447cf0bcee3a1ec0a9af97bcfae08a9529fd063c66a32bba7005c74f",
  "audit_export_sha256": "757dc39b282ee7f07587d7180600d0bcdde01f98f3f525158f6af0f4ad7b9063",
  "decision": "allow",
  "issuer_key_id": "63b81e83d5b16d6a11637bdaa8e222a4469878880f5dad41391b45dc3c42ce54",
  "phase": "pre",
  "policy_commitment": "0000000000000000000000000000000000000000000000000000000000000000",
  "reason": "allowed by policy",
  "receipt_version": "catp_authorization_receipt_v2",
  "rule_matched": "Bash:allow",
  "signature_algorithm": "Ed25519",
  "signed_at": "2026-09-26T14:06:20.023Z",
  "timestamp": "2026-09-26T14:06:19.159Z",
  "tool": "Bash",
  "signature": "Fd6J/AQt/pMk5mFpL3SnKvU05jHqO1YczrfQyHHtzvlfm6Fo3MwAjcQiqzZx2Z08+wqCLc6RBS6Hb7hcHTK0DQ==",
  "receipt_sha256": "4809d0586c84a0059a263d298d1dd46dd044a497759ddc1f002b18da29d5f324"
}


==> anc/experiments/mechanism/run-20260926-01/signed-timestamp-export.json <==
{
  "action": {
    "phase": "pre",
    "runtime": "claude-code",
    "schema": "catp_tool_action_v1",
    "session_id": "mechanism",
    "tool_input": {
      "command": "echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx",
      "extra": "a"
    },
    "tool_name": "Bash"
  },
  "agent_id": "mechanism",
  "entries": [
    {
      "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
      "commitment": "27c5c6be447cf0bcee3a1ec0a9af97bcfae08a9529fd063c66a32bba7005c74f",
      "commitment_version": 4,
      "decision": "allow",
      "input_summary": "{\"command\":\"echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx…",
      "phase": "pre",
      "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
      "reason": "allowed by policy",
      "rule_matched": "Bash:allow",
      "tool": "Bash",
      "ts": "2026-09-26T14:06:19.159Z"
    }
  ],
  "export_sha256": "757dc39b282ee7f07587d7180600d0bcdde01f98f3f525158f6af0f4ad7b9063",
  "export_version": "catp_audit_export_v2",
  "log_date": "2026-09-26",
  "selected_index": 0
}


==> anc/experiments/mechanism/run-20260926-01/signed-timestamp-receipt.json <==
{
  "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
  "agent_id": "mechanism",
  "audit_commitment": "27c5c6be447cf0bcee3a1ec0a9af97bcfae08a9529fd063c66a32bba7005c74f",
  "audit_export_sha256": "757dc39b282ee7f07587d7180600d0bcdde01f98f3f525158f6af0f4ad7b9063",
  "decision": "allow",
  "issuer_key_id": "63b81e83d5b16d6a11637bdaa8e222a4469878880f5dad41391b45dc3c42ce54",
  "phase": "pre",
  "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
  "reason": "allowed by policy",
  "receipt_version": "catp_authorization_receipt_v2",
  "rule_matched": "Bash:allow",
  "signature_algorithm": "Ed25519",
  "signed_at": "2026-09-26T14:06:20.023Z",
  "timestamp": "2000-01-01T00:00:00.000Z",
  "tool": "Bash",
  "signature": "dPRavpb+io7IDyxIuMMMZQnl5qbm6v3yaejwtAQ6PUuNdBF982DeLyGcRM8k2yv2wlBiwcMGEi2tLLwrq+IIDA==",
  "receipt_sha256": "50fd90b106ffa9a4a0ca8863a9040f25057e6ac7e83e1830b95d85c5f2ea9cd3"
}


==> anc/experiments/mechanism/run-20260926-01/signed-tool-export.json <==
{
  "action": {
    "phase": "pre",
    "runtime": "claude-code",
    "schema": "catp_tool_action_v1",
    "session_id": "mechanism",
    "tool_input": {
      "command": "echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx",
      "extra": "a"
    },
    "tool_name": "Bash"
  },
  "agent_id": "mechanism",
  "entries": [
    {
      "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
      "commitment": "27c5c6be447cf0bcee3a1ec0a9af97bcfae08a9529fd063c66a32bba7005c74f",
      "commitment_version": 4,
      "decision": "allow",
      "input_summary": "{\"command\":\"echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx…",
      "phase": "pre",
      "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
      "reason": "allowed by policy",
      "rule_matched": "Bash:allow",
      "tool": "Bash",
      "ts": "2026-09-26T14:06:19.159Z"
    }
  ],
  "export_sha256": "757dc39b282ee7f07587d7180600d0bcdde01f98f3f525158f6af0f4ad7b9063",
  "export_version": "catp_audit_export_v2",
  "log_date": "2026-09-26",
  "selected_index": 0
}


==> anc/experiments/mechanism/run-20260926-01/signed-tool-receipt.json <==
{
  "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
  "agent_id": "mechanism",
  "audit_commitment": "27c5c6be447cf0bcee3a1ec0a9af97bcfae08a9529fd063c66a32bba7005c74f",
  "audit_export_sha256": "757dc39b282ee7f07587d7180600d0bcdde01f98f3f525158f6af0f4ad7b9063",
  "decision": "allow",
  "issuer_key_id": "63b81e83d5b16d6a11637bdaa8e222a4469878880f5dad41391b45dc3c42ce54",
  "phase": "pre",
  "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
  "reason": "allowed by policy",
  "receipt_version": "catp_authorization_receipt_v2",
  "rule_matched": "Bash:allow",
  "signature_algorithm": "Ed25519",
  "signed_at": "2026-09-26T14:06:20.023Z",
  "timestamp": "2026-09-26T14:06:19.159Z",
  "tool": "Write",
  "signature": "Q0vfsGtUdp3rOLTiEcwsBBCt0ARFF/MEGZ3HM/55VZtafylkKiWaS1Odus2iDGGPXb7obJ6O5+hJ+YH9T4cfCA==",
  "receipt_sha256": "eef99afa71999af0d9d117b7a6f40174d1c0d0c4f712de72ebffa7a26b8cbb3f"
}


==> anc/experiments/mechanism/run-20260926-01/summary-collision.json <==
{
  "equal_summaries": true,
  "distinct_action_commitments": true
}


==> anc/experiments/mechanism/run-20260926-01/summary.json <==
{
  "total": 11,
  "passed": 8,
  "all_pass": false,
  "rows": [
    {
      "id": "valid-control",
      "expected_exit": 0,
      "expected_message": "enforcement-time-bound",
      "signature_only": true,
      "status": 0,
      "stdout": "{\n  \"actionCommitment\": \"802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5\",\n  \"agentId\": \"mechanism\",\n  \"assurance\": \"enforcement-time-bound\",\n  \"auditCommitment\": \"27c5c6be447cf0bcee3a1ec0a9af97bcfae08a9529fd063c66a32bba7005c74f\",\n  \"auditExport\": \"matched\",\n  \"auditExportHash\": \"757dc39b282ee7f07587d7180600d0bcdde01f98f3f525158f6af0f4ad7b9063\",\n  \"authorizationReceipt\": \"valid\",\n  \"decision\": \"allow\",\n  \"policy\": null,\n  \"policyCommitment\": \"cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77\",\n  \"receiptVersion\": \"catp_authorization_receipt_v2\",\n  \"signedAt\": \"2026-09-26T14:06:20.023Z\",\n  \"timestamp\": \"2026-09-26T14:06:19.159Z\",\n  \"tool\": \"Bash\"\n}\n",
      "stderr": "",
      "signal": null,
      "error": null,
      "pass": true
    },
    {
      "id": "missing-export",
      "expected_exit": 1,
      "expected_message": "--audit-export",
      "signature_only": true,
      "status": 1,
      "stdout": "",
      "stderr": "catp: catp_authorization_receipt_v2 verification requires --audit-export <path> (the catp_audit_export_v2 bundle from receipt issue/sign or catp log export); signature-only verification cannot establish enforcement-time-bound assurance\n",
      "signal": null,
      "error": null,
      "pass": true
    },
    {
      "id": "other-export",
      "expected_exit": 1,
      "expected_message": "audit_export_sha256",
      "signature_only": true,
      "status": 1,
      "stdout": "",
      "stderr": "catp: receipt audit_export_sha256 does not match audit export\n",
      "signal": null,
      "error": null,
      "pass": true
    },
    {
      "id": "hidden-action-field",
      "expected_exit": 1,
      "expected_message": "action_commitment",
      "signature_only": true,
      "status": 1,
      "stdout": "",
      "stderr": "catp: audit export action does not match the selected entry action_commitment\n",
      "signal": null,
      "error": null,
      "pass": true
    },
    {
      "id": "selected-entry",
      "expected_exit": 1,
      "expected_message": "audit_commitment",
      "signature_only": true,
      "status": 1,
      "stdout": "",
      "stderr": "catp: receipt audit_commitment does not match the selected audit entry\n",
      "signal": null,
      "error": null,
      "pass": true
    },
    {
      "id": "signed-decision",
      "expected_exit": 1,
      "expected_message": "decision",
      "signature_only": true,
      "status": 0,
      "stdout": "{\n  \"actionCommitment\": \"802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5\",\n  \"agentId\": \"mechanism\",\n  \"assurance\": \"enforcement-time-bound\",\n  \"auditCommitment\": \"27c5c6be447cf0bcee3a1ec0a9af97bcfae08a9529fd063c66a32bba7005c74f\",\n  \"auditExport\": \"matched\",\n  \"auditExportHash\": \"757dc39b282ee7f07587d7180600d0bcdde01f98f3f525158f6af0f4ad7b9063\",\n  \"authorizationReceipt\": \"valid\",\n  \"decision\": \"deny\",\n  \"policy\": null,\n  \"policyCommitment\": \"cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77\",\n  \"receiptVersion\": \"catp_authorization_receipt_v2\",\n  \"signedAt\": \"2026-09-26T14:06:20.023Z\",\n  \"timestamp\": \"2026-09-26T14:06:19.159Z\",\n  \"tool\": \"Bash\"\n}\n",
      "stderr": "",
      "signal": null,
      "error": null,
      "pass": false
    },
    {
      "id": "signed-tool",
      "expected_exit": 1,
      "expected_message": "tool",
      "signature_only": true,
      "status": 0,
      "stdout": "{\n  \"actionCommitment\": \"802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5\",\n  \"agentId\": \"mechanism\",\n  \"assurance\": \"enforcement-time-bound\",\n  \"auditCommitment\": \"27c5c6be447cf0bcee3a1ec0a9af97bcfae08a9529fd063c66a32bba7005c74f\",\n  \"auditExport\": \"matched\",\n  \"auditExportHash\": \"757dc39b282ee7f07587d7180600d0bcdde01f98f3f525158f6af0f4ad7b9063\",\n  \"authorizationReceipt\": \"valid\",\n  \"decision\": \"allow\",\n  \"policy\": null,\n  \"policyCommitment\": \"cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77\",\n  \"receiptVersion\": \"catp_authorization_receipt_v2\",\n  \"signedAt\": \"2026-09-26T14:06:20.023Z\",\n  \"timestamp\": \"2026-09-26T14:06:19.159Z\",\n  \"tool\": \"Write\"\n}\n",
      "stderr": "",
      "signal": null,
      "error": null,
      "pass": false
    },
    {
      "id": "signed-phase",
      "expected_exit": 1,
      "expected_message": "phase",
      "signature_only": true,
      "status": 1,
      "stdout": "",
      "stderr": "catp: phase must be pre\n",
      "signal": null,
      "error": null,
      "pass": true
    },
    {
      "id": "signed-policy",
      "expected_exit": 1,
      "expected_message": "policy_commitment",
      "signature_only": true,
      "status": 1,
      "stdout": "",
      "stderr": "catp: receipt policy_commitment does not match the selected audit entry\n",
      "signal": null,
      "error": null,
      "pass": true
    },
    {
      "id": "signed-action",
      "expected_exit": 1,
      "expected_message": "action_commitment",
      "signature_only": true,
      "status": 1,
      "stdout": "",
      "stderr": "catp: receipt action_commitment does not match the selected audit entry\n",
      "signal": null,
      "error": null,
      "pass": true
    },
    {
      "id": "signed-timestamp",
      "expected_exit": 1,
      "expected_message": "timestamp",
      "signature_only": true,
      "status": 0,
      "stdout": "{\n  \"actionCommitment\": \"802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5\",\n  \"agentId\": \"mechanism\",\n  \"assurance\": \"enforcement-time-bound\",\n  \"auditCommitment\": \"27c5c6be447cf0bcee3a1ec0a9af97bcfae08a9529fd063c66a32bba7005c74f\",\n  \"auditExport\": \"matched\",\n  \"auditExportHash\": \"757dc39b282ee7f07587d7180600d0bcdde01f98f3f525158f6af0f4ad7b9063\",\n  \"authorizationReceipt\": \"valid\",\n  \"decision\": \"allow\",\n  \"policy\": null,\n  \"policyCommitment\": \"cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77\",\n  \"receiptVersion\": \"catp_authorization_receipt_v2\",\n  \"signedAt\": \"2026-09-26T14:06:20.023Z\",\n  \"timestamp\": \"2000-01-01T00:00:00.000Z\",\n  \"tool\": \"Bash\"\n}\n",
      "stderr": "",
      "signal": null,
      "error": null,
      "pass": false
    }
  ]
}


==> anc/experiments/mechanism/run-20260926-01/valid-control-export.json <==
{
  "action": {
    "phase": "pre",
    "runtime": "claude-code",
    "schema": "catp_tool_action_v1",
    "session_id": "mechanism",
    "tool_input": {
      "command": "echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx",
      "extra": "a"
    },
    "tool_name": "Bash"
  },
  "agent_id": "mechanism",
  "entries": [
    {
      "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
      "commitment": "27c5c6be447cf0bcee3a1ec0a9af97bcfae08a9529fd063c66a32bba7005c74f",
      "commitment_version": 4,
      "decision": "allow",
      "input_summary": "{\"command\":\"echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx…",
      "phase": "pre",
      "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
      "reason": "allowed by policy",
      "rule_matched": "Bash:allow",
      "tool": "Bash",
      "ts": "2026-09-26T14:06:19.159Z"
    }
  ],
  "export_sha256": "757dc39b282ee7f07587d7180600d0bcdde01f98f3f525158f6af0f4ad7b9063",
  "export_version": "catp_audit_export_v2",
  "log_date": "2026-09-26",
  "selected_index": 0
}


==> anc/experiments/mechanism/run-20260926-01/valid-control-receipt.json <==
{
  "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
  "agent_id": "mechanism",
  "audit_commitment": "27c5c6be447cf0bcee3a1ec0a9af97bcfae08a9529fd063c66a32bba7005c74f",
  "audit_export_sha256": "757dc39b282ee7f07587d7180600d0bcdde01f98f3f525158f6af0f4ad7b9063",
  "decision": "allow",
  "issuer_key_id": "63b81e83d5b16d6a11637bdaa8e222a4469878880f5dad41391b45dc3c42ce54",
  "phase": "pre",
  "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
  "reason": "allowed by policy",
  "receipt_version": "catp_authorization_receipt_v2",
  "rule_matched": "Bash:allow",
  "signature_algorithm": "Ed25519",
  "signed_at": "2026-09-26T14:06:20.023Z",
  "timestamp": "2026-09-26T14:06:19.159Z",
  "tool": "Bash",
  "signature": "gYJpm+OPARAYFDKdxjBGs54AzOEPqkP8s8gaGHSkyCRGme7ujASy5D3bCb/9Tux/WXKBuyscvkaxSqgVKw+SAg==",
  "receipt_sha256": "2c47f6c7980a840c44af08be07144bc4d079bcc0cc26c1ae2f1a1a17545a2962"
}


==> anc/experiments/mechanism/run-20260926-02/commands.json <==
[
  {
    "args": [
      "hook",
      "pre",
      "--runtime",
      "claude-code"
    ],
    "input": "{\"session_id\":\"mechanism\",\"tool_name\":\"Bash\",\"tool_input\":{\"command\":\"echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx\",\"extra\":\"a\"}}",
    "status": 0,
    "stdout": "",
    "stderr": "",
    "signal": null,
    "error": null
  },
  {
    "args": [
      "log",
      "export",
      "--latest",
      "--agent",
      "mechanism",
      "--out",
      "RUN/export-a.json"
    ],
    "input": null,
    "status": 0,
    "stdout": "Wrote audit export to RUN/export-a.json\ncommitment=6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec\nexportSha256=024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a\n",
    "stderr": "",
    "signal": null,
    "error": null
  },
  {
    "args": [
      "hook",
      "pre",
      "--runtime",
      "claude-code"
    ],
    "input": "{\"session_id\":\"mechanism\",\"tool_name\":\"Bash\",\"tool_input\":{\"command\":\"echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx\",\"extra\":\"b\"}}",
    "status": 0,
    "stdout": "",
    "stderr": "",
    "signal": null,
    "error": null
  },
  {
    "args": [
      "log",
      "export",
      "--latest",
      "--agent",
      "mechanism",
      "--out",
      "RUN/export-b.json"
    ],
    "input": null,
    "status": 0,
    "stdout": "Wrote audit export to RUN/export-b.json\ncommitment=eb25f00a45d887400f93e56876d23619730187205128111c06c352a61a3fbac6\nexportSha256=aca84b821ecb4476a51cb0ee9c36884d6b026ad363c77dc9bd5fa769ad89aeb8\n",
    "stderr": "",
    "signal": null,
    "error": null
  },
  {
    "args": [
      "receipt",
      "sign",
      "--audit-export",
      "RUN/export-a.json",
      "--private-key",
      "WORK/private.pem",
      "--out",
      "RUN/receipt.json"
    ],
    "input": null,
    "status": 0,
    "stdout": "Wrote authorization receipt to RUN/receipt.json\nauditCommitment=6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec\nauditExportSha256=024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a\npolicyCommitment=cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77\nactionCommitment=802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5\nselectedTool=Bash\nselectedDecision=allow\nselectedTimestamp=2026-09-26T14:19:15.529Z\nselectedInputSummary={\"command\":\"echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx…\n",
    "stderr": "",
    "signal": null,
    "error": null
  },
  {
    "args": [
      "receipt",
      "verify",
      "--receipt",
      "RUN/valid-control-receipt.json",
      "--public-key",
      "RUN/public.pem",
      "--json",
      "--audit-export",
      "RUN/valid-control-export.json"
    ],
    "input": null,
    "status": 0,
    "stdout": "{\n  \"actionCommitment\": \"802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5\",\n  \"agentId\": \"mechanism\",\n  \"assurance\": \"enforcement-time-bound\",\n  \"auditCommitment\": \"6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec\",\n  \"auditExport\": \"matched\",\n  \"auditExportHash\": \"024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a\",\n  \"authorizationReceipt\": \"valid\",\n  \"decision\": \"allow\",\n  \"policy\": null,\n  \"policyCommitment\": \"cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77\",\n  \"receiptVersion\": \"catp_authorization_receipt_v2\",\n  \"signedAt\": \"2026-09-26T14:19:16.382Z\",\n  \"timestamp\": \"2026-09-26T14:19:15.529Z\",\n  \"tool\": \"Bash\"\n}\n",
    "stderr": "",
    "signal": null,
    "error": null
  },
  {
    "args": [
      "receipt",
      "verify",
      "--receipt",
      "RUN/missing-export-receipt.json",
      "--public-key",
      "RUN/public.pem",
      "--json"
    ],
    "input": null,
    "status": 1,
    "stdout": "",
    "stderr": "catp: catp_authorization_receipt_v2 verification requires --audit-export <path> (the catp_audit_export_v2 bundle from receipt issue/sign or catp log export); signature-only verification cannot establish enforcement-time-bound assurance\n",
    "signal": null,
    "error": null
  },
  {
    "args": [
      "receipt",
      "verify",
      "--receipt",
      "RUN/other-export-receipt.json",
      "--public-key",
      "RUN/public.pem",
      "--json",
      "--audit-export",
      "RUN/other-export-export.json"
    ],
    "input": null,
    "status": 1,
    "stdout": "",
    "stderr": "catp: receipt audit_export_sha256 does not match audit export\n",
    "signal": null,
    "error": null
  },
  {
    "args": [
      "receipt",
      "verify",
      "--receipt",
      "RUN/hidden-action-field-receipt.json",
      "--public-key",
      "RUN/public.pem",
      "--json",
      "--audit-export",
      "RUN/hidden-action-field-export.json"
    ],
    "input": null,
    "status": 1,
    "stdout": "",
    "stderr": "catp: audit export action does not match the selected entry action_commitment\n",
    "signal": null,
    "error": null
  },
  {
    "args": [
      "receipt",
      "verify",
      "--receipt",
      "RUN/selected-entry-receipt.json",
      "--public-key",
      "RUN/public.pem",
      "--json",
      "--audit-export",
      "RUN/selected-entry-export.json"
    ],
    "input": null,
    "status": 1,
    "stdout": "",
    "stderr": "catp: receipt audit_commitment does not match the selected audit entry\n",
    "signal": null,
    "error": null
  },
  {
    "args": [
      "receipt",
      "verify",
      "--receipt",
      "RUN/signed-decision-receipt.json",
      "--public-key",
      "RUN/public.pem",
      "--json",
      "--audit-export",
      "RUN/signed-decision-export.json"
    ],
    "input": null,
    "status": 0,
    "stdout": "{\n  \"actionCommitment\": \"802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5\",\n  \"agentId\": \"mechanism\",\n  \"assurance\": \"enforcement-time-bound\",\n  \"auditCommitment\": \"6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec\",\n  \"auditExport\": \"matched\",\n  \"auditExportHash\": \"024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a\",\n  \"authorizationReceipt\": \"valid\",\n  \"decision\": \"deny\",\n  \"policy\": null,\n  \"policyCommitment\": \"cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77\",\n  \"receiptVersion\": \"catp_authorization_receipt_v2\",\n  \"signedAt\": \"2026-09-26T14:19:16.382Z\",\n  \"timestamp\": \"2026-09-26T14:19:15.529Z\",\n  \"tool\": \"Bash\"\n}\n",
    "stderr": "",
    "signal": null,
    "error": null
  },
  {
    "args": [
      "receipt",
      "verify",
      "--receipt",
      "RUN/signed-tool-receipt.json",
      "--public-key",
      "RUN/public.pem",
      "--json",
      "--audit-export",
      "RUN/signed-tool-export.json"
    ],
    "input": null,
    "status": 0,
    "stdout": "{\n  \"actionCommitment\": \"802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5\",\n  \"agentId\": \"mechanism\",\n  \"assurance\": \"enforcement-time-bound\",\n  \"auditCommitment\": \"6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec\",\n  \"auditExport\": \"matched\",\n  \"auditExportHash\": \"024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a\",\n  \"authorizationReceipt\": \"valid\",\n  \"decision\": \"allow\",\n  \"policy\": null,\n  \"policyCommitment\": \"cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77\",\n  \"receiptVersion\": \"catp_authorization_receipt_v2\",\n  \"signedAt\": \"2026-09-26T14:19:16.382Z\",\n  \"timestamp\": \"2026-09-26T14:19:15.529Z\",\n  \"tool\": \"Write\"\n}\n",
    "stderr": "",
    "signal": null,
    "error": null
  },
  {
    "args": [
      "receipt",
      "verify",
      "--receipt",
      "RUN/signed-phase-receipt.json",
      "--public-key",
      "RUN/public.pem",
      "--json",
      "--audit-export",
      "RUN/signed-phase-export.json"
    ],
    "input": null,
    "status": 1,
    "stdout": "",
    "stderr": "catp: phase must be pre\n",
    "signal": null,
    "error": null
  },
  {
    "args": [
      "receipt",
      "verify",
      "--receipt",
      "RUN/signed-policy-receipt.json",
      "--public-key",
      "RUN/public.pem",
      "--json",
      "--audit-export",
      "RUN/signed-policy-export.json"
    ],
    "input": null,
    "status": 1,
    "stdout": "",
    "stderr": "catp: receipt policy_commitment does not match the selected audit entry\n",
    "signal": null,
    "error": null
  },
  {
    "args": [
      "receipt",
      "verify",
      "--receipt",
      "RUN/signed-action-receipt.json",
      "--public-key",
      "RUN/public.pem",
      "--json",
      "--audit-export",
      "RUN/signed-action-export.json"
    ],
    "input": null,
    "status": 1,
    "stdout": "",
    "stderr": "catp: receipt action_commitment does not match the selected audit entry\n",
    "signal": null,
    "error": null
  },
  {
    "args": [
      "receipt",
      "verify",
      "--receipt",
      "RUN/signed-timestamp-receipt.json",
      "--public-key",
      "RUN/public.pem",
      "--json",
      "--audit-export",
      "RUN/signed-timestamp-export.json"
    ],
    "input": null,
    "status": 0,
    "stdout": "{\n  \"actionCommitment\": \"802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5\",\n  \"agentId\": \"mechanism\",\n  \"assurance\": \"enforcement-time-bound\",\n  \"auditCommitment\": \"6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec\",\n  \"auditExport\": \"matched\",\n  \"auditExportHash\": \"024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a\",\n  \"authorizationReceipt\": \"valid\",\n  \"decision\": \"allow\",\n  \"policy\": null,\n  \"policyCommitment\": \"cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77\",\n  \"receiptVersion\": \"catp_authorization_receipt_v2\",\n  \"signedAt\": \"2026-09-26T14:19:16.382Z\",\n  \"timestamp\": \"2000-01-01T00:00:00.000Z\",\n  \"tool\": \"Bash\"\n}\n",
    "stderr": "",
    "signal": null,
    "error": null
  },
  {
    "args": [
      "receipt",
      "verify",
      "--receipt",
      "RUN/signed-reason-receipt.json",
      "--public-key",
      "RUN/public.pem",
      "--json",
      "--audit-export",
      "RUN/signed-reason-export.json"
    ],
    "input": null,
    "status": 0,
    "stdout": "{\n  \"actionCommitment\": \"802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5\",\n  \"agentId\": \"mechanism\",\n  \"assurance\": \"enforcement-time-bound\",\n  \"auditCommitment\": \"6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec\",\n  \"auditExport\": \"matched\",\n  \"auditExportHash\": \"024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a\",\n  \"authorizationReceipt\": \"valid\",\n  \"decision\": \"allow\",\n  \"policy\": null,\n  \"policyCommitment\": \"cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77\",\n  \"receiptVersion\": \"catp_authorization_receipt_v2\",\n  \"signedAt\": \"2026-09-26T14:19:16.382Z\",\n  \"timestamp\": \"2026-09-26T14:19:15.529Z\",\n  \"tool\": \"Bash\"\n}\n",
    "stderr": "",
    "signal": null,
    "error": null
  },
  {
    "args": [
      "receipt",
      "verify",
      "--receipt",
      "RUN/signed-rule-receipt.json",
      "--public-key",
      "RUN/public.pem",
      "--json",
      "--audit-export",
      "RUN/signed-rule-export.json"
    ],
    "input": null,
    "status": 0,
    "stdout": "{\n  \"actionCommitment\": \"802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5\",\n  \"agentId\": \"mechanism\",\n  \"assurance\": \"enforcement-time-bound\",\n  \"auditCommitment\": \"6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec\",\n  \"auditExport\": \"matched\",\n  \"auditExportHash\": \"024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a\",\n  \"authorizationReceipt\": \"valid\",\n  \"decision\": \"allow\",\n  \"policy\": null,\n  \"policyCommitment\": \"cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77\",\n  \"receiptVersion\": \"catp_authorization_receipt_v2\",\n  \"signedAt\": \"2026-09-26T14:19:16.382Z\",\n  \"timestamp\": \"2026-09-26T14:19:15.529Z\",\n  \"tool\": \"Bash\"\n}\n",
    "stderr": "",
    "signal": null,
    "error": null
  }
]


==> anc/experiments/mechanism/run-20260926-02/expectations.json <==
{
  "kind": "predefined CLI counterexamples, not product baselines",
  "cases": [
    [
      "valid-control",
      0,
      "enforcement-time-bound"
    ],
    [
      "missing-export",
      1,
      "catp_authorization_receipt_v2 verification requires --audit-export <path> (the catp_audit_export_v2 bundle from receipt issue/sign or catp log export); signature-only verification cannot establish enforcement-time-bound assurance"
    ],
    [
      "other-export",
      1,
      "receipt audit_export_sha256 does not match audit export"
    ],
    [
      "hidden-action-field",
      1,
      "audit export action does not match the selected entry action_commitment"
    ],
    [
      "selected-entry",
      1,
      "receipt audit_commitment does not match the selected audit entry"
    ],
    [
      "signed-decision",
      1,
      "receipt decision does not match the selected audit entry"
    ],
    [
      "signed-tool",
      1,
      "receipt tool does not match the selected audit entry"
    ],
    [
      "signed-phase",
      1,
      "phase must be pre"
    ],
    [
      "signed-policy",
      1,
      "receipt policy_commitment does not match the selected audit entry"
    ],
    [
      "signed-action",
      1,
      "receipt action_commitment does not match the selected audit entry"
    ],
    [
      "signed-timestamp",
      1,
      "receipt timestamp does not match the selected audit entry"
    ],
    [
      "signed-reason",
      1,
      "receipt reason does not match the selected audit entry"
    ],
    [
      "signed-rule",
      1,
      "receipt rule_matched does not match the selected audit entry"
    ]
  ]
}


==> anc/experiments/mechanism/run-20260926-02/export-a.json <==
{
  "action": {
    "phase": "pre",
    "runtime": "claude-code",
    "schema": "catp_tool_action_v1",
    "session_id": "mechanism",
    "tool_input": {
      "command": "echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx",
      "extra": "a"
    },
    "tool_name": "Bash"
  },
  "agent_id": "mechanism",
  "entries": [
    {
      "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
      "commitment": "6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec",
      "commitment_version": 4,
      "decision": "allow",
      "input_summary": "{\"command\":\"echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx…",
      "phase": "pre",
      "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
      "reason": "allowed by policy",
      "rule_matched": "Bash:allow",
      "tool": "Bash",
      "ts": "2026-09-26T14:19:15.529Z"
    }
  ],
  "export_sha256": "024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a",
  "export_version": "catp_audit_export_v2",
  "log_date": "2026-09-26",
  "selected_index": 0
}


==> anc/experiments/mechanism/run-20260926-02/export-b.json <==
{
  "action": {
    "phase": "pre",
    "runtime": "claude-code",
    "schema": "catp_tool_action_v1",
    "session_id": "mechanism",
    "tool_input": {
      "command": "echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx",
      "extra": "b"
    },
    "tool_name": "Bash"
  },
  "agent_id": "mechanism",
  "entries": [
    {
      "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
      "commitment": "6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec",
      "commitment_version": 4,
      "decision": "allow",
      "input_summary": "{\"command\":\"echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx…",
      "phase": "pre",
      "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
      "reason": "allowed by policy",
      "rule_matched": "Bash:allow",
      "tool": "Bash",
      "ts": "2026-09-26T14:19:15.529Z"
    },
    {
      "action_commitment": "09a4fcceae30b65fd996abd185e1c47d5bd2ed378931001223dbf0db379e1969",
      "commitment": "eb25f00a45d887400f93e56876d23619730187205128111c06c352a61a3fbac6",
      "commitment_version": 4,
      "decision": "allow",
      "input_summary": "{\"command\":\"echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx…",
      "phase": "pre",
      "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
      "reason": "allowed by policy",
      "rule_matched": "Bash:allow",
      "tool": "Bash",
      "ts": "2026-09-26T14:19:16.000Z"
    }
  ],
  "export_sha256": "aca84b821ecb4476a51cb0ee9c36884d6b026ad363c77dc9bd5fa769ad89aeb8",
  "export_version": "catp_audit_export_v2",
  "log_date": "2026-09-26",
  "selected_index": 1
}


==> anc/experiments/mechanism/run-20260926-02/hidden-action-field-export.json <==
{
  "action": {
    "phase": "pre",
    "runtime": "claude-code",
    "schema": "catp_tool_action_v1",
    "session_id": "mechanism",
    "tool_input": {
      "command": "echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx",
      "extra": "b"
    },
    "tool_name": "Bash"
  },
  "agent_id": "mechanism",
  "entries": [
    {
      "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
      "commitment": "6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec",
      "commitment_version": 4,
      "decision": "allow",
      "input_summary": "{\"command\":\"echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx…",
      "phase": "pre",
      "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
      "reason": "allowed by policy",
      "rule_matched": "Bash:allow",
      "tool": "Bash",
      "ts": "2026-09-26T14:19:15.529Z"
    }
  ],
  "export_sha256": "55e35e90482af4ab03bbcafc2e4a8b6616bb6d5d2a4937024329cd4c5ac8b8cf",
  "export_version": "catp_audit_export_v2",
  "log_date": "2026-09-26",
  "selected_index": 0
}


==> anc/experiments/mechanism/run-20260926-02/hidden-action-field-receipt.json <==
{
  "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
  "agent_id": "mechanism",
  "audit_commitment": "6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec",
  "audit_export_sha256": "55e35e90482af4ab03bbcafc2e4a8b6616bb6d5d2a4937024329cd4c5ac8b8cf",
  "decision": "allow",
  "issuer_key_id": "f4398a05080b09cb570644ed3a45b4e52fb7026f43d30c559812068f5289dbe8",
  "phase": "pre",
  "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
  "reason": "allowed by policy",
  "receipt_version": "catp_authorization_receipt_v2",
  "rule_matched": "Bash:allow",
  "signature_algorithm": "Ed25519",
  "signed_at": "2026-09-26T14:19:16.382Z",
  "timestamp": "2026-09-26T14:19:15.529Z",
  "tool": "Bash",
  "signature": "Ar3HzPyARo2JqSL6JL3BIxCpgzfvLRRTmGWKZweM3KiUKXOxDemr+errRs+9jhDBC+K4uuhmEA4mX7NT61UJAQ==",
  "receipt_sha256": "8dbab67d2938e5b3227c3bf9e51fdeaefbe7de76c3796b0688fd4e2978571cb8"
}


==> anc/experiments/mechanism/run-20260926-02/meta.json <==
{
  "timestamp": "2026-09-26T14:19:15.153Z",
  "node": "v23.10.0",
  "platform": "darwin",
  "arch": "x64",
  "catp_version": "0.7.5",
  "executable_sha256": "6fc34688e8e54c0a824ade6c5b5b7aade6271399d209171cfa885ecd1c754c56",
  "release_commit": "077c5997245f1c52961a03c9f3b3be1f8d06ba6f",
  "runner_sha256": "b80bba83b0d678ef0207af3db367554b2deb4761658be0b1c2e3e5195e6d58f1",
  "fault_model": "No crash injection; new cases are CLI verification, existing RQ2 supplies persistence evidence",
  "output_normalization": "Ephemeral work directory and run directory replaced by WORK and RUN in captured diagnostics only; JSON artifacts unchanged"
}


==> anc/experiments/mechanism/run-20260926-02/missing-export-export.json <==
{
  "action": {
    "phase": "pre",
    "runtime": "claude-code",
    "schema": "catp_tool_action_v1",
    "session_id": "mechanism",
    "tool_input": {
      "command": "echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx",
      "extra": "a"
    },
    "tool_name": "Bash"
  },
  "agent_id": "mechanism",
  "entries": [
    {
      "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
      "commitment": "6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec",
      "commitment_version": 4,
      "decision": "allow",
      "input_summary": "{\"command\":\"echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx…",
      "phase": "pre",
      "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
      "reason": "allowed by policy",
      "rule_matched": "Bash:allow",
      "tool": "Bash",
      "ts": "2026-09-26T14:19:15.529Z"
    }
  ],
  "export_sha256": "024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a",
  "export_version": "catp_audit_export_v2",
  "log_date": "2026-09-26",
  "selected_index": 0
}


==> anc/experiments/mechanism/run-20260926-02/missing-export-receipt.json <==
{
  "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
  "agent_id": "mechanism",
  "audit_commitment": "6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec",
  "audit_export_sha256": "024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a",
  "decision": "allow",
  "issuer_key_id": "f4398a05080b09cb570644ed3a45b4e52fb7026f43d30c559812068f5289dbe8",
  "phase": "pre",
  "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
  "reason": "allowed by policy",
  "receipt_version": "catp_authorization_receipt_v2",
  "rule_matched": "Bash:allow",
  "signature_algorithm": "Ed25519",
  "signed_at": "2026-09-26T14:19:16.382Z",
  "timestamp": "2026-09-26T14:19:15.529Z",
  "tool": "Bash",
  "signature": "eG3LZ7X1HAXs9+flTgaDxHkpG+H0xYgIl1o3k2hQ9GUWt/ZMlDCzyCj+eH1as8wc5rMXhN0Ta/m9CLtUs9AxBg==",
  "receipt_sha256": "3ab166fbf9e657066ad14907075ceae02e51f3005c047997a9c9b280aaf34e62"
}


==> anc/experiments/mechanism/run-20260926-02/other-export-export.json <==
{
  "action": {
    "phase": "pre",
    "runtime": "claude-code",
    "schema": "catp_tool_action_v1",
    "session_id": "mechanism",
    "tool_input": {
      "command": "echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx",
      "extra": "b"
    },
    "tool_name": "Bash"
  },
  "agent_id": "mechanism",
  "entries": [
    {
      "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
      "commitment": "6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec",
      "commitment_version": 4,
      "decision": "allow",
      "input_summary": "{\"command\":\"echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx…",
      "phase": "pre",
      "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
      "reason": "allowed by policy",
      "rule_matched": "Bash:allow",
      "tool": "Bash",
      "ts": "2026-09-26T14:19:15.529Z"
    },
    {
      "action_commitment": "09a4fcceae30b65fd996abd185e1c47d5bd2ed378931001223dbf0db379e1969",
      "commitment": "eb25f00a45d887400f93e56876d23619730187205128111c06c352a61a3fbac6",
      "commitment_version": 4,
      "decision": "allow",
      "input_summary": "{\"command\":\"echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx…",
      "phase": "pre",
      "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
      "reason": "allowed by policy",
      "rule_matched": "Bash:allow",
      "tool": "Bash",
      "ts": "2026-09-26T14:19:16.000Z"
    }
  ],
  "export_sha256": "aca84b821ecb4476a51cb0ee9c36884d6b026ad363c77dc9bd5fa769ad89aeb8",
  "export_version": "catp_audit_export_v2",
  "log_date": "2026-09-26",
  "selected_index": 1
}


==> anc/experiments/mechanism/run-20260926-02/other-export-receipt.json <==
{
  "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
  "agent_id": "mechanism",
  "audit_commitment": "6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec",
  "audit_export_sha256": "024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a",
  "decision": "allow",
  "issuer_key_id": "f4398a05080b09cb570644ed3a45b4e52fb7026f43d30c559812068f5289dbe8",
  "phase": "pre",
  "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
  "reason": "allowed by policy",
  "receipt_version": "catp_authorization_receipt_v2",
  "rule_matched": "Bash:allow",
  "signature_algorithm": "Ed25519",
  "signed_at": "2026-09-26T14:19:16.382Z",
  "timestamp": "2026-09-26T14:19:15.529Z",
  "tool": "Bash",
  "signature": "eG3LZ7X1HAXs9+flTgaDxHkpG+H0xYgIl1o3k2hQ9GUWt/ZMlDCzyCj+eH1as8wc5rMXhN0Ta/m9CLtUs9AxBg==",
  "receipt_sha256": "3ab166fbf9e657066ad14907075ceae02e51f3005c047997a9c9b280aaf34e62"
}


==> anc/experiments/mechanism/run-20260926-02/payload-a.json <==
{
  "session_id": "mechanism",
  "tool_name": "Bash",
  "tool_input": {
    "command": "echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx",
    "extra": "a"
  }
}


==> anc/experiments/mechanism/run-20260926-02/payload-b.json <==
{
  "session_id": "mechanism",
  "tool_name": "Bash",
  "tool_input": {
    "command": "echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx",
    "extra": "b"
  }
}


==> anc/experiments/mechanism/run-20260926-02/public.pem <==
-----BEGIN PUBLIC KEY-----
MCowBQYDK2VwAyEAMy5IH8gAh8AVma811U1plRUZExFA1aHTovzgpu6a/Xk=
-----END PUBLIC KEY-----


==> anc/experiments/mechanism/run-20260926-02/receipt.json <==
{
  "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
  "agent_id": "mechanism",
  "audit_commitment": "6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec",
  "audit_export_sha256": "024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a",
  "decision": "allow",
  "issuer_key_id": "f4398a05080b09cb570644ed3a45b4e52fb7026f43d30c559812068f5289dbe8",
  "phase": "pre",
  "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
  "reason": "allowed by policy",
  "receipt_sha256": "3ab166fbf9e657066ad14907075ceae02e51f3005c047997a9c9b280aaf34e62",
  "receipt_version": "catp_authorization_receipt_v2",
  "rule_matched": "Bash:allow",
  "signature": "eG3LZ7X1HAXs9+flTgaDxHkpG+H0xYgIl1o3k2hQ9GUWt/ZMlDCzyCj+eH1as8wc5rMXhN0Ta/m9CLtUs9AxBg==",
  "signature_algorithm": "Ed25519",
  "signed_at": "2026-09-26T14:19:16.382Z",
  "timestamp": "2026-09-26T14:19:15.529Z",
  "tool": "Bash"
}


==> anc/experiments/mechanism/run-20260926-02/results.json <==
[
  {
    "id": "valid-control",
    "expected_exit": 0,
    "expected_message": "enforcement-time-bound",
    "signature_only": true,
    "status": 0,
    "stdout": "{\n  \"actionCommitment\": \"802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5\",\n  \"agentId\": \"mechanism\",\n  \"assurance\": \"enforcement-time-bound\",\n  \"auditCommitment\": \"6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec\",\n  \"auditExport\": \"matched\",\n  \"auditExportHash\": \"024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a\",\n  \"authorizationReceipt\": \"valid\",\n  \"decision\": \"allow\",\n  \"policy\": null,\n  \"policyCommitment\": \"cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77\",\n  \"receiptVersion\": \"catp_authorization_receipt_v2\",\n  \"signedAt\": \"2026-09-26T14:19:16.382Z\",\n  \"timestamp\": \"2026-09-26T14:19:15.529Z\",\n  \"tool\": \"Bash\"\n}\n",
    "stderr": "",
    "signal": null,
    "error": null,
    "pass": true
  },
  {
    "id": "missing-export",
    "expected_exit": 1,
    "expected_message": "catp_authorization_receipt_v2 verification requires --audit-export <path> (the catp_audit_export_v2 bundle from receipt issue/sign or catp log export); signature-only verification cannot establish enforcement-time-bound assurance",
    "signature_only": true,
    "status": 1,
    "stdout": "",
    "stderr": "catp: catp_authorization_receipt_v2 verification requires --audit-export <path> (the catp_audit_export_v2 bundle from receipt issue/sign or catp log export); signature-only verification cannot establish enforcement-time-bound assurance\n",
    "signal": null,
    "error": null,
    "pass": true
  },
  {
    "id": "other-export",
    "expected_exit": 1,
    "expected_message": "receipt audit_export_sha256 does not match audit export",
    "signature_only": true,
    "status": 1,
    "stdout": "",
    "stderr": "catp: receipt audit_export_sha256 does not match audit export\n",
    "signal": null,
    "error": null,
    "pass": true
  },
  {
    "id": "hidden-action-field",
    "expected_exit": 1,
    "expected_message": "audit export action does not match the selected entry action_commitment",
    "signature_only": true,
    "status": 1,
    "stdout": "",
    "stderr": "catp: audit export action does not match the selected entry action_commitment\n",
    "signal": null,
    "error": null,
    "pass": true
  },
  {
    "id": "selected-entry",
    "expected_exit": 1,
    "expected_message": "receipt audit_commitment does not match the selected audit entry",
    "signature_only": true,
    "status": 1,
    "stdout": "",
    "stderr": "catp: receipt audit_commitment does not match the selected audit entry\n",
    "signal": null,
    "error": null,
    "pass": true
  },
  {
    "id": "signed-decision",
    "expected_exit": 1,
    "expected_message": "receipt decision does not match the selected audit entry",
    "signature_only": true,
    "status": 0,
    "stdout": "{\n  \"actionCommitment\": \"802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5\",\n  \"agentId\": \"mechanism\",\n  \"assurance\": \"enforcement-time-bound\",\n  \"auditCommitment\": \"6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec\",\n  \"auditExport\": \"matched\",\n  \"auditExportHash\": \"024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a\",\n  \"authorizationReceipt\": \"valid\",\n  \"decision\": \"deny\",\n  \"policy\": null,\n  \"policyCommitment\": \"cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77\",\n  \"receiptVersion\": \"catp_authorization_receipt_v2\",\n  \"signedAt\": \"2026-09-26T14:19:16.382Z\",\n  \"timestamp\": \"2026-09-26T14:19:15.529Z\",\n  \"tool\": \"Bash\"\n}\n",
    "stderr": "",
    "signal": null,
    "error": null,
    "pass": false
  },
  {
    "id": "signed-tool",
    "expected_exit": 1,
    "expected_message": "receipt tool does not match the selected audit entry",
    "signature_only": true,
    "status": 0,
    "stdout": "{\n  \"actionCommitment\": \"802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5\",\n  \"agentId\": \"mechanism\",\n  \"assurance\": \"enforcement-time-bound\",\n  \"auditCommitment\": \"6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec\",\n  \"auditExport\": \"matched\",\n  \"auditExportHash\": \"024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a\",\n  \"authorizationReceipt\": \"valid\",\n  \"decision\": \"allow\",\n  \"policy\": null,\n  \"policyCommitment\": \"cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77\",\n  \"receiptVersion\": \"catp_authorization_receipt_v2\",\n  \"signedAt\": \"2026-09-26T14:19:16.382Z\",\n  \"timestamp\": \"2026-09-26T14:19:15.529Z\",\n  \"tool\": \"Write\"\n}\n",
    "stderr": "",
    "signal": null,
    "error": null,
    "pass": false
  },
  {
    "id": "signed-phase",
    "expected_exit": 1,
    "expected_message": "phase must be pre",
    "signature_only": true,
    "status": 1,
    "stdout": "",
    "stderr": "catp: phase must be pre\n",
    "signal": null,
    "error": null,
    "pass": true
  },
  {
    "id": "signed-policy",
    "expected_exit": 1,
    "expected_message": "receipt policy_commitment does not match the selected audit entry",
    "signature_only": true,
    "status": 1,
    "stdout": "",
    "stderr": "catp: receipt policy_commitment does not match the selected audit entry\n",
    "signal": null,
    "error": null,
    "pass": true
  },
  {
    "id": "signed-action",
    "expected_exit": 1,
    "expected_message": "receipt action_commitment does not match the selected audit entry",
    "signature_only": true,
    "status": 1,
    "stdout": "",
    "stderr": "catp: receipt action_commitment does not match the selected audit entry\n",
    "signal": null,
    "error": null,
    "pass": true
  },
  {
    "id": "signed-timestamp",
    "expected_exit": 1,
    "expected_message": "receipt timestamp does not match the selected audit entry",
    "signature_only": true,
    "status": 0,
    "stdout": "{\n  \"actionCommitment\": \"802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5\",\n  \"agentId\": \"mechanism\",\n  \"assurance\": \"enforcement-time-bound\",\n  \"auditCommitment\": \"6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec\",\n  \"auditExport\": \"matched\",\n  \"auditExportHash\": \"024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a\",\n  \"authorizationReceipt\": \"valid\",\n  \"decision\": \"allow\",\n  \"policy\": null,\n  \"policyCommitment\": \"cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77\",\n  \"receiptVersion\": \"catp_authorization_receipt_v2\",\n  \"signedAt\": \"2026-09-26T14:19:16.382Z\",\n  \"timestamp\": \"2000-01-01T00:00:00.000Z\",\n  \"tool\": \"Bash\"\n}\n",
    "stderr": "",
    "signal": null,
    "error": null,
    "pass": false
  },
  {
    "id": "signed-reason",
    "expected_exit": 1,
    "expected_message": "receipt reason does not match the selected audit entry",
    "signature_only": true,
    "status": 0,
    "stdout": "{\n  \"actionCommitment\": \"802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5\",\n  \"agentId\": \"mechanism\",\n  \"assurance\": \"enforcement-time-bound\",\n  \"auditCommitment\": \"6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec\",\n  \"auditExport\": \"matched\",\n  \"auditExportHash\": \"024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a\",\n  \"authorizationReceipt\": \"valid\",\n  \"decision\": \"allow\",\n  \"policy\": null,\n  \"policyCommitment\": \"cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77\",\n  \"receiptVersion\": \"catp_authorization_receipt_v2\",\n  \"signedAt\": \"2026-09-26T14:19:16.382Z\",\n  \"timestamp\": \"2026-09-26T14:19:15.529Z\",\n  \"tool\": \"Bash\"\n}\n",
    "stderr": "",
    "signal": null,
    "error": null,
    "pass": false
  },
  {
    "id": "signed-rule",
    "expected_exit": 1,
    "expected_message": "receipt rule_matched does not match the selected audit entry",
    "signature_only": true,
    "status": 0,
    "stdout": "{\n  \"actionCommitment\": \"802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5\",\n  \"agentId\": \"mechanism\",\n  \"assurance\": \"enforcement-time-bound\",\n  \"auditCommitment\": \"6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec\",\n  \"auditExport\": \"matched\",\n  \"auditExportHash\": \"024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a\",\n  \"authorizationReceipt\": \"valid\",\n  \"decision\": \"allow\",\n  \"policy\": null,\n  \"policyCommitment\": \"cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77\",\n  \"receiptVersion\": \"catp_authorization_receipt_v2\",\n  \"signedAt\": \"2026-09-26T14:19:16.382Z\",\n  \"timestamp\": \"2026-09-26T14:19:15.529Z\",\n  \"tool\": \"Bash\"\n}\n",
    "stderr": "",
    "signal": null,
    "error": null,
    "pass": false
  }
]


==> anc/experiments/mechanism/run-20260926-02/selected-entry-export.json <==
{
  "action": {
    "phase": "pre",
    "runtime": "claude-code",
    "schema": "catp_tool_action_v1",
    "session_id": "mechanism",
    "tool_input": {
      "command": "echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx",
      "extra": "b"
    },
    "tool_name": "Bash"
  },
  "agent_id": "mechanism",
  "entries": [
    {
      "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
      "commitment": "6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec",
      "commitment_version": 4,
      "decision": "allow",
      "input_summary": "{\"command\":\"echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx…",
      "phase": "pre",
      "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
      "reason": "allowed by policy",
      "rule_matched": "Bash:allow",
      "tool": "Bash",
      "ts": "2026-09-26T14:19:15.529Z"
    },
    {
      "action_commitment": "09a4fcceae30b65fd996abd185e1c47d5bd2ed378931001223dbf0db379e1969",
      "commitment": "eb25f00a45d887400f93e56876d23619730187205128111c06c352a61a3fbac6",
      "commitment_version": 4,
      "decision": "allow",
      "input_summary": "{\"command\":\"echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx…",
      "phase": "pre",
      "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
      "reason": "allowed by policy",
      "rule_matched": "Bash:allow",
      "tool": "Bash",
      "ts": "2026-09-26T14:19:16.000Z"
    }
  ],
  "export_sha256": "aca84b821ecb4476a51cb0ee9c36884d6b026ad363c77dc9bd5fa769ad89aeb8",
  "export_version": "catp_audit_export_v2",
  "log_date": "2026-09-26",
  "selected_index": 1
}


==> anc/experiments/mechanism/run-20260926-02/selected-entry-receipt.json <==
{
  "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
  "agent_id": "mechanism",
  "audit_commitment": "6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec",
  "audit_export_sha256": "aca84b821ecb4476a51cb0ee9c36884d6b026ad363c77dc9bd5fa769ad89aeb8",
  "decision": "allow",
  "issuer_key_id": "f4398a05080b09cb570644ed3a45b4e52fb7026f43d30c559812068f5289dbe8",
  "phase": "pre",
  "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
  "reason": "allowed by policy",
  "receipt_version": "catp_authorization_receipt_v2",
  "rule_matched": "Bash:allow",
  "signature_algorithm": "Ed25519",
  "signed_at": "2026-09-26T14:19:16.382Z",
  "timestamp": "2026-09-26T14:19:15.529Z",
  "tool": "Bash",
  "signature": "IpINplbLglgGalTscEvB5r9oz7t9T8sg8HgBOJAoTcb0UZW+7eMgtE31swnc4fq+zKi2rWirBFBy/HQz0diNCg==",
  "receipt_sha256": "25aff77c988e3be014ed28671013fd2061b1462bcd35e471c8553493bf5783f8"
}


==> anc/experiments/mechanism/run-20260926-02/signed-action-export.json <==
{
  "action": {
    "phase": "pre",
    "runtime": "claude-code",
    "schema": "catp_tool_action_v1",
    "session_id": "mechanism",
    "tool_input": {
      "command": "echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx",
      "extra": "a"
    },
    "tool_name": "Bash"
  },
  "agent_id": "mechanism",
  "entries": [
    {
      "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
      "commitment": "6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec",
      "commitment_version": 4,
      "decision": "allow",
      "input_summary": "{\"command\":\"echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx…",
      "phase": "pre",
      "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
      "reason": "allowed by policy",
      "rule_matched": "Bash:allow",
      "tool": "Bash",
      "ts": "2026-09-26T14:19:15.529Z"
    }
  ],
  "export_sha256": "024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a",
  "export_version": "catp_audit_export_v2",
  "log_date": "2026-09-26",
  "selected_index": 0
}


==> anc/experiments/mechanism/run-20260926-02/signed-action-receipt.json <==
{
  "action_commitment": "09a4fcceae30b65fd996abd185e1c47d5bd2ed378931001223dbf0db379e1969",
  "agent_id": "mechanism",
  "audit_commitment": "6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec",
  "audit_export_sha256": "024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a",
  "decision": "allow",
  "issuer_key_id": "f4398a05080b09cb570644ed3a45b4e52fb7026f43d30c559812068f5289dbe8",
  "phase": "pre",
  "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
  "reason": "allowed by policy",
  "receipt_version": "catp_authorization_receipt_v2",
  "rule_matched": "Bash:allow",
  "signature_algorithm": "Ed25519",
  "signed_at": "2026-09-26T14:19:16.382Z",
  "timestamp": "2026-09-26T14:19:15.529Z",
  "tool": "Bash",
  "signature": "fctnZq3QuDXWCAP83sjWeRMd/0/Wbeo/leLTszSwAg1M8PUi+lZjGxHsBNFHaT0ZqWvQSBbmIKYn7pXc1mT6Dw==",
  "receipt_sha256": "2394e5a1145fc6df5afd56003e625f4f991a41d4bf0b8882f307ebd7647eaf12"
}


==> anc/experiments/mechanism/run-20260926-02/signed-decision-export.json <==
{
  "action": {
    "phase": "pre",
    "runtime": "claude-code",
    "schema": "catp_tool_action_v1",
    "session_id": "mechanism",
    "tool_input": {
      "command": "echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx",
      "extra": "a"
    },
    "tool_name": "Bash"
  },
  "agent_id": "mechanism",
  "entries": [
    {
      "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
      "commitment": "6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec",
      "commitment_version": 4,
      "decision": "allow",
      "input_summary": "{\"command\":\"echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx…",
      "phase": "pre",
      "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
      "reason": "allowed by policy",
      "rule_matched": "Bash:allow",
      "tool": "Bash",
      "ts": "2026-09-26T14:19:15.529Z"
    }
  ],
  "export_sha256": "024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a",
  "export_version": "catp_audit_export_v2",
  "log_date": "2026-09-26",
  "selected_index": 0
}


==> anc/experiments/mechanism/run-20260926-02/signed-decision-receipt.json <==
{
  "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
  "agent_id": "mechanism",
  "audit_commitment": "6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec",
  "audit_export_sha256": "024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a",
  "decision": "deny",
  "issuer_key_id": "f4398a05080b09cb570644ed3a45b4e52fb7026f43d30c559812068f5289dbe8",
  "phase": "pre",
  "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
  "reason": "allowed by policy",
  "receipt_version": "catp_authorization_receipt_v2",
  "rule_matched": "Bash:allow",
  "signature_algorithm": "Ed25519",
  "signed_at": "2026-09-26T14:19:16.382Z",
  "timestamp": "2026-09-26T14:19:15.529Z",
  "tool": "Bash",
  "signature": "aTTxoIymSxvrjv0qg4zBdrlvpmmRoXXyBovC2DZr65qESO0P836dlHYavL7YplJHZQukXrW8QHWZb3vgzNTODA==",
  "receipt_sha256": "da0505edc58afebe9a062fa376c2988d9d1932463818b84074dc19a6dc5aaad6"
}


==> anc/experiments/mechanism/run-20260926-02/signed-phase-export.json <==
{
  "action": {
    "phase": "pre",
    "runtime": "claude-code",
    "schema": "catp_tool_action_v1",
    "session_id": "mechanism",
    "tool_input": {
      "command": "echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx",
      "extra": "a"
    },
    "tool_name": "Bash"
  },
  "agent_id": "mechanism",
  "entries": [
    {
      "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
      "commitment": "6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec",
      "commitment_version": 4,
      "decision": "allow",
      "input_summary": "{\"command\":\"echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx…",
      "phase": "pre",
      "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
      "reason": "allowed by policy",
      "rule_matched": "Bash:allow",
      "tool": "Bash",
      "ts": "2026-09-26T14:19:15.529Z"
    }
  ],
  "export_sha256": "024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a",
  "export_version": "catp_audit_export_v2",
  "log_date": "2026-09-26",
  "selected_index": 0
}


==> anc/experiments/mechanism/run-20260926-02/signed-phase-receipt.json <==
{
  "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
  "agent_id": "mechanism",
  "audit_commitment": "6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec",
  "audit_export_sha256": "024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a",
  "decision": "allow",
  "issuer_key_id": "f4398a05080b09cb570644ed3a45b4e52fb7026f43d30c559812068f5289dbe8",
  "phase": "post",
  "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
  "reason": "allowed by policy",
  "receipt_version": "catp_authorization_receipt_v2",
  "rule_matched": "Bash:allow",
  "signature_algorithm": "Ed25519",
  "signed_at": "2026-09-26T14:19:16.382Z",
  "timestamp": "2026-09-26T14:19:15.529Z",
  "tool": "Bash",
  "signature": "KP2ifB3sBjCzMmtqmlPmAvNT6xMosJvIowGSTmGGcoKYSJUCV2kc/m3v+T5Nol0UTKiIgSwv+zjj1RKjPcMiDw==",
  "receipt_sha256": "aecbc366dfa6a126c6ee7a861821fea529972d4153c31c1f406e990498cc5409"
}


==> anc/experiments/mechanism/run-20260926-02/signed-policy-export.json <==
{
  "action": {
    "phase": "pre",
    "runtime": "claude-code",
    "schema": "catp_tool_action_v1",
    "session_id": "mechanism",
    "tool_input": {
      "command": "echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx",
      "extra": "a"
    },
    "tool_name": "Bash"
  },
  "agent_id": "mechanism",
  "entries": [
    {
      "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
      "commitment": "6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec",
      "commitment_version": 4,
      "decision": "allow",
      "input_summary": "{\"command\":\"echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx…",
      "phase": "pre",
      "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
      "reason": "allowed by policy",
      "rule_matched": "Bash:allow",
      "tool": "Bash",
      "ts": "2026-09-26T14:19:15.529Z"
    }
  ],
  "export_sha256": "024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a",
  "export_version": "catp_audit_export_v2",
  "log_date": "2026-09-26",
  "selected_index": 0
}


==> anc/experiments/mechanism/run-20260926-02/signed-policy-receipt.json <==
{
  "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
  "agent_id": "mechanism",
  "audit_commitment": "6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec",
  "audit_export_sha256": "024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a",
  "decision": "allow",
  "issuer_key_id": "f4398a05080b09cb570644ed3a45b4e52fb7026f43d30c559812068f5289dbe8",
  "phase": "pre",
  "policy_commitment": "0000000000000000000000000000000000000000000000000000000000000000",
  "reason": "allowed by policy",
  "receipt_version": "catp_authorization_receipt_v2",
  "rule_matched": "Bash:allow",
  "signature_algorithm": "Ed25519",
  "signed_at": "2026-09-26T14:19:16.382Z",
  "timestamp": "2026-09-26T14:19:15.529Z",
  "tool": "Bash",
  "signature": "sxTRPp8KvclOXdM3k8LHUfQGvDc29FaKEzogqRurxlkOUk/tarWZDSeRrnXS6kvrYseHsHFGIsrYDNYWu+QLAA==",
  "receipt_sha256": "0625a9d1756023cea5ac0067357dc929f7d3b3b97395ea3b64a8b08587166c3c"
}


==> anc/experiments/mechanism/run-20260926-02/signed-reason-export.json <==
{
  "action": {
    "phase": "pre",
    "runtime": "claude-code",
    "schema": "catp_tool_action_v1",
    "session_id": "mechanism",
    "tool_input": {
      "command": "echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx",
      "extra": "a"
    },
    "tool_name": "Bash"
  },
  "agent_id": "mechanism",
  "entries": [
    {
      "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
      "commitment": "6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec",
      "commitment_version": 4,
      "decision": "allow",
      "input_summary": "{\"command\":\"echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx…",
      "phase": "pre",
      "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
      "reason": "allowed by policy",
      "rule_matched": "Bash:allow",
      "tool": "Bash",
      "ts": "2026-09-26T14:19:15.529Z"
    }
  ],
  "export_sha256": "024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a",
  "export_version": "catp_audit_export_v2",
  "log_date": "2026-09-26",
  "selected_index": 0
}


==> anc/experiments/mechanism/run-20260926-02/signed-reason-receipt.json <==
{
  "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
  "agent_id": "mechanism",
  "audit_commitment": "6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec",
  "audit_export_sha256": "024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a",
  "decision": "allow",
  "issuer_key_id": "f4398a05080b09cb570644ed3a45b4e52fb7026f43d30c559812068f5289dbe8",
  "phase": "pre",
  "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
  "reason": "different reason",
  "receipt_version": "catp_authorization_receipt_v2",
  "rule_matched": "Bash:allow",
  "signature_algorithm": "Ed25519",
  "signed_at": "2026-09-26T14:19:16.382Z",
  "timestamp": "2026-09-26T14:19:15.529Z",
  "tool": "Bash",
  "signature": "Yg2CA15VY0ds7C5X4K0ClT7NpeQcVciWzwpZKMHNCSGupSwDwTvG0CEj8dfadnt8JlV6HW4AgCVqsoTYcd/HBg==",
  "receipt_sha256": "4b31c7853f2122c7bf21bbbd5053c12b548d0db1acaf3b6f08a742b23e8ea8c1"
}


==> anc/experiments/mechanism/run-20260926-02/signed-rule-export.json <==
{
  "action": {
    "phase": "pre",
    "runtime": "claude-code",
    "schema": "catp_tool_action_v1",
    "session_id": "mechanism",
    "tool_input": {
      "command": "echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx",
      "extra": "a"
    },
    "tool_name": "Bash"
  },
  "agent_id": "mechanism",
  "entries": [
    {
      "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
      "commitment": "6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec",
      "commitment_version": 4,
      "decision": "allow",
      "input_summary": "{\"command\":\"echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx…",
      "phase": "pre",
      "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
      "reason": "allowed by policy",
      "rule_matched": "Bash:allow",
      "tool": "Bash",
      "ts": "2026-09-26T14:19:15.529Z"
    }
  ],
  "export_sha256": "024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a",
  "export_version": "catp_audit_export_v2",
  "log_date": "2026-09-26",
  "selected_index": 0
}


==> anc/experiments/mechanism/run-20260926-02/signed-rule-receipt.json <==
{
  "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
  "agent_id": "mechanism",
  "audit_commitment": "6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec",
  "audit_export_sha256": "024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a",
  "decision": "allow",
  "issuer_key_id": "f4398a05080b09cb570644ed3a45b4e52fb7026f43d30c559812068f5289dbe8",
  "phase": "pre",
  "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
  "reason": "allowed by policy",
  "receipt_version": "catp_authorization_receipt_v2",
  "rule_matched": "different rule",
  "signature_algorithm": "Ed25519",
  "signed_at": "2026-09-26T14:19:16.382Z",
  "timestamp": "2026-09-26T14:19:15.529Z",
  "tool": "Bash",
  "signature": "IeVXzLozMBLF4iXuM3vEcxamosQNumWNX13vLq06cWUyZ4At3OwRAsTmzRjE0iYVgihSz4LNV5UZxcRnPbl0Aw==",
  "receipt_sha256": "6b2fbb8d9422fd39aca2841d2b84a012e6a9bcaeeb20d6ba8c8ac34f1396039f"
}


==> anc/experiments/mechanism/run-20260926-02/signed-timestamp-export.json <==
{
  "action": {
    "phase": "pre",
    "runtime": "claude-code",
    "schema": "catp_tool_action_v1",
    "session_id": "mechanism",
    "tool_input": {
      "command": "echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx",
      "extra": "a"
    },
    "tool_name": "Bash"
  },
  "agent_id": "mechanism",
  "entries": [
    {
      "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
      "commitment": "6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec",
      "commitment_version": 4,
      "decision": "allow",
      "input_summary": "{\"command\":\"echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx…",
      "phase": "pre",
      "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
      "reason": "allowed by policy",
      "rule_matched": "Bash:allow",
      "tool": "Bash",
      "ts": "2026-09-26T14:19:15.529Z"
    }
  ],
  "export_sha256": "024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a",
  "export_version": "catp_audit_export_v2",
  "log_date": "2026-09-26",
  "selected_index": 0
}


==> anc/experiments/mechanism/run-20260926-02/signed-timestamp-receipt.json <==
{
  "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
  "agent_id": "mechanism",
  "audit_commitment": "6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec",
  "audit_export_sha256": "024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a",
  "decision": "allow",
  "issuer_key_id": "f4398a05080b09cb570644ed3a45b4e52fb7026f43d30c559812068f5289dbe8",
  "phase": "pre",
  "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
  "reason": "allowed by policy",
  "receipt_version": "catp_authorization_receipt_v2",
  "rule_matched": "Bash:allow",
  "signature_algorithm": "Ed25519",
  "signed_at": "2026-09-26T14:19:16.382Z",
  "timestamp": "2000-01-01T00:00:00.000Z",
  "tool": "Bash",
  "signature": "SWuIOEX6fvmz7x8FOZmiiDd1Vrcdn5eFewo17JfYXuqCnhH/Uw4FEG0EWb8lLO6dBK9BXRSR+zCr40Qoct0tAA==",
  "receipt_sha256": "ad14a10ef1cf3d2f9f792e2080589c57632b576354a45d8b0adf590a8d7beda0"
}


==> anc/experiments/mechanism/run-20260926-02/signed-tool-export.json <==
{
  "action": {
    "phase": "pre",
    "runtime": "claude-code",
    "schema": "catp_tool_action_v1",
    "session_id": "mechanism",
    "tool_input": {
      "command": "echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx",
      "extra": "a"
    },
    "tool_name": "Bash"
  },
  "agent_id": "mechanism",
  "entries": [
    {
      "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
      "commitment": "6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec",
      "commitment_version": 4,
      "decision": "allow",
      "input_summary": "{\"command\":\"echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx…",
      "phase": "pre",
      "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
      "reason": "allowed by policy",
      "rule_matched": "Bash:allow",
      "tool": "Bash",
      "ts": "2026-09-26T14:19:15.529Z"
    }
  ],
  "export_sha256": "024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a",
  "export_version": "catp_audit_export_v2",
  "log_date": "2026-09-26",
  "selected_index": 0
}


==> anc/experiments/mechanism/run-20260926-02/signed-tool-receipt.json <==
{
  "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
  "agent_id": "mechanism",
  "audit_commitment": "6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec",
  "audit_export_sha256": "024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a",
  "decision": "allow",
  "issuer_key_id": "f4398a05080b09cb570644ed3a45b4e52fb7026f43d30c559812068f5289dbe8",
  "phase": "pre",
  "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
  "reason": "allowed by policy",
  "receipt_version": "catp_authorization_receipt_v2",
  "rule_matched": "Bash:allow",
  "signature_algorithm": "Ed25519",
  "signed_at": "2026-09-26T14:19:16.382Z",
  "timestamp": "2026-09-26T14:19:15.529Z",
  "tool": "Write",
  "signature": "gX8gLGobdynfMTVZ/IAe+webZ8kc5yKAwGoCX9zqfPP4XiflRP0Ov2yw9HQPpln6YWdVeUimtlQZ4JyXS32aBw==",
  "receipt_sha256": "97b052c43afd88c7a5a017f3986b243fb2e849d62261c3487a969f96884f1d7c"
}


==> anc/experiments/mechanism/run-20260926-02/summary-collision.json <==
{
  "equal_summaries": true,
  "distinct_action_commitments": true
}


==> anc/experiments/mechanism/run-20260926-02/summary.json <==
{
  "total": 13,
  "passed": 8,
  "all_pass": false,
  "rows": [
    {
      "id": "valid-control",
      "expected_exit": 0,
      "expected_message": "enforcement-time-bound",
      "signature_only": true,
      "status": 0,
      "stdout": "{\n  \"actionCommitment\": \"802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5\",\n  \"agentId\": \"mechanism\",\n  \"assurance\": \"enforcement-time-bound\",\n  \"auditCommitment\": \"6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec\",\n  \"auditExport\": \"matched\",\n  \"auditExportHash\": \"024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a\",\n  \"authorizationReceipt\": \"valid\",\n  \"decision\": \"allow\",\n  \"policy\": null,\n  \"policyCommitment\": \"cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77\",\n  \"receiptVersion\": \"catp_authorization_receipt_v2\",\n  \"signedAt\": \"2026-09-26T14:19:16.382Z\",\n  \"timestamp\": \"2026-09-26T14:19:15.529Z\",\n  \"tool\": \"Bash\"\n}\n",
      "stderr": "",
      "signal": null,
      "error": null,
      "pass": true
    },
    {
      "id": "missing-export",
      "expected_exit": 1,
      "expected_message": "catp_authorization_receipt_v2 verification requires --audit-export <path> (the catp_audit_export_v2 bundle from receipt issue/sign or catp log export); signature-only verification cannot establish enforcement-time-bound assurance",
      "signature_only": true,
      "status": 1,
      "stdout": "",
      "stderr": "catp: catp_authorization_receipt_v2 verification requires --audit-export <path> (the catp_audit_export_v2 bundle from receipt issue/sign or catp log export); signature-only verification cannot establish enforcement-time-bound assurance\n",
      "signal": null,
      "error": null,
      "pass": true
    },
    {
      "id": "other-export",
      "expected_exit": 1,
      "expected_message": "receipt audit_export_sha256 does not match audit export",
      "signature_only": true,
      "status": 1,
      "stdout": "",
      "stderr": "catp: receipt audit_export_sha256 does not match audit export\n",
      "signal": null,
      "error": null,
      "pass": true
    },
    {
      "id": "hidden-action-field",
      "expected_exit": 1,
      "expected_message": "audit export action does not match the selected entry action_commitment",
      "signature_only": true,
      "status": 1,
      "stdout": "",
      "stderr": "catp: audit export action does not match the selected entry action_commitment\n",
      "signal": null,
      "error": null,
      "pass": true
    },
    {
      "id": "selected-entry",
      "expected_exit": 1,
      "expected_message": "receipt audit_commitment does not match the selected audit entry",
      "signature_only": true,
      "status": 1,
      "stdout": "",
      "stderr": "catp: receipt audit_commitment does not match the selected audit entry\n",
      "signal": null,
      "error": null,
      "pass": true
    },
    {
      "id": "signed-decision",
      "expected_exit": 1,
      "expected_message": "receipt decision does not match the selected audit entry",
      "signature_only": true,
      "status": 0,
      "stdout": "{\n  \"actionCommitment\": \"802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5\",\n  \"agentId\": \"mechanism\",\n  \"assurance\": \"enforcement-time-bound\",\n  \"auditCommitment\": \"6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec\",\n  \"auditExport\": \"matched\",\n  \"auditExportHash\": \"024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a\",\n  \"authorizationReceipt\": \"valid\",\n  \"decision\": \"deny\",\n  \"policy\": null,\n  \"policyCommitment\": \"cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77\",\n  \"receiptVersion\": \"catp_authorization_receipt_v2\",\n  \"signedAt\": \"2026-09-26T14:19:16.382Z\",\n  \"timestamp\": \"2026-09-26T14:19:15.529Z\",\n  \"tool\": \"Bash\"\n}\n",
      "stderr": "",
      "signal": null,
      "error": null,
      "pass": false
    },
    {
      "id": "signed-tool",
      "expected_exit": 1,
      "expected_message": "receipt tool does not match the selected audit entry",
      "signature_only": true,
      "status": 0,
      "stdout": "{\n  \"actionCommitment\": \"802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5\",\n  \"agentId\": \"mechanism\",\n  \"assurance\": \"enforcement-time-bound\",\n  \"auditCommitment\": \"6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec\",\n  \"auditExport\": \"matched\",\n  \"auditExportHash\": \"024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a\",\n  \"authorizationReceipt\": \"valid\",\n  \"decision\": \"allow\",\n  \"policy\": null,\n  \"policyCommitment\": \"cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77\",\n  \"receiptVersion\": \"catp_authorization_receipt_v2\",\n  \"signedAt\": \"2026-09-26T14:19:16.382Z\",\n  \"timestamp\": \"2026-09-26T14:19:15.529Z\",\n  \"tool\": \"Write\"\n}\n",
      "stderr": "",
      "signal": null,
      "error": null,
      "pass": false
    },
    {
      "id": "signed-phase",
      "expected_exit": 1,
      "expected_message": "phase must be pre",
      "signature_only": true,
      "status": 1,
      "stdout": "",
      "stderr": "catp: phase must be pre\n",
      "signal": null,
      "error": null,
      "pass": true
    },
    {
      "id": "signed-policy",
      "expected_exit": 1,
      "expected_message": "receipt policy_commitment does not match the selected audit entry",
      "signature_only": true,
      "status": 1,
      "stdout": "",
      "stderr": "catp: receipt policy_commitment does not match the selected audit entry\n",
      "signal": null,
      "error": null,
      "pass": true
    },
    {
      "id": "signed-action",
      "expected_exit": 1,
      "expected_message": "receipt action_commitment does not match the selected audit entry",
      "signature_only": true,
      "status": 1,
      "stdout": "",
      "stderr": "catp: receipt action_commitment does not match the selected audit entry\n",
      "signal": null,
      "error": null,
      "pass": true
    },
    {
      "id": "signed-timestamp",
      "expected_exit": 1,
      "expected_message": "receipt timestamp does not match the selected audit entry",
      "signature_only": true,
      "status": 0,
      "stdout": "{\n  \"actionCommitment\": \"802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5\",\n  \"agentId\": \"mechanism\",\n  \"assurance\": \"enforcement-time-bound\",\n  \"auditCommitment\": \"6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec\",\n  \"auditExport\": \"matched\",\n  \"auditExportHash\": \"024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a\",\n  \"authorizationReceipt\": \"valid\",\n  \"decision\": \"allow\",\n  \"policy\": null,\n  \"policyCommitment\": \"cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77\",\n  \"receiptVersion\": \"catp_authorization_receipt_v2\",\n  \"signedAt\": \"2026-09-26T14:19:16.382Z\",\n  \"timestamp\": \"2000-01-01T00:00:00.000Z\",\n  \"tool\": \"Bash\"\n}\n",
      "stderr": "",
      "signal": null,
      "error": null,
      "pass": false
    },
    {
      "id": "signed-reason",
      "expected_exit": 1,
      "expected_message": "receipt reason does not match the selected audit entry",
      "signature_only": true,
      "status": 0,
      "stdout": "{\n  \"actionCommitment\": \"802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5\",\n  \"agentId\": \"mechanism\",\n  \"assurance\": \"enforcement-time-bound\",\n  \"auditCommitment\": \"6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec\",\n  \"auditExport\": \"matched\",\n  \"auditExportHash\": \"024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a\",\n  \"authorizationReceipt\": \"valid\",\n  \"decision\": \"allow\",\n  \"policy\": null,\n  \"policyCommitment\": \"cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77\",\n  \"receiptVersion\": \"catp_authorization_receipt_v2\",\n  \"signedAt\": \"2026-09-26T14:19:16.382Z\",\n  \"timestamp\": \"2026-09-26T14:19:15.529Z\",\n  \"tool\": \"Bash\"\n}\n",
      "stderr": "",
      "signal": null,
      "error": null,
      "pass": false
    },
    {
      "id": "signed-rule",
      "expected_exit": 1,
      "expected_message": "receipt rule_matched does not match the selected audit entry",
      "signature_only": true,
      "status": 0,
      "stdout": "{\n  \"actionCommitment\": \"802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5\",\n  \"agentId\": \"mechanism\",\n  \"assurance\": \"enforcement-time-bound\",\n  \"auditCommitment\": \"6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec\",\n  \"auditExport\": \"matched\",\n  \"auditExportHash\": \"024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a\",\n  \"authorizationReceipt\": \"valid\",\n  \"decision\": \"allow\",\n  \"policy\": null,\n  \"policyCommitment\": \"cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77\",\n  \"receiptVersion\": \"catp_authorization_receipt_v2\",\n  \"signedAt\": \"2026-09-26T14:19:16.382Z\",\n  \"timestamp\": \"2026-09-26T14:19:15.529Z\",\n  \"tool\": \"Bash\"\n}\n",
      "stderr": "",
      "signal": null,
      "error": null,
      "pass": false
    }
  ]
}


==> anc/experiments/mechanism/run-20260926-02/valid-control-export.json <==
{
  "action": {
    "phase": "pre",
    "runtime": "claude-code",
    "schema": "catp_tool_action_v1",
    "session_id": "mechanism",
    "tool_input": {
      "command": "echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx",
      "extra": "a"
    },
    "tool_name": "Bash"
  },
  "agent_id": "mechanism",
  "entries": [
    {
      "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
      "commitment": "6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec",
      "commitment_version": 4,
      "decision": "allow",
      "input_summary": "{\"command\":\"echo xxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxxx…",
      "phase": "pre",
      "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
      "reason": "allowed by policy",
      "rule_matched": "Bash:allow",
      "tool": "Bash",
      "ts": "2026-09-26T14:19:15.529Z"
    }
  ],
  "export_sha256": "024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a",
  "export_version": "catp_audit_export_v2",
  "log_date": "2026-09-26",
  "selected_index": 0
}


==> anc/experiments/mechanism/run-20260926-02/valid-control-receipt.json <==
{
  "action_commitment": "802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5",
  "agent_id": "mechanism",
  "audit_commitment": "6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec",
  "audit_export_sha256": "024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a",
  "decision": "allow",
  "issuer_key_id": "f4398a05080b09cb570644ed3a45b4e52fb7026f43d30c559812068f5289dbe8",
  "phase": "pre",
  "policy_commitment": "cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77",
  "reason": "allowed by policy",
  "receipt_version": "catp_authorization_receipt_v2",
  "rule_matched": "Bash:allow",
  "signature_algorithm": "Ed25519",
  "signed_at": "2026-09-26T14:19:16.382Z",
  "timestamp": "2026-09-26T14:19:15.529Z",
  "tool": "Bash",
  "signature": "eG3LZ7X1HAXs9+flTgaDxHkpG+H0xYgIl1o3k2hQ9GUWt/ZMlDCzyCj+eH1as8wc5rMXhN0Ta/m9CLtUs9AxBg==",
  "receipt_sha256": "3ab166fbf9e657066ad14907075ceae02e51f3005c047997a9c9b280aaf34e62"
}


==> anc/experiments/mechanism/run.mjs <==
// Supplemental CLI counterexamples. Never modifies the published artifact.
import { spawnSync } from 'node:child_process';
import { generateKeyPairSync } from 'node:crypto';
import { readFileSync, writeFileSync, mkdirSync, mkdtempSync, rmSync } from 'node:fs';
import path from 'node:path';
import { fileURLToPath } from 'node:url';
import {loadArtifact} from './artifact.mjs';
import { signReceipt, signatureOnly, digest, matchesExpected } from './contract.mjs';
const root = path.resolve(path.dirname(fileURLToPath(import.meta.url)), '../..');
const out = path.resolve(process.argv[2] || '');
if (!process.argv[2]) throw new Error('usage: node experiments/mechanism/run.mjs NEW_RUN_DIRECTORY');
const {cli, manifest} = loadArtifact(root);
mkdirSync(out); // refuses to overwrite any prior (including failed) run
const work = mkdtempSync('/tmp/catp-mechanism-');
const write = (name, obj) => writeFileSync(path.join(out, name), JSON.stringify(obj, null, 2) + '\n');
const read = name => JSON.parse(readFileSync(path.join(out, name), 'utf8'));
const cases = [
 ['valid-control', 0, 'enforcement-time-bound'],
 ['missing-export', 1, 'catp_authorization_receipt_v2 verification requires --audit-export <path> (the catp_audit_export_v2 bundle from receipt issue/sign or catp log export); signature-only verification cannot establish enforcement-time-bound assurance'],
 ['other-export', 1, 'receipt audit_export_sha256 does not match audit export'],
 ['hidden-action-field', 1, 'audit export action does not match the selected entry action_commitment'],
 ['selected-entry', 1, 'receipt audit_commitment does not match the selected audit entry'],
 ['signed-decision', 1, 'receipt decision does not match the selected audit entry'],
 ['signed-tool', 1, 'receipt tool does not match the selected audit entry'],
 ['signed-phase', 1, 'phase must be pre'],
 ['signed-policy', 1, 'receipt policy_commitment does not match the selected audit entry'],
 ['signed-action', 1, 'receipt action_commitment does not match the selected audit entry'],
 ['signed-timestamp', 1, 'receipt timestamp does not match the selected audit entry'],
 ['signed-reason', 1, 'receipt reason does not match the selected audit entry'],
 ['signed-rule', 1, 'receipt rule_matched does not match the selected audit entry'],
];
write('expectations.json', {kind:'predefined CLI counterexamples, not product baselines', cases});
write('meta.json', {timestamp:new Date().toISOString(), node:process.version, platform:process.platform, arch:process.arch,
  catp_version:manifest.catp_version, executable_sha256:manifest.executable_sha256,
  release_commit:manifest.catp_release_commit, runner_sha256:digest('research-harness', readFileSync(fileURLToPath(import.meta.url), 'utf8')),
  fault_model:'No crash injection; new cases are CLI verification, existing RQ2 supplies persistence evidence',
  output_normalization:'Ephemeral work directory and run directory replaced by WORK and RUN in captured diagnostics only; JSON artifacts unchanged'});
const calls = [];
const invoke = (args, input) => {
  const r = spawnSync(cli, args, {cwd:work, env:{...process.env, CATP_HOME:path.join(work, 'home')}, input, encoding:'utf8', timeout:30000});
  const sanitize = s => (s || '').split(work).join('WORK').split(out).join('RUN');
  const result = {status:r.status, stdout:sanitize(r.stdout), stderr:sanitize(r.stderr), signal:r.signal, error:r.error?.code || null};
  calls.push({args:args.map(sanitize), input:input || null, ...result});
  write('commands.json', calls);
  return result;
};
const setup = (args, input) => {const r=invoke(args,input); if(r.status!==0) throw new Error(`setup failed: ${r.stderr}`);};
let rows=[];
try {
  const {privateKey, publicKey} = generateKeyPairSync('ed25519');
  writeFileSync(path.join(work,'private.pem'), privateKey.export({type:'pkcs8',format:'pem'}), {mode:0o600});
  writeFileSync(path.join(out,'public.pem'), publicKey.export({type:'spki',format:'pem'}));
  writeFileSync(path.join(work,'catp-policy.toml'), '[agent]\nid="mechanism"\nversion="1"\n[[rules]]\ntool="Bash"\nallow=true\n');
  // Only hook evaluation: neither command is executed. The changed field lies
  // beyond the released 200-character input_summary truncation.
  for (const suffix of ['a','b']) {
    const payload = {session_id:'mechanism',tool_name:'Bash',tool_input:{command:'echo '+ 'x'.repeat(240), extra:suffix}};
    write(`payload-${suffix}.json`,payload);
    setup(['hook','pre','--runtime','claude-code'], JSON.stringify(payload));
    setup(['log','export','--latest','--agent','mechanism','--out',path.join(out,`export-${suffix}.json`)]);
  }
  setup(['receipt','sign','--audit-export',path.join(out,'export-a.json'),'--private-key',path.join(work,'private.pem'),'--out',path.join(out,'receipt.json')]);
  const receipt=read('receipt.json'), a=read('export-a.json'), b=read('export-b.json');
  const ea=a.entries[a.selected_index], eb=b.entries[b.selected_index];
  const collision={equal_summaries:ea.input_summary===eb.input_summary, distinct_action_commitments:ea.action_commitment!==eb.action_commitment};
  write('summary-collision.json',collision);
  if(!collision.equal_summaries || !collision.distinct_action_commitments) throw new Error('summary-collision precondition failed');
  if(!signatureOnly(receipt,publicKey)) throw new Error('signature mirror fails against published CLI control');
  for(const [id,expected_exit,expected_message] of cases) {
    let r=structuredClone(receipt), bundle=structuredClone(a);
    if(id==='other-export') bundle=b;
    if(id==='hidden-action-field') {
      bundle.action.tool_input.extra='b';
      const {export_sha256, ...body}=bundle;
      bundle.export_sha256=digest('catp:audit-export:v2',body);
      r.audit_export_sha256=bundle.export_sha256;
    }
    if(id==='selected-entry') {bundle=b; r.audit_export_sha256=b.export_sha256;}
    if(id==='signed-decision') r.decision='deny';
    if(id==='signed-tool') r.tool='Write';
    if(id==='signed-reason') r.reason='different reason';
    if(id==='signed-rule') r.rule_matched='different rule';
    if(id==='signed-phase') r.phase='post';
    if(id==='signed-policy') r.policy_commitment='0'.repeat(64);
    if(id==='signed-action') r.action_commitment=eb.action_commitment;
    if(id==='signed-timestamp') r.timestamp='2000-01-01T00:00:00.000Z';
    // A controlled research signer, not an unprivileged forgery or the released
    // issuer. This isolates consistency checks after cryptographic validity.
    r=signReceipt(r,privateKey);
    write(`${id}-receipt.json`,r); write(`${id}-export.json`,bundle);
    const args=['receipt','verify','--receipt',path.join(out,`${id}-receipt.json`),'--public-key',path.join(out,'public.pem'),'--json'];
    if(id!=='missing-export') args.push('--audit-export',path.join(out,`${id}-export.json`));
    const result=invoke(args);
    const row={id,expected_exit,expected_message,signature_only:signatureOnly(r,publicKey),...result,
      pass:signatureOnly(r,publicKey) && matchesExpected(result,expected_exit,expected_message)};
    rows.push(row); write('results.json',rows);
  }
  write('summary.json',{total:rows.length, passed:rows.filter(r=>r.pass).length, all_pass:rows.every(r=>r.pass), rows});
  console.log(JSON.stringify({out,total:rows.length,passed:rows.filter(r=>r.pass).length}));
  if(rows.some(r=>!r.pass)) process.exitCode=1;
} catch(error) {
  write('failure.json',{message:String(error).split(work).join('WORK').split(out).join('RUN')});
  process.exitCode=1; console.error(String(error));
} finally { rmSync(work,{recursive:true,force:true}); }


==> anc/experiments/mechanism/test_contract.mjs <==
import test from 'node:test';
import assert from 'node:assert/strict';
import { generateKeyPairSync } from 'node:crypto';
import { signReceipt, signatureOnly, matchesExpected } from './contract.mjs';

test('signature-only control detects unsigned tampering but accepts a freshly signed inconsistent decision', () => {
  const {privateKey, publicKey} = generateKeyPairSync('ed25519');
  const receipt = signReceipt({decision:'allow', phase:'pre'}, privateKey);
  assert.equal(signatureOnly(receipt, publicKey), true);
  assert.equal(signatureOnly({...receipt, decision:'deny'}, publicKey), false);
  assert.equal(signatureOnly(signReceipt({...receipt, decision:'deny'}, privateKey), publicKey), true);
});
test('a rejection for an unrelated error cannot satisfy a counterexample', () => {
  assert.equal(matchesExpected({status:1, stderr:'ENOENT', stdout:''}, 1, 'action commitment'), false);
  assert.equal(matchesExpected({status:1, stderr:'catp: action commitment mismatch', stdout:''}, 1, 'action commitment mismatch'), true);
  assert.equal(matchesExpected({status:null, stderr:'catp: action commitment mismatch', stdout:''}, 1, 'action commitment'), false);
});

test('diagnostic paths and killed processes cannot masquerade as semantic rejection', () => {
  assert.equal(matchesExpected({status:1, stderr:"catp: ENOENT: RUN/signed-tool-receipt.json", stdout:''}, 1, 'receipt tool does not match the selected audit entry'), false);
  assert.equal(matchesExpected({status:1, signal:'SIGTERM', stderr:'catp: receipt tool does not match the selected audit entry', stdout:''}, 1, 'receipt tool does not match the selected audit entry'), false);
});


==> anc/experiments/mechanism/validation.md <==
> Historical validation of earlier conference drafts. These page counts, seals
> and readiness statements do not describe the current arXiv preprint.

# Validation record — 2026-09-26

This is an unsealed remediation record, not a content-freeze or release seal.

| Check | Result |
|---|---|
| CATP local source | `b518320`; typecheck/build, 335/335 tests in 21 suites, receipt smoke passed |
| Mechanism oracle tests | 3/3; authentic signature control, unrelated-error rejection, process-failure rejection |
| Published mechanism outcomes | 8/13 expected outcomes; five consistency failures retained; this gate is deliberately red |
| Complete installed artifact | 209 files/links match fresh lock-based registry install; inventory digest fixed in common.sh |
| Artifact mutation/control tests | 12/12, including imported module modification |
| RQ1b scorer tests | 9/9 |
| Timing failure tests | 6/6 |
| Separate RQ1a/RQ2 rerun | 18/18 and 29/29; raw and processed data in regression-20260926 |
| Fixed-source durability companion | 32/32; all imported source files hash-identical to release 077c599 |
| Offline sample | Published receipt verified against trusted public key, export and policy |
| Groth16 companion | All committed SHA256SUMS entries verified; no proving change |
| Tables | Runtime/cost/anchoring tables regenerate without changes; failure table caption changed only; supplemental table retains failures |
| Prose numbers | RQ2 consistency script passes; original performance summaries retained |
| Expensive run_all sweep | Not rerun: old runtime/performance workloads unchanged; new-release verification costs remain a gate |

PDF: ACM `sigconf,anonymous`; 14 pages total, references end on page 12,
appendix starts on page 13. Official CODASPY 2027 limits are 12 pages including
references plus up to two optional appendix pages. No undefined citation or
reference and no horizontal overflow remained. One 1.28099 pt internal vertical
box warning remains at appendix output; rendered pages 1, 7, 13 and 14 were
inspected with no clipped text or overlapping content. Fonts/margins are the
class defaults (acmart 1.83 supplied by Tectonic); no font or margin shrinking.

Actual deterministic inspection archive: 337 members, including durability source,
its dependency lock, and all supplemental failure records; no node_modules or
Git history. Tracked content and archive members yielded no matches for checked
home-path, per-user temporary-root, local-identity or private-PEM-key patterns.
PDF XMP had no matching local identifiers and pdfinfo had no Author field. This
is a scoped local-data check, not proof of complete anonymity or a secret audit.
The known public npm/repository linkability remains a separate unresolved gate.

All original RQ3/RQ4 and anchoring table bodies were regenerated unchanged. The
RQ2 generated table changed only its caption to fit ACM and cross-reference the
supplemental result; its historical counts and numerical outcomes were preserved.
A separate model review found a parent ignore rule that initially omitted the
durability source; the rule is now root-scoped and the actual archive includes it.
The same review's two overbroad single-artifact/anchoring statements were corrected.
No new seal is authorized by this record. Public npm/repository associability
remains distinct from absence of local paths, private keys and PDF author metadata.


## Follow-up validation

- Corrected local candidate `fec7e8e` / 0.7.6: 33 Forge, 335 CLI, 26 SDK tests,
  typecheck/build and receipt smoke pass; all 101 tarball files match a fresh
  installation; the 13 retained signed examples now all produce their expected
  outcomes. These checks are stored in the CATP repository under
  `docs/release-evidence/0.7.6/` and are not registry paper measurements.
- Fixed the remaining RQ4 caption and processed-note attribution to an unmatched
  hook baseline. No timing observation/statistic changed; the original raw files
  remain intact. Future RQ4 runs emit the corrected explanation.
- Anonymous PDF-only build: 12 pages including references plus one appendix;
  no overfull boxes or unresolved references. The redundant appendix table is
  consolidated in related-work prose. The earlier 1.28099 pt warning is resolved.
- Eight focused anonymous-build tests pass, including compilation/identifier
  failure after an older successful output. Ready output is invalidated; prior
  PDFs and reports move to `previous/`; success binds the PDF and source hashes.
- The PDF generator checks body, custom/XMP metadata, URLs, destinations,
  JavaScript and attachments. It hides project identifiers with expressly stated
  presentation aliases; numerical results and third-party references survive.
- The internal artifact is intentionally identifying and will not accompany the
  anonymous PDF. The official research CFP does not require that attachment;
  no assertion of anonymous public artifact distribution is made.

The published-release gate remains open; this record is not a new seal.

Final follow-up checks: artifact mutation/control 12/12; timing failure tests
6/6; RQ2 prose/data check passed. Independent model review approved the corrected
build-state logic. Review PDF pages 1, 3 and 13 were visually inspected: no
clipped text or overlaps. The checked PDF/source hashes are recorded in
`review-pdf-validation.json`; every receipt timing/statistic is unchanged after
removing only the incorrect explanatory note. No raw measurement was rewritten.


==> anc/experiments/processed/adapter-conformance.json <==
{
  "total": 18,
  "passed": 18,
  "failed": 0,
  "all_pass": true,
  "by_runtime": {
    "claude-code": {
      "total": 9,
      "passed": 9
    },
    "codex": {
      "total": 9,
      "passed": 9
    }
  },
  "runtimes": [
    "claude-code",
    "codex"
  ],
  "scenarios": [
    "shell-benign",
    "shell-destructive-string",
    "shell-destructive-argv",
    "file-write-benign",
    "file-write-secret-path",
    "malformed-missing-input",
    "malformed-empty-tool",
    "malformed-array-input",
    "event-name-mismatch"
  ],
  "cells": [
    {
      "scenario": "shell-benign",
      "runtime": "claude-code",
      "expected": "mediated-allow",
      "observed": "mediated-allow",
      "exit_code": 0,
      "audit_delta": 1,
      "pass": true
    },
    {
      "scenario": "shell-destructive-string",
      "runtime": "claude-code",
      "expected": "mediated-block",
      "observed": "mediated-block",
      "exit_code": 2,
      "audit_delta": 1,
      "pass": true
    },
    {
      "scenario": "shell-destructive-argv",
      "runtime": "claude-code",
      "expected": "mediated-allow",
      "observed": "mediated-allow",
      "exit_code": 0,
      "audit_delta": 1,
      "pass": true
    },
    {
      "scenario": "file-write-benign",
      "runtime": "claude-code",
      "expected": "mediated-allow",
      "observed": "mediated-allow",
      "exit_code": 0,
      "audit_delta": 1,
      "pass": true
    },
    {
      "scenario": "file-write-secret-path",
      "runtime": "claude-code",
      "expected": "mediated-block",
      "observed": "mediated-block",
      "exit_code": 2,
      "audit_delta": 1,
      "pass": true
    },
    {
      "scenario": "malformed-missing-input",
      "runtime": "claude-code",
      "expected": "rejected",
      "observed": "rejected",
      "exit_code": 2,
      "audit_delta": 0,
      "pass": true
    },
    {
      "scenario": "malformed-empty-tool",
      "runtime": "claude-code",
      "expected": "rejected",
      "observed": "rejected",
      "exit_code": 2,
      "audit_delta": 0,
      "pass": true
    },
    {
      "scenario": "malformed-array-input",
      "runtime": "claude-code",
      "expected": "rejected",
      "observed": "rejected",
      "exit_code": 2,
      "audit_delta": 0,
      "pass": true
    },
    {
      "scenario": "event-name-mismatch",
      "runtime": "claude-code",
      "expected": "mediated-allow",
      "observed": "mediated-allow",
      "exit_code": 0,
      "audit_delta": 1,
      "pass": true
    },
    {
      "scenario": "shell-benign",
      "runtime": "codex",
      "expected": "mediated-allow",
      "observed": "mediated-allow",
      "exit_code": 0,
      "audit_delta": 1,
      "pass": true
    },
    {
      "scenario": "shell-destructive-string",
      "runtime": "codex",
      "expected": "mediated-block",
      "observed": "mediated-block",
      "exit_code": 2,
      "audit_delta": 1,
      "pass": true
    },
    {
      "scenario": "shell-destructive-argv",
      "runtime": "codex",
      "expected": "mediated-block",
      "observed": "mediated-block",
      "exit_code": 2,
      "audit_delta": 1,
      "pass": true
    },
    {
      "scenario": "file-write-benign",
      "runtime": "codex",
      "expected": "mediated-allow",
      "observed": "mediated-allow",
      "exit_code": 0,
      "audit_delta": 1,
      "pass": true
    },
    {
      "scenario": "file-write-secret-path",
      "runtime": "codex",
      "expected": "mediated-allow",
      "observed": "mediated-allow",
      "exit_code": 0,
      "audit_delta": 1,
      "pass": true
    },
    {
      "scenario": "malformed-missing-input",
      "runtime": "codex",
      "expected": "rejected",
      "observed": "rejected",
      "exit_code": 2,
      "audit_delta": 0,
      "pass": true
    },
    {
      "scenario": "malformed-empty-tool",
      "runtime": "codex",
      "expected": "rejected",
      "observed": "rejected",
      "exit_code": 2,
      "audit_delta": 0,
      "pass": true
    },
    {
      "scenario": "malformed-array-input",
      "runtime": "codex",
      "expected": "rejected",
      "observed": "rejected",
      "exit_code": 2,
      "audit_delta": 0,
      "pass": true
    },
    {
      "scenario": "event-name-mismatch",
      "runtime": "codex",
      "expected": "rejected",
      "observed": "rejected",
      "exit_code": 2,
      "audit_delta": 0,
      "pass": true
    }
  ],
  "divergent_scenarios": [
    "shell-destructive-argv",
    "file-write-secret-path",
    "event-name-mismatch"
  ],
  "divergences": [
    {
      "scenario": "shell-destructive-argv",
      "by_runtime": {
        "claude-code": "mediated-allow",
        "codex": "mediated-block"
      }
    },
    {
      "scenario": "file-write-secret-path",
      "by_runtime": {
        "claude-code": "mediated-block",
        "codex": "mediated-allow"
      }
    },
    {
      "scenario": "event-name-mismatch",
      "by_runtime": {
        "claude-code": "mediated-allow",
        "codex": "rejected"
      }
    }
  ],
  "failing": []
}


==> anc/experiments/processed/anchoring.json <==
{
  "group": "anchoring",
  "framing": {
    "role": "supplemental evidence for the local-log truncation/rollback limitation",
    "mitigation": "CATP PREPARES an O(1) anchor bundle via `catp anchor`; a deployment-supplied publisher (NOT shipped in the released CLI) would submit it to an external witness",
    "not_claimed": "the released CLI does not periodically publish anchors; the network cost of publication is out of scope and not measured"
  },
  "part_a_anchor_cost": [
    {
      "reps": 15,
      "min": 166.003,
      "p50": 169.226,
      "p95": 174.113,
      "max": 175.131,
      "mean": 169.534,
      "stdev": 2.952,
      "ci95": 1.494,
      "n": 1000,
      "bundle_bytes": 191,
      "commitment_count": 1000,
      "merkle_root": "0x1aed563608590c80abfbe892b42ddb4510e3f2e03b6ed311fe37d100006ca897"
    },
    {
      "reps": 15,
      "min": 253.423,
      "p50": 260.904,
      "p95": 267.135,
      "max": 268.54,
      "mean": 261.513,
      "stdev": 4.121,
      "ci95": 2.086,
      "n": 5000,
      "bundle_bytes": 191,
      "commitment_count": 5000,
      "merkle_root": "0x18604e9398dcbe4c1b4e58c27669e9a2dfa4002dcd519561c1944bd35cf3295a"
    },
    {
      "reps": 15,
      "min": 350.916,
      "p50": 366.147,
      "p95": 387.026,
      "max": 399.734,
      "mean": 367.35,
      "stdev": 13.017,
      "ci95": 6.588,
      "n": 10000,
      "bundle_bytes": 192,
      "commitment_count": 10000,
      "merkle_root": "0x738b03d43dc901fac633a40fd539d22e718f9603abcf81a052dcb24aa8b7022b"
    },
    {
      "reps": 15,
      "min": 776.318,
      "p50": 803.936,
      "p95": 864.334,
      "max": 971.568,
      "mean": 811.475,
      "stdev": 46.518,
      "ci95": 23.541,
      "n": 25000,
      "bundle_bytes": 192,
      "commitment_count": 25000,
      "merkle_root": "0x4bc57db19784806e7dca948818fcd944bf80880a40a08546c0feef3abe089d4c"
    },
    {
      "reps": 15,
      "min": 1072.315,
      "p50": 1138.527,
      "p95": 1189.031,
      "max": 1208.496,
      "mean": 1139.233,
      "stdev": 37.312,
      "ci95": 18.882,
      "n": 50000,
      "bundle_bytes": 192,
      "commitment_count": 50000,
      "merkle_root": "0x6f08ac3ac2f981e729ced0ba47af5758bf20a3a882aa6db58d6aad9a4503104c"
    }
  ],
  "anchor_cost_linear_fit": {
    "slope_ms_per_entry": 0.020294,
    "intercept_ms": 180.464,
    "note": "intercept approximates the CATP Node CLI process-start baseline (measured in RQ3); slope is the O(N) verify+Merkle cost"
  },
  "bundle_bytes_constant": false,
  "bundle_bytes": [
    191,
    192
  ],
  "part_b_truncation_matrix": [
    {
      "case": "intact",
      "presented_entries": 600,
      "mutated_line": null,
      "log_verify": "accept",
      "anchor_check": "accept",
      "reason": "root_match",
      "expected_log": "accept",
      "expected_anchor": "accept",
      "passed": true
    },
    {
      "case": "truncate_within_unanchored_window",
      "presented_entries": 550,
      "mutated_line": null,
      "log_verify": "accept",
      "anchor_check": "accept",
      "reason": "root_match",
      "expected_log": "accept",
      "expected_anchor": "accept",
      "passed": true
    },
    {
      "case": "truncate_below_last_anchor",
      "presented_entries": 350,
      "mutated_line": null,
      "log_verify": "accept",
      "anchor_check": "detect",
      "reason": "count_short",
      "expected_log": "accept",
      "expected_anchor": "detect",
      "passed": true
    },
    {
      "case": "rewrite_within_anchored_prefix",
      "presented_entries": 600,
      "mutated_line": 100,
      "log_verify": "detect",
      "anchor_check": "detect",
      "reason": "chain_broken",
      "expected_log": "detect",
      "expected_anchor": "detect",
      "passed": true
    }
  ],
  "part_b_all_passed": true,
  "derived": {
    "true_chain_entries": 600,
    "last_anchor_count": 400,
    "anchor_interval_entries": 200,
    "undetectable_window_entries": 200,
    "detection_latency": "one anchor interval (T entries appended since last anchor)"
  }
}


==> anc/experiments/processed/failure-matrix.json <==
{
  "total": 29,
  "passed": 29,
  "failed": 0,
  "all_pass": true,
  "cli_observed": {
    "total": 29,
    "passed": 29,
    "failed": 0,
    "all_pass": true,
    "by_category": {
      "malformed-input": {
        "total": 5,
        "passed": 5
      },
      "policy-error": {
        "total": 1,
        "passed": 1
      },
      "policy-deny": {
        "total": 1,
        "passed": 1
      },
      "evidence-tampering": {
        "total": 3,
        "passed": 3
      },
      "truncation-limitation": {
        "total": 1,
        "passed": 1
      },
      "receipt-binding": {
        "total": 2,
        "passed": 2
      },
      "receipt-signature": {
        "total": 2,
        "passed": 2
      },
      "policy-substitution": {
        "total": 2,
        "passed": 2
      },
      "concurrency": {
        "total": 2,
        "passed": 2
      },
      "durability-failure": {
        "total": 2,
        "passed": 2
      },
      "action-binding": {
        "total": 5,
        "passed": 5
      },
      "policy-binding": {
        "total": 3,
        "passed": 3
      }
    },
    "failing": [],
    "rows": [
      {
        "category": "malformed-input",
        "scenario": "not-json-policy-present",
        "expected": "exit 2",
        "observed": "exit 2",
        "pass": true
      },
      {
        "category": "malformed-input",
        "scenario": "empty-tool-name",
        "expected": "exit 2",
        "observed": "exit 2",
        "pass": true
      },
      {
        "category": "malformed-input",
        "scenario": "array-tool-input",
        "expected": "exit 2",
        "observed": "exit 2",
        "pass": true
      },
      {
        "category": "malformed-input",
        "scenario": "benign-allowed-control",
        "expected": "exit 0",
        "observed": "exit 0",
        "pass": true
      },
      {
        "category": "malformed-input",
        "scenario": "no-policy-malformed-inactive",
        "expected": "exit 0",
        "observed": "exit 0",
        "pass": true
      },
      {
        "category": "policy-error",
        "scenario": "invalid-policy-fail-closed",
        "expected": "exit 2",
        "observed": "exit 2",
        "pass": true
      },
      {
        "category": "policy-deny",
        "scenario": "destructive-command-blocked",
        "expected": "exit 2",
        "observed": "exit 2",
        "pass": true
      },
      {
        "category": "evidence-tampering",
        "scenario": "chain-intact-control",
        "expected": "exit 0",
        "observed": "exit 0",
        "pass": true
      },
      {
        "category": "evidence-tampering",
        "scenario": "tampered-decision-detected",
        "expected": "exit 1",
        "observed": "exit 1",
        "pass": true
      },
      {
        "category": "evidence-tampering",
        "scenario": "tampered-commitment-detected",
        "expected": "exit 1",
        "observed": "exit 1",
        "pass": true
      },
      {
        "category": "truncation-limitation",
        "scenario": "tail-truncation-undetectable-locally",
        "expected": "exit 0",
        "observed": "exit 0",
        "pass": true
      },
      {
        "category": "receipt-binding",
        "scenario": "receipt-valid-control",
        "expected": "exit 0",
        "observed": "exit 0",
        "pass": true
      },
      {
        "category": "receipt-binding",
        "scenario": "replay-against-other-action",
        "expected": "exit 1",
        "observed": "exit 1",
        "pass": true
      },
      {
        "category": "receipt-signature",
        "scenario": "wrong-public-key",
        "expected": "exit 1",
        "observed": "exit 1",
        "pass": true
      },
      {
        "category": "receipt-signature",
        "scenario": "tampered-receipt-payload",
        "expected": "exit 1",
        "observed": "exit 1",
        "pass": true
      },
      {
        "category": "policy-substitution",
        "scenario": "true-policy-control",
        "expected": "exit 0",
        "observed": "exit 0",
        "pass": true
      },
      {
        "category": "policy-substitution",
        "scenario": "substituted-policy-detected",
        "expected": "exit 1",
        "observed": "exit 1",
        "pass": true
      },
      {
        "category": "concurrency",
        "scenario": "chain-intact-under-concurrency",
        "expected": "exit 0",
        "observed": "exit 0",
        "pass": true
      },
      {
        "category": "concurrency",
        "scenario": "no-lost-appends",
        "expected": "count 20",
        "observed": "count 20",
        "pass": true
      },
      {
        "category": "durability-failure",
        "scenario": "action-sidecar-creation-failure",
        "expected": "exit 2, block emitted, entries 1->1",
        "observed": "exit 2, block=yes, entries 1->1",
        "pass": true
      },
      {
        "category": "durability-failure",
        "scenario": "audit-append-failure",
        "expected": "exit 2, block emitted, entries 1->1",
        "observed": "exit 2, block=yes, entries 1->1",
        "pass": true
      },
      {
        "category": "action-binding",
        "scenario": "missing-sidecar-during-export",
        "expected": "log export rejects (exit != 0)",
        "observed": "exit 1",
        "pass": true
      },
      {
        "category": "action-binding",
        "scenario": "altered-sidecar-at-export",
        "expected": "log export rejects (exit != 0)",
        "observed": "exit 1",
        "pass": true
      },
      {
        "category": "action-binding",
        "scenario": "long-prefix-sidecar-substitution",
        "expected": "log export rejects (exit != 0)",
        "observed": "exit 1",
        "pass": true
      },
      {
        "category": "action-binding",
        "scenario": "valid-bundle-control",
        "expected": "exit 0",
        "observed": "exit 0",
        "pass": true
      },
      {
        "category": "action-binding",
        "scenario": "tampered-bundle-rejected-offline",
        "expected": "exit 1",
        "observed": "exit 1",
        "pass": true
      },
      {
        "category": "policy-binding",
        "scenario": "true-policy-sign-control",
        "expected": "exit 0",
        "observed": "exit 0",
        "pass": true
      },
      {
        "category": "policy-binding",
        "scenario": "policy-swap-sign-rejected",
        "expected": "receipt sign -f rejects (exit != 0)",
        "observed": "exit 1",
        "pass": true
      },
      {
        "category": "policy-binding",
        "scenario": "policy-swap-verify-rejected",
        "expected": "exit 1",
        "observed": "exit 1",
        "pass": true
      }
    ]
  },
  "unit_fsync": {
    "available": true,
    "kind": "unit-level in-memory fault injection + fsync call-order assertions",
    "not_os_level_cli_faults": true,
    "note": "Injected file-fsync / directory-fsync / rename failures, torn-append rollback (ftruncate to the pre-append length), idempotent durable-write barrier re-establishment, and the fsync call-ORDER contract are verified in the CATP TypeScript suite against an in-memory fake filesystem. They are NOT re-presented here as OS-level CLI faults; the CLI-observed durability cases in failures.jsonl use real permission-denied faults on the published artifact instead.",
    "source": "catp-plugin/tests/audit/durable.test.ts",
    "catp_version": "0.7.5",
    "catp_commit": "077c5997245f1c52961a03c9f3b3be1f8d06ba6f",
    "catp_commit_note": "durable.test.ts and durable.ts are byte-identical at HEAD and tag v0.7.5",
    "runner": "cd catp-plugin && node --experimental-vm-modules ../node_modules/.bin/jest --config jest.config.cjs tests/audit/durable.test.ts --json",
    "num_total": 32,
    "num_passed": 32,
    "num_failed": 0,
    "success": true,
    "fault_injection_checks": [
      {
        "name": "durableAppendLine (operation order) creates parents, appends line+newline, fsyncs file then parent for a new file",
        "status": "passed"
      },
      {
        "name": "durableAppendLine (operation order) does not fsync the parent when appending to an existing file",
        "status": "passed"
      },
      {
        "name": "durableAppendLine (operation order) propagates a file-fsync failure and still closes the descriptor",
        "status": "passed"
      },
      {
        "name": "durableAppendLine (operation order) propagates a directory-fsync failure",
        "status": "passed"
      },
      {
        "name": "durableAppendLine (operation order) fails instead of spinning forever when a write makes no progress",
        "status": "passed"
      },
      {
        "name": "durableAppendLine (operation order) preserves the fsync error even when the cleanup close also fails",
        "status": "passed"
      },
      {
        "name": "ensureDirectoryDurable creates missing components and fsyncs deepest-upward plus the existing parent",
        "status": "passed"
      },
      {
        "name": "durableWriteContentAddressed writes a temp file, fsyncs it, atomically renames, then fsyncs the parent",
        "status": "passed"
      },
      {
        "name": "durableWriteContentAddressed reports corruption when the existing target has different bytes",
        "status": "passed"
      },
      {
        "name": "durableWriteContentAddressed propagates a rename failure, closes the fd, and removes the temp file",
        "status": "passed"
      },
      {
        "name": "durableWriteContentAddressed propagates a file-fsync failure and removes the temp file",
        "status": "passed"
      },
      {
        "name": "durableCreateEmptyFile creates parents, opens 0o600, fsyncs file then parent, and writes no bytes",
        "status": "passed"
      },
      {
        "name": "durableCreateEmptyFile propagates a file-fsync failure and still closes the descriptor",
        "status": "passed"
      },
      {
        "name": "durableAppendLine (operation order) rolls back a torn append to the original length when the write fails mid-way",
        "status": "passed"
      },
      {
        "name": "durableAppendLine (operation order) rolls back after a partial write when the fsync fails, preserving both errors",
        "status": "passed"
      },
      {
        "name": "durableAppendLine (operation order) truncates a torn append on a brand-new file back to empty",
        "status": "passed"
      },
      {
        "name": "durableWriteContentAddressed re-establishes the durability barrier when identical bytes already exist",
        "status": "passed"
      },
      {
        "name": "durableWriteContentAddressed re-runs the barrier on retry after rename succeeded but the dir fsync failed",
        "status": "passed"
      },
      {
        "name": "durableWriteContentAddressed fails closed when the idempotent barrier itself cannot be flushed",
        "status": "passed"
      },
      {
        "name": "durableCreateEmptyFile re-establishes the durability barrier when the file already exists",
        "status": "passed"
      },
      {
        "name": "durableCreateEmptyFile re-runs the barrier on retry after the new-file dir fsync failed",
        "status": "passed"
      }
    ],
    "cross_check": "committed_fixture"
  },
  "tested_fault_boundary": "CLI-observed durability faults are OS-level permission-denied errors on the published 0.7.5 artifact (a read-only action-sidecar directory and a read-only audit file), plus offline rejection of missing / altered / long-prefix-substituted / bundle-tampered action evidence and of policy swaps made after enforcement. Injected file-fsync / directory-fsync / rename failures and the fsync call-ORDER contract are UNIT-level evidence (in-memory fake filesystem) imported from catp-plugin/tests/audit/durable.test.ts. Neither layer claims coverage of arbitrary kernel-crash or power-loss timing: durability ordering is asserted at the syscall-op level in the unit suite and via fail-closed behavior at the CLI level."
}


==> anc/experiments/processed/mechanism.json <==
{
  "original": {
    "source": "experiments/mechanism/run-20260926-02",
    "version": "0.7.5",
    "total": 13,
    "passed": 8,
    "rows": [
      {
        "id": "valid-control",
        "expected_exit": 0,
        "expected_message": "enforcement-time-bound",
        "signature_only": true,
        "status": 0,
        "stdout": "{\n  \"actionCommitment\": \"802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5\",\n  \"agentId\": \"mechanism\",\n  \"assurance\": \"enforcement-time-bound\",\n  \"auditCommitment\": \"6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec\",\n  \"auditExport\": \"matched\",\n  \"auditExportHash\": \"024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a\",\n  \"authorizationReceipt\": \"valid\",\n  \"decision\": \"allow\",\n  \"policy\": null,\n  \"policyCommitment\": \"cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77\",\n  \"receiptVersion\": \"catp_authorization_receipt_v2\",\n  \"signedAt\": \"2026-09-26T14:19:16.382Z\",\n  \"timestamp\": \"2026-09-26T14:19:15.529Z\",\n  \"tool\": \"Bash\"\n}\n",
        "stderr": "",
        "signal": null,
        "error": null,
        "pass": true
      },
      {
        "id": "missing-export",
        "expected_exit": 1,
        "expected_message": "catp_authorization_receipt_v2 verification requires --audit-export <path> (the catp_audit_export_v2 bundle from receipt issue/sign or catp log export); signature-only verification cannot establish enforcement-time-bound assurance",
        "signature_only": true,
        "status": 1,
        "stdout": "",
        "stderr": "catp: catp_authorization_receipt_v2 verification requires --audit-export <path> (the catp_audit_export_v2 bundle from receipt issue/sign or catp log export); signature-only verification cannot establish enforcement-time-bound assurance\n",
        "signal": null,
        "error": null,
        "pass": true
      },
      {
        "id": "other-export",
        "expected_exit": 1,
        "expected_message": "receipt audit_export_sha256 does not match audit export",
        "signature_only": true,
        "status": 1,
        "stdout": "",
        "stderr": "catp: receipt audit_export_sha256 does not match audit export\n",
        "signal": null,
        "error": null,
        "pass": true
      },
      {
        "id": "hidden-action-field",
        "expected_exit": 1,
        "expected_message": "audit export action does not match the selected entry action_commitment",
        "signature_only": true,
        "status": 1,
        "stdout": "",
        "stderr": "catp: audit export action does not match the selected entry action_commitment\n",
        "signal": null,
        "error": null,
        "pass": true
      },
      {
        "id": "selected-entry",
        "expected_exit": 1,
        "expected_message": "receipt audit_commitment does not match the selected audit entry",
        "signature_only": true,
        "status": 1,
        "stdout": "",
        "stderr": "catp: receipt audit_commitment does not match the selected audit entry\n",
        "signal": null,
        "error": null,
        "pass": true
      },
      {
        "id": "signed-decision",
        "expected_exit": 1,
        "expected_message": "receipt decision does not match the selected audit entry",
        "signature_only": true,
        "status": 0,
        "stdout": "{\n  \"actionCommitment\": \"802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5\",\n  \"agentId\": \"mechanism\",\n  \"assurance\": \"enforcement-time-bound\",\n  \"auditCommitment\": \"6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec\",\n  \"auditExport\": \"matched\",\n  \"auditExportHash\": \"024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a\",\n  \"authorizationReceipt\": \"valid\",\n  \"decision\": \"deny\",\n  \"policy\": null,\n  \"policyCommitment\": \"cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77\",\n  \"receiptVersion\": \"catp_authorization_receipt_v2\",\n  \"signedAt\": \"2026-09-26T14:19:16.382Z\",\n  \"timestamp\": \"2026-09-26T14:19:15.529Z\",\n  \"tool\": \"Bash\"\n}\n",
        "stderr": "",
        "signal": null,
        "error": null,
        "pass": false
      },
      {
        "id": "signed-tool",
        "expected_exit": 1,
        "expected_message": "receipt tool does not match the selected audit entry",
        "signature_only": true,
        "status": 0,
        "stdout": "{\n  \"actionCommitment\": \"802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5\",\n  \"agentId\": \"mechanism\",\n  \"assurance\": \"enforcement-time-bound\",\n  \"auditCommitment\": \"6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec\",\n  \"auditExport\": \"matched\",\n  \"auditExportHash\": \"024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a\",\n  \"authorizationReceipt\": \"valid\",\n  \"decision\": \"allow\",\n  \"policy\": null,\n  \"policyCommitment\": \"cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77\",\n  \"receiptVersion\": \"catp_authorization_receipt_v2\",\n  \"signedAt\": \"2026-09-26T14:19:16.382Z\",\n  \"timestamp\": \"2026-09-26T14:19:15.529Z\",\n  \"tool\": \"Write\"\n}\n",
        "stderr": "",
        "signal": null,
        "error": null,
        "pass": false
      },
      {
        "id": "signed-phase",
        "expected_exit": 1,
        "expected_message": "phase must be pre",
        "signature_only": true,
        "status": 1,
        "stdout": "",
        "stderr": "catp: phase must be pre\n",
        "signal": null,
        "error": null,
        "pass": true
      },
      {
        "id": "signed-policy",
        "expected_exit": 1,
        "expected_message": "receipt policy_commitment does not match the selected audit entry",
        "signature_only": true,
        "status": 1,
        "stdout": "",
        "stderr": "catp: receipt policy_commitment does not match the selected audit entry\n",
        "signal": null,
        "error": null,
        "pass": true
      },
      {
        "id": "signed-action",
        "expected_exit": 1,
        "expected_message": "receipt action_commitment does not match the selected audit entry",
        "signature_only": true,
        "status": 1,
        "stdout": "",
        "stderr": "catp: receipt action_commitment does not match the selected audit entry\n",
        "signal": null,
        "error": null,
        "pass": true
      },
      {
        "id": "signed-timestamp",
        "expected_exit": 1,
        "expected_message": "receipt timestamp does not match the selected audit entry",
        "signature_only": true,
        "status": 0,
        "stdout": "{\n  \"actionCommitment\": \"802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5\",\n  \"agentId\": \"mechanism\",\n  \"assurance\": \"enforcement-time-bound\",\n  \"auditCommitment\": \"6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec\",\n  \"auditExport\": \"matched\",\n  \"auditExportHash\": \"024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a\",\n  \"authorizationReceipt\": \"valid\",\n  \"decision\": \"allow\",\n  \"policy\": null,\n  \"policyCommitment\": \"cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77\",\n  \"receiptVersion\": \"catp_authorization_receipt_v2\",\n  \"signedAt\": \"2026-09-26T14:19:16.382Z\",\n  \"timestamp\": \"2000-01-01T00:00:00.000Z\",\n  \"tool\": \"Bash\"\n}\n",
        "stderr": "",
        "signal": null,
        "error": null,
        "pass": false
      },
      {
        "id": "signed-reason",
        "expected_exit": 1,
        "expected_message": "receipt reason does not match the selected audit entry",
        "signature_only": true,
        "status": 0,
        "stdout": "{\n  \"actionCommitment\": \"802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5\",\n  \"agentId\": \"mechanism\",\n  \"assurance\": \"enforcement-time-bound\",\n  \"auditCommitment\": \"6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec\",\n  \"auditExport\": \"matched\",\n  \"auditExportHash\": \"024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a\",\n  \"authorizationReceipt\": \"valid\",\n  \"decision\": \"allow\",\n  \"policy\": null,\n  \"policyCommitment\": \"cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77\",\n  \"receiptVersion\": \"catp_authorization_receipt_v2\",\n  \"signedAt\": \"2026-09-26T14:19:16.382Z\",\n  \"timestamp\": \"2026-09-26T14:19:15.529Z\",\n  \"tool\": \"Bash\"\n}\n",
        "stderr": "",
        "signal": null,
        "error": null,
        "pass": false
      },
      {
        "id": "signed-rule",
        "expected_exit": 1,
        "expected_message": "receipt rule_matched does not match the selected audit entry",
        "signature_only": true,
        "status": 0,
        "stdout": "{\n  \"actionCommitment\": \"802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5\",\n  \"agentId\": \"mechanism\",\n  \"assurance\": \"enforcement-time-bound\",\n  \"auditCommitment\": \"6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec\",\n  \"auditExport\": \"matched\",\n  \"auditExportHash\": \"024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a\",\n  \"authorizationReceipt\": \"valid\",\n  \"decision\": \"allow\",\n  \"policy\": null,\n  \"policyCommitment\": \"cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77\",\n  \"receiptVersion\": \"catp_authorization_receipt_v2\",\n  \"signedAt\": \"2026-09-26T14:19:16.382Z\",\n  \"timestamp\": \"2026-09-26T14:19:15.529Z\",\n  \"tool\": \"Bash\"\n}\n",
        "stderr": "",
        "signal": null,
        "error": null,
        "pass": false
      }
    ]
  },
  "corrected": {
    "source": "experiments/remediation-0.7.6/run-20260927-01",
    "version": "0.7.6",
    "total": 13,
    "passed": 13,
    "rows": [
      {
        "id": "valid-control",
        "expected_exit": 0,
        "expected_message": "enforcement-time-bound",
        "signature_only": true,
        "receipt_sha256": "8828e56134491d3470112fd204563d18f809c97eee710b592da52b8792cda725",
        "export_sha256": "b8a7488fcdc696b98562bc9ea360d2be601fb2b793489460580637f5a6b340c9",
        "status": 0,
        "stdout": "{\n  \"actionCommitment\": \"802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5\",\n  \"agentId\": \"mechanism\",\n  \"assurance\": \"enforcement-time-bound\",\n  \"auditCommitment\": \"6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec\",\n  \"auditExport\": \"matched\",\n  \"auditExportHash\": \"024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a\",\n  \"authorizationReceipt\": \"valid\",\n  \"decision\": \"allow\",\n  \"policy\": null,\n  \"policyCommitment\": \"cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77\",\n  \"receiptVersion\": \"catp_authorization_receipt_v2\",\n  \"signedAt\": \"2026-09-26T14:19:16.382Z\",\n  \"timestamp\": \"2026-09-26T14:19:15.529Z\",\n  \"tool\": \"Bash\"\n}\n",
        "stderr": "",
        "signal": null,
        "error": null,
        "pass": true
      },
      {
        "id": "missing-export",
        "expected_exit": 1,
        "expected_message": "catp_authorization_receipt_v2 verification requires --audit-export <path> (the catp_audit_export_v2 bundle from receipt issue/sign or catp log export); signature-only verification cannot establish enforcement-time-bound assurance",
        "signature_only": true,
        "receipt_sha256": "8828e56134491d3470112fd204563d18f809c97eee710b592da52b8792cda725",
        "export_sha256": "b8a7488fcdc696b98562bc9ea360d2be601fb2b793489460580637f5a6b340c9",
        "status": 1,
        "stdout": "",
        "stderr": "catp: catp_authorization_receipt_v2 verification requires --audit-export <path> (the catp_audit_export_v2 bundle from receipt issue/sign or catp log export); signature-only verification cannot establish enforcement-time-bound assurance\n",
        "signal": null,
        "error": null,
        "pass": true
      },
      {
        "id": "other-export",
        "expected_exit": 1,
        "expected_message": "receipt audit_export_sha256 does not match audit export",
        "signature_only": true,
        "receipt_sha256": "8828e56134491d3470112fd204563d18f809c97eee710b592da52b8792cda725",
        "export_sha256": "dd49844799b63776f367ccf05f4ab839a3d42afebf35adcd9b20e4aa619af41a",
        "status": 1,
        "stdout": "",
        "stderr": "catp: receipt audit_export_sha256 does not match audit export\n",
        "signal": null,
        "error": null,
        "pass": true
      },
      {
        "id": "hidden-action-field",
        "expected_exit": 1,
        "expected_message": "audit export action does not match the selected entry action_commitment",
        "signature_only": true,
        "receipt_sha256": "da57f8febefea3ae4413acb2c7ef1a45ecd7cc7e513798c2a6bdaa1a300efbf4",
        "export_sha256": "49b85062989f226bfd67044cc26c692bf2c5942d10ad6a005142666d88b04bc3",
        "status": 1,
        "stdout": "",
        "stderr": "catp: audit export action does not match the selected entry action_commitment\n",
        "signal": null,
        "error": null,
        "pass": true
      },
      {
        "id": "selected-entry",
        "expected_exit": 1,
        "expected_message": "receipt audit_commitment does not match the selected audit entry",
        "signature_only": true,
        "receipt_sha256": "a5b6faac676dd4b59e17175ceee5c22b1b45e17a555732b0a2433527f13ceee7",
        "export_sha256": "dd49844799b63776f367ccf05f4ab839a3d42afebf35adcd9b20e4aa619af41a",
        "status": 1,
        "stdout": "",
        "stderr": "catp: receipt audit_commitment does not match the selected audit entry\n",
        "signal": null,
        "error": null,
        "pass": true
      },
      {
        "id": "signed-decision",
        "expected_exit": 1,
        "expected_message": "receipt decision does not match the selected audit entry",
        "signature_only": true,
        "receipt_sha256": "ab89ab8e89ea3f5a7c8a6b06eb9ec43361508428960c22744b3eaa634e5eba1a",
        "export_sha256": "b8a7488fcdc696b98562bc9ea360d2be601fb2b793489460580637f5a6b340c9",
        "status": 1,
        "stdout": "",
        "stderr": "catp: receipt decision does not match the selected audit entry\n",
        "signal": null,
        "error": null,
        "pass": true
      },
      {
        "id": "signed-tool",
        "expected_exit": 1,
        "expected_message": "receipt tool does not match the selected audit entry",
        "signature_only": true,
        "receipt_sha256": "b10f454326c1b657ca9e3ef7d5a162e8fc30e7d2dc096dfa5a697ba95f9f8172",
        "export_sha256": "b8a7488fcdc696b98562bc9ea360d2be601fb2b793489460580637f5a6b340c9",
        "status": 1,
        "stdout": "",
        "stderr": "catp: receipt tool does not match the selected audit entry\n",
        "signal": null,
        "error": null,
        "pass": true
      },
      {
        "id": "signed-phase",
        "expected_exit": 1,
        "expected_message": "phase must be pre",
        "signature_only": true,
        "receipt_sha256": "286e0297971baa2332c7a6a007f9a4a616eb7e6b3d70c616ba203f6621278984",
        "export_sha256": "b8a7488fcdc696b98562bc9ea360d2be601fb2b793489460580637f5a6b340c9",
        "status": 1,
        "stdout": "",
        "stderr": "catp: phase must be pre\n",
        "signal": null,
        "error": null,
        "pass": true
      },
      {
        "id": "signed-policy",
        "expected_exit": 1,
        "expected_message": "receipt policy_commitment does not match the selected audit entry",
        "signature_only": true,
        "receipt_sha256": "a7a08818c24726eb6a8a8ff082e456f8fcce79fa10a1bd5fff3349e026ffd805",
        "export_sha256": "b8a7488fcdc696b98562bc9ea360d2be601fb2b793489460580637f5a6b340c9",
        "status": 1,
        "stdout": "",
        "stderr": "catp: receipt policy_commitment does not match the selected audit entry\n",
        "signal": null,
        "error": null,
        "pass": true
      },
      {
        "id": "signed-action",
        "expected_exit": 1,
        "expected_message": "receipt action_commitment does not match the selected audit entry",
        "signature_only": true,
        "receipt_sha256": "b594b8c30f28891b2c461e390d24dad9b317a2c1d95d9c07f5cd88864c15b63b",
        "export_sha256": "b8a7488fcdc696b98562bc9ea360d2be601fb2b793489460580637f5a6b340c9",
        "status": 1,
        "stdout": "",
        "stderr": "catp: receipt action_commitment does not match the selected audit entry\n",
        "signal": null,
        "error": null,
        "pass": true
      },
      {
        "id": "signed-timestamp",
        "expected_exit": 1,
        "expected_message": "receipt timestamp does not match the selected audit entry",
        "signature_only": true,
        "receipt_sha256": "a521ad11a25bf037f8de401529ccf86174fbf41a4ea20c498fca6f02aff79b56",
        "export_sha256": "b8a7488fcdc696b98562bc9ea360d2be601fb2b793489460580637f5a6b340c9",
        "status": 1,
        "stdout": "",
        "stderr": "catp: receipt timestamp does not match the selected audit entry\n",
        "signal": null,
        "error": null,
        "pass": true
      },
      {
        "id": "signed-reason",
        "expected_exit": 1,
        "expected_message": "receipt reason does not match the selected audit entry",
        "signature_only": true,
        "receipt_sha256": "4ed2a51cb0bd3e21c9984afac60f6d24e0ddf1426fd61c2eec3f4f17f6c544a7",
        "export_sha256": "b8a7488fcdc696b98562bc9ea360d2be601fb2b793489460580637f5a6b340c9",
        "status": 1,
        "stdout": "",
        "stderr": "catp: receipt reason does not match the selected audit entry\n",
        "signal": null,
        "error": null,
        "pass": true
      },
      {
        "id": "signed-rule",
        "expected_exit": 1,
        "expected_message": "receipt rule_matched does not match the selected audit entry",
        "signature_only": true,
        "receipt_sha256": "9adc8d09fd31d576b613818531ce7f8ca03c4f198b4c13029836580d9986a5b8",
        "export_sha256": "b8a7488fcdc696b98562bc9ea360d2be601fb2b793489460580637f5a6b340c9",
        "status": 1,
        "stdout": "",
        "stderr": "catp: receipt rule_matched does not match the selected audit entry\n",
        "signal": null,
        "error": null,
        "pass": true
      }
    ]
  }
}


==> anc/experiments/processed/overhead.json <==
{
  "claude-code": {
    "enforced": {
      "n": 200,
      "mean": 234.995,
      "stdev": 23.167,
      "sem": 1.638,
      "min": 211.847,
      "p50": 230.424,
      "p95": 258.306,
      "p99": 299.649,
      "max": 494.112
    },
    "baseline_no_policy": {
      "n": 200,
      "mean": 146.959,
      "stdev": 10.773,
      "sem": 0.762,
      "min": 131.363,
      "p50": 144.61,
      "p95": 169.854,
      "p99": 189.558,
      "max": 192.238
    },
    "delta_paired": {
      "n": 200,
      "mean": 88.036,
      "stdev": 20.972,
      "sem": 1.483,
      "min": 37.132,
      "p50": 85.185,
      "p95": 107.813,
      "p99": 152.738,
      "max": 304.565
    },
    "delta_ci95_normal_ms": 2.907,
    "delta_ci95_bootstrap_ms": [
      85.436,
      91.223
    ],
    "throughput_enforced_per_s": 4.26,
    "order_balanced": {
      "enforced_first": 108,
      "baseline_first": 92
    }
  },
  "codex": {
    "enforced": {
      "n": 200,
      "mean": 230.92,
      "stdev": 11.096,
      "sem": 0.785,
      "min": 202.387,
      "p50": 227.352,
      "p95": 247.773,
      "p99": 273.483,
      "max": 302.526
    },
    "baseline_no_policy": {
      "n": 200,
      "mean": 143.704,
      "stdev": 9.908,
      "sem": 0.701,
      "min": 137.023,
      "p50": 141.623,
      "p95": 149.467,
      "p99": 186.363,
      "max": 220.899
    },
    "delta_paired": {
      "n": 200,
      "mean": 87.216,
      "stdev": 13.969,
      "sem": 0.988,
      "min": 28.456,
      "p50": 85.431,
      "p95": 105.358,
      "p99": 131.535,
      "max": 163.1
    },
    "delta_ci95_normal_ms": 1.936,
    "delta_ci95_bootstrap_ms": [
      85.27,
      89.165
    ],
    "throughput_enforced_per_s": 4.33,
    "order_balanced": {
      "enforced_first": 97,
      "baseline_first": 103
    }
  },
  "_method": {
    "paired_interleaved": true,
    "randomized_order": true,
    "seed": 20260923,
    "samples_per_runtime": 200,
    "warmup_per_runtime": 10,
    "caches_warm": true,
    "distinct_action_per_sample": true,
    "bootstrap_iters": 10000,
    "runtimes": [
      "claude-code",
      "codex"
    ],
    "baseline_label": "CATP Node CLI no-policy baseline",
    "enforced_path": "policy load + evaluate + durable action-sidecar CREATION (temp write + file fsync + rename + directory fsync) + chained audit append + fsync (catp-plugin/src/audit/logger.ts, src/audit/durable.ts)",
    "machine_metadata": "hardware (CPU model + cores, RAM), filesystem type, power source, OS build, and Node/npm/Python versions are recorded in raw/overhead/meta.json (the `machine` block)",
    "note": "delta = enforced - baseline_no_policy, paired per iteration; delta_ci95_bootstrap_ms is a percentile bootstrap on the delta mean. The baseline is the CATP Node CLI's own no-policy process-start cost, NOT a universal process-spawn floor; it is not generalized to other external-command mediators."
  }
}


==> anc/experiments/processed/receipts.json <==
{
  "receipts": {
    "n": 100,
    "warmup": 10,
    "issue_ms": {
      "n": 100,
      "mean": 230.8,
      "stdev": 42.733,
      "sem": 4.295,
      "ci95_ms": 8.418,
      "min": 173.286372970324,
      "p50": 215.007,
      "p95": 308.943,
      "max": 331.24699001200497
    },
    "verify_ms": {
      "n": 100,
      "mean": 219.621,
      "stdev": 44.751,
      "sem": 4.498,
      "ci95_ms": 8.816,
      "min": 167.47936996398494,
      "p50": 200.895,
      "p95": 322.127,
      "max": 355.7824070448987
    },
    "sizes_bytes": {
      "receipt": 977,
      "audit_export": 978,
      "public_key_pem": 113
    },
    "note": "Absolute end-to-end wall time of the CATP Node CLI receipt commands, including process startup, crypto and IO. The RQ3 no-policy hook uses a different subcommand/workload and is not subtracted; these measurements do not isolate component costs."
  },
  "groth16": {
    "measured": true,
    "onchain_from_committed_metadata": {
      "source": "experiments/artifact/companion/groth16/deployment.sepolia-groth16.json (pinned to tag v0.7.5, SHA256SUMS-verified)",
      "network": "sepolia",
      "chain_id": 11155111,
      "status": "smoke_passed",
      "deployed_at": "2026-08-31T14:46:12Z",
      "execute_authorized_gas": "351706",
      "register_policy_gas": "91253",
      "execute_authorized_tx": "0x6e45f22074e8605d540d04b278482b7e508ef30f16dc44c6cf97045ec1f82d39",
      "verifier_runtime_bytes": "6365",
      "wrapper_runtime_bytes": "1063",
      "verifier_deploy_gas": "1428983",
      "deployment_total_gas": "2460585"
    },
    "circuit_from_committed_manifest": {
      "source": "experiments/artifact/companion/groth16/keys/authorization_groth16_v1.manifest.json (pinned to tag v0.7.5, SHA256SUMS-verified)",
      "backend": "groth16",
      "curve": "bn254",
      "commitment_hash": "mimc",
      "constraint_count": 13284,
      "public_input_count": 13,
      "proof_bytes": 256
    },
    "samples": 5,
    "prove_end_to_end_ms": {
      "n": 5,
      "mean": 718.663,
      "stdev": 432.923,
      "sem": 216.462,
      "ci95_ms": 424.266,
      "min": 495.4361320124008,
      "p50": 503.423,
      "p95": 1370.024,
      "max": 1584.4304249621928
    },
    "gnark_prover_step_ms": {
      "n": 5,
      "mean": 50.847,
      "stdev": 1.067,
      "sem": 0.533,
      "ci95_ms": 1.045,
      "min": 49.540752,
      "p50": 50.844,
      "p95": 52.342,
      "max": 52.624418
    },
    "gnark_local_verify_step_ms": {
      "n": 5,
      "mean": 0.857,
      "stdev": 0.025,
      "sem": 0.013,
      "ci95_ms": 0.025,
      "min": 0.814442,
      "p50": 0.86,
      "p95": 0.887,
      "max": 0.892267
    },
    "proof_artifact_json_bytes": 2035,
    "measure_note": "prove wall time includes one-shot circuit compilation + constraint build; gnark_prover_step_ms is the pure proving step and gnark_local_verify_step_ms is the native (off-chain) verification step. On-chain verification cost is the committed Sepolia execute_authorized_gas captured from the pinned companion deployment metadata, not measured here.",
    "metric_kinds": {
      "proving_time": "gnark_prover_step_ms / prove_end_to_end_ms -- wall-clock milliseconds, measured on this testbed",
      "native_verification_time": "gnark_local_verify_step_ms -- wall-clock milliseconds, off-chain gnark verify",
      "onchain_verification_gas": "onchain_from_committed_metadata.execute_authorized_gas -- EVM gas units, from the pinned Sepolia deployment",
      "note": "DISTINCT, non-comparable metrics: proving and native-verify are wall-clock milliseconds; on-chain verification is EVM gas. No cross-unit ratio (e.g. gas vs milliseconds) is computed or claimed."
    }
  }
}


==> anc/experiments/processed/runtime-in-the-loop.json <==
{
  "total": 8,
  "passed": 8,
  "failed": 0,
  "all_pass": true,
  "runtimes": {
    "claude-code": {
      "version": "2.1.159 (Claude Code)",
      "realpath": "~/.local/share/claude/versions/2.1.159",
      "sha256": "ababd6c754f7e028ab5e4bd74d4d6d3a802cafb57c9d41ea9178e897655c17bd"
    },
    "codex": {
      "version": "codex-cli 0.155.1",
      "realpath": "/usr/local/lib/node_modules/@openai/codex/bin/codex.js",
      "sha256": "61b0194f3bb6534439c8d26a3ed57d0805f84b884588b761795323eeb92fcf70"
    }
  },
  "catp": {
    "version": "0.7.5",
    "release_commit": "077c5997245f1c52961a03c9f3b3be1f8d06ba6f"
  },
  "methodology": "stub model, real runtime; no cloud account or network egress",
  "by_runtime": {
    "claude-code": {
      "total": 4,
      "passed": 4
    },
    "codex": {
      "total": 4,
      "passed": 4
    }
  },
  "matrix": [
    {
      "case": "claude-file-allow",
      "runtime": "claude-code",
      "operation": "file",
      "tool_name": "Write",
      "expected": "allow",
      "observed": "allow",
      "attempted": true,
      "event_delivered": true,
      "payload_parsed": true,
      "runtime_honored": true,
      "side_effect_observed": true,
      "audit_persisted": true,
      "v4_entry": true,
      "action_sidecar_present": true,
      "action_commitment_match": true,
      "policy_commitment_match": true,
      "chain_verified": true,
      "evidence_ok": true,
      "pass": true
    },
    {
      "case": "claude-file-deny",
      "runtime": "claude-code",
      "operation": "file",
      "tool_name": "Write",
      "expected": "deny",
      "observed": "deny",
      "attempted": true,
      "event_delivered": true,
      "payload_parsed": true,
      "runtime_honored": true,
      "side_effect_observed": false,
      "audit_persisted": true,
      "v4_entry": true,
      "action_sidecar_present": true,
      "action_commitment_match": true,
      "policy_commitment_match": true,
      "chain_verified": true,
      "evidence_ok": true,
      "pass": true
    },
    {
      "case": "claude-shell-allow",
      "runtime": "claude-code",
      "operation": "shell",
      "tool_name": "Bash",
      "expected": "allow",
      "observed": "allow",
      "attempted": true,
      "event_delivered": true,
      "payload_parsed": true,
      "runtime_honored": true,
      "side_effect_observed": true,
      "audit_persisted": true,
      "v4_entry": true,
      "action_sidecar_present": true,
      "action_commitment_match": true,
      "policy_commitment_match": true,
      "chain_verified": true,
      "evidence_ok": true,
      "pass": true
    },
    {
      "case": "claude-shell-deny",
      "runtime": "claude-code",
      "operation": "shell",
      "tool_name": "Bash",
      "expected": "deny",
      "observed": "deny",
      "attempted": true,
      "event_delivered": true,
      "payload_parsed": true,
      "runtime_honored": true,
      "side_effect_observed": false,
      "audit_persisted": true,
      "v4_entry": true,
      "action_sidecar_present": true,
      "action_commitment_match": true,
      "policy_commitment_match": true,
      "chain_verified": true,
      "evidence_ok": true,
      "pass": true
    },
    {
      "case": "codex-file-allow",
      "runtime": "codex",
      "operation": "bash-mediated-file",
      "tool_name": "Bash",
      "expected": "allow",
      "observed": "allow",
      "attempted": true,
      "event_delivered": true,
      "payload_parsed": true,
      "runtime_honored": true,
      "side_effect_observed": true,
      "audit_persisted": true,
      "v4_entry": true,
      "action_sidecar_present": true,
      "action_commitment_match": true,
      "policy_commitment_match": true,
      "chain_verified": true,
      "evidence_ok": true,
      "pass": true
    },
    {
      "case": "codex-file-deny",
      "runtime": "codex",
      "operation": "bash-mediated-file",
      "tool_name": "Bash",
      "expected": "deny",
      "observed": "deny",
      "attempted": true,
      "event_delivered": true,
      "payload_parsed": true,
      "runtime_honored": true,
      "side_effect_observed": false,
      "audit_persisted": true,
      "v4_entry": true,
      "action_sidecar_present": true,
      "action_commitment_match": true,
      "policy_commitment_match": true,
      "chain_verified": true,
      "evidence_ok": true,
      "pass": true
    },
    {
      "case": "codex-shell-allow",
      "runtime": "codex",
      "operation": "shell",
      "tool_name": "Bash",
      "expected": "allow",
      "observed": "allow",
      "attempted": true,
      "event_delivered": true,
      "payload_parsed": true,
      "runtime_honored": true,
      "side_effect_observed": true,
      "audit_persisted": true,
      "v4_entry": true,
      "action_sidecar_present": true,
      "action_commitment_match": true,
      "policy_commitment_match": true,
      "chain_verified": true,
      "evidence_ok": true,
      "pass": true
    },
    {
      "case": "codex-shell-deny",
      "runtime": "codex",
      "operation": "shell",
      "tool_name": "Bash",
      "expected": "deny",
      "observed": "deny",
      "attempted": true,
      "event_delivered": true,
      "payload_parsed": true,
      "runtime_honored": true,
      "side_effect_observed": false,
      "audit_persisted": true,
      "v4_entry": true,
      "action_sidecar_present": true,
      "action_commitment_match": true,
      "policy_commitment_match": true,
      "chain_verified": true,
      "evidence_ok": true,
      "pass": true
    }
  ],
  "failing": []
}


==> anc/experiments/raw/adapter-conformance/conformance.jsonl <==
{"runtime":"claude-code","scenario":"shell-benign","expected":"mediated-allow","observed":"mediated-allow","exit_code":0,"audit_delta":1,"pass":true}
{"runtime":"claude-code","scenario":"shell-destructive-string","expected":"mediated-block","observed":"mediated-block","exit_code":2,"audit_delta":1,"pass":true}
{"runtime":"claude-code","scenario":"shell-destructive-argv","expected":"mediated-allow","observed":"mediated-allow","exit_code":0,"audit_delta":1,"pass":true}
{"runtime":"claude-code","scenario":"file-write-benign","expected":"mediated-allow","observed":"mediated-allow","exit_code":0,"audit_delta":1,"pass":true}
{"runtime":"claude-code","scenario":"file-write-secret-path","expected":"mediated-block","observed":"mediated-block","exit_code":2,"audit_delta":1,"pass":true}
{"runtime":"claude-code","scenario":"malformed-missing-input","expected":"rejected","observed":"rejected","exit_code":2,"audit_delta":0,"pass":true}
{"runtime":"claude-code","scenario":"malformed-empty-tool","expected":"rejected","observed":"rejected","exit_code":2,"audit_delta":0,"pass":true}
{"runtime":"claude-code","scenario":"malformed-array-input","expected":"rejected","observed":"rejected","exit_code":2,"audit_delta":0,"pass":true}
{"runtime":"claude-code","scenario":"event-name-mismatch","expected":"mediated-allow","observed":"mediated-allow","exit_code":0,"audit_delta":1,"pass":true}
{"runtime":"codex","scenario":"shell-benign","expected":"mediated-allow","observed":"mediated-allow","exit_code":0,"audit_delta":1,"pass":true}
{"runtime":"codex","scenario":"shell-destructive-string","expected":"mediated-block","observed":"mediated-block","exit_code":2,"audit_delta":1,"pass":true}
{"runtime":"codex","scenario":"shell-destructive-argv","expected":"mediated-block","observed":"mediated-block","exit_code":2,"audit_delta":1,"pass":true}
{"runtime":"codex","scenario":"file-write-benign","expected":"mediated-allow","observed":"mediated-allow","exit_code":0,"audit_delta":1,"pass":true}
{"runtime":"codex","scenario":"file-write-secret-path","expected":"mediated-allow","observed":"mediated-allow","exit_code":0,"audit_delta":1,"pass":true}
{"runtime":"codex","scenario":"malformed-missing-input","expected":"rejected","observed":"rejected","exit_code":2,"audit_delta":0,"pass":true}
{"runtime":"codex","scenario":"malformed-empty-tool","expected":"rejected","observed":"rejected","exit_code":2,"audit_delta":0,"pass":true}
{"runtime":"codex","scenario":"malformed-array-input","expected":"rejected","observed":"rejected","exit_code":2,"audit_delta":0,"pass":true}
{"runtime":"codex","scenario":"event-name-mismatch","expected":"rejected","observed":"rejected","exit_code":2,"audit_delta":0,"pass":true}


==> anc/experiments/raw/adapter-conformance/meta.json <==
{
  "group": "adapter-conformance",
  "timestamp": "2026-09-24T09:21:39Z",
  "os": "Darwin 25.6.0 x86_64",
  "node": "v23.10.0",
  "npm": "10.9.2",
  "catp_bin": "install/node_modules/.bin/catp",
  "catp_version": "0.7.5",
  "registry_ref": "@catp-protocol/cli@0.7.5",
  "source_tag": "v0.7.5",
  "catp_release_commit": "077c5997245f1c52961a03c9f3b3be1f8d06ba6f",
  "paper_commit": "03712279fa0d00a529f6de1eabc8dfba10b503e2",
  "executable_sha256": "6fc34688e8e54c0a824ade6c5b5b7aade6271399d209171cfa885ecd1c754c56",
  "resolved_executable": "install/node_modules/@catp-protocol/cli/dist/cli.js",
  "lockfile_sha256": "03ad15b3e7cf7bb7797adf79c9c362d63ed8c0b86e0ae9aed0b69f9509c98a1d",
  "source_tarball_sha256": "b6d3f5e4f9ad7a7154ebfaeb900fe2dbb141d22b07ee1dea9ec9632da2466790",
  "cross_check_executable_matches_published": true,
  "published_tarball_integrity_match": true,
  "samples": 100,
  "warmup": 10,
  "machine": {
    "os": "Darwin 25.6.0 x86_64",
    "os_version": "Darwin Kernel Version 25.6.0: Fri Jul 31 19:11:49 PDT 2026; root:xnu-12377.161.14~5/RELEASE_X86_64",
    "os_build": "25G83",
    "cpu_model": "Intel(R) Core(TM) i9-9880H CPU @ 2.30GHz",
    "cpu_logical_cores": 16,
    "cpu_physical_cores": 8,
    "ram_bytes": 34359738368,
    "python": "3.14.7",
    "power_source": "ac",
    "results_filesystem": "apfs",
    "temp_filesystem": "apfs",
    "tool_versions": {
      "node": "v23.10.0",
      "npm": "10.9.2",
      "claude_code": "2.1.159 (Claude Code)",
      "codex_cli": "codex-cli 0.155.1",
      "forge": "forge 0.2.0 (ba9fa20 2024-06-24T00:23:02.741318000Z)",
      "solc": "0.8.30+commit.73712a01.Darwin.appleclang",
      "go": "go version go1.23.0 darwin/amd64",
      "latex": {
        "engine": "tectonic",
        "version": "Tectonic 0.17.0"
      }
    }
  }
}


==> anc/experiments/raw/anchoring/anchor-cost.jsonl <==
{"part": "anchor_cost", "n": 1000, "rep": 0, "duration_ms": 173.677, "bundle_bytes": 191, "commitment_count": 1000}
{"part": "anchor_cost", "n": 1000, "rep": 1, "duration_ms": 170.987, "bundle_bytes": 191, "commitment_count": 1000}
{"part": "anchor_cost", "n": 1000, "rep": 2, "duration_ms": 175.131, "bundle_bytes": 191, "commitment_count": 1000}
{"part": "anchor_cost", "n": 1000, "rep": 3, "duration_ms": 169.226, "bundle_bytes": 191, "commitment_count": 1000}
{"part": "anchor_cost", "n": 1000, "rep": 4, "duration_ms": 166.003, "bundle_bytes": 191, "commitment_count": 1000}
{"part": "anchor_cost", "n": 1000, "rep": 5, "duration_ms": 166.213, "bundle_bytes": 191, "commitment_count": 1000}
{"part": "anchor_cost", "n": 1000, "rep": 6, "duration_ms": 166.758, "bundle_bytes": 191, "commitment_count": 1000}
{"part": "anchor_cost", "n": 1000, "rep": 7, "duration_ms": 169.305, "bundle_bytes": 191, "commitment_count": 1000}
{"part": "anchor_cost", "n": 1000, "rep": 8, "duration_ms": 171.588, "bundle_bytes": 191, "commitment_count": 1000}
{"part": "anchor_cost", "n": 1000, "rep": 9, "duration_ms": 172.849, "bundle_bytes": 191, "commitment_count": 1000}
{"part": "anchor_cost", "n": 1000, "rep": 10, "duration_ms": 167.857, "bundle_bytes": 191, "commitment_count": 1000}
{"part": "anchor_cost", "n": 1000, "rep": 11, "duration_ms": 171.734, "bundle_bytes": 191, "commitment_count": 1000}
{"part": "anchor_cost", "n": 1000, "rep": 12, "duration_ms": 166.336, "bundle_bytes": 191, "commitment_count": 1000}
{"part": "anchor_cost", "n": 1000, "rep": 13, "duration_ms": 167.517, "bundle_bytes": 191, "commitment_count": 1000}
{"part": "anchor_cost", "n": 1000, "rep": 14, "duration_ms": 167.824, "bundle_bytes": 191, "commitment_count": 1000}
{"part": "anchor_cost", "n": 5000, "rep": 0, "duration_ms": 264.932, "bundle_bytes": 191, "commitment_count": 5000}
{"part": "anchor_cost", "n": 5000, "rep": 1, "duration_ms": 253.423, "bundle_bytes": 191, "commitment_count": 5000}
{"part": "anchor_cost", "n": 5000, "rep": 2, "duration_ms": 260.368, "bundle_bytes": 191, "commitment_count": 5000}
{"part": "anchor_cost", "n": 5000, "rep": 3, "duration_ms": 260.904, "bundle_bytes": 191, "commitment_count": 5000}
{"part": "anchor_cost", "n": 5000, "rep": 4, "duration_ms": 268.54, "bundle_bytes": 191, "commitment_count": 5000}
{"part": "anchor_cost", "n": 5000, "rep": 5, "duration_ms": 260.753, "bundle_bytes": 191, "commitment_count": 5000}
{"part": "anchor_cost", "n": 5000, "rep": 6, "duration_ms": 257.808, "bundle_bytes": 191, "commitment_count": 5000}
{"part": "anchor_cost", "n": 5000, "rep": 7, "duration_ms": 265.904, "bundle_bytes": 191, "commitment_count": 5000}
{"part": "anchor_cost", "n": 5000, "rep": 8, "duration_ms": 261.195, "bundle_bytes": 191, "commitment_count": 5000}
{"part": "anchor_cost", "n": 5000, "rep": 9, "duration_ms": 259.095, "bundle_bytes": 191, "commitment_count": 5000}
{"part": "anchor_cost", "n": 5000, "rep": 10, "duration_ms": 266.532, "bundle_bytes": 191, "commitment_count": 5000}
{"part": "anchor_cost", "n": 5000, "rep": 11, "duration_ms": 259.211, "bundle_bytes": 191, "commitment_count": 5000}
{"part": "anchor_cost", "n": 5000, "rep": 12, "duration_ms": 256.214, "bundle_bytes": 191, "commitment_count": 5000}
{"part": "anchor_cost", "n": 5000, "rep": 13, "duration_ms": 263.965, "bundle_bytes": 191, "commitment_count": 5000}
{"part": "anchor_cost", "n": 5000, "rep": 14, "duration_ms": 263.851, "bundle_bytes": 191, "commitment_count": 5000}
{"part": "anchor_cost", "n": 10000, "rep": 0, "duration_ms": 360.761, "bundle_bytes": 192, "commitment_count": 10000}
{"part": "anchor_cost", "n": 10000, "rep": 1, "duration_ms": 350.916, "bundle_bytes": 192, "commitment_count": 10000}
{"part": "anchor_cost", "n": 10000, "rep": 2, "duration_ms": 351.457, "bundle_bytes": 192, "commitment_count": 10000}
{"part": "anchor_cost", "n": 10000, "rep": 3, "duration_ms": 399.734, "bundle_bytes": 192, "commitment_count": 10000}
{"part": "anchor_cost", "n": 10000, "rep": 4, "duration_ms": 364.844, "bundle_bytes": 192, "commitment_count": 10000}
{"part": "anchor_cost", "n": 10000, "rep": 5, "duration_ms": 375.428, "bundle_bytes": 192, "commitment_count": 10000}
{"part": "anchor_cost", "n": 10000, "rep": 6, "duration_ms": 370.712, "bundle_bytes": 192, "commitment_count": 10000}
{"part": "anchor_cost", "n": 10000, "rep": 7, "duration_ms": 352.753, "bundle_bytes": 192, "commitment_count": 10000}
{"part": "anchor_cost", "n": 10000, "rep": 8, "duration_ms": 364.191, "bundle_bytes": 192, "commitment_count": 10000}
{"part": "anchor_cost", "n": 10000, "rep": 9, "duration_ms": 376.226, "bundle_bytes": 192, "commitment_count": 10000}
{"part": "anchor_cost", "n": 10000, "rep": 10, "duration_ms": 367.929, "bundle_bytes": 192, "commitment_count": 10000}
{"part": "anchor_cost", "n": 10000, "rep": 11, "duration_ms": 355.327, "bundle_bytes": 192, "commitment_count": 10000}
{"part": "anchor_cost", "n": 10000, "rep": 12, "duration_ms": 366.147, "bundle_bytes": 192, "commitment_count": 10000}
{"part": "anchor_cost", "n": 10000, "rep": 13, "duration_ms": 381.58, "bundle_bytes": 192, "commitment_count": 10000}
{"part": "anchor_cost", "n": 10000, "rep": 14, "duration_ms": 372.24, "bundle_bytes": 192, "commitment_count": 10000}
{"part": "anchor_cost", "n": 25000, "rep": 0, "duration_ms": 818.376, "bundle_bytes": 192, "commitment_count": 25000}
{"part": "anchor_cost", "n": 25000, "rep": 1, "duration_ms": 792.083, "bundle_bytes": 192, "commitment_count": 25000}
{"part": "anchor_cost", "n": 25000, "rep": 2, "duration_ms": 787.904, "bundle_bytes": 192, "commitment_count": 25000}
{"part": "anchor_cost", "n": 25000, "rep": 3, "duration_ms": 818.347, "bundle_bytes": 192, "commitment_count": 25000}
{"part": "anchor_cost", "n": 25000, "rep": 4, "duration_ms": 780.643, "bundle_bytes": 192, "commitment_count": 25000}
{"part": "anchor_cost", "n": 25000, "rep": 5, "duration_ms": 807.664, "bundle_bytes": 192, "commitment_count": 25000}
{"part": "anchor_cost", "n": 25000, "rep": 6, "duration_ms": 815.51, "bundle_bytes": 192, "commitment_count": 25000}
{"part": "anchor_cost", "n": 25000, "rep": 7, "duration_ms": 803.936, "bundle_bytes": 192, "commitment_count": 25000}
{"part": "anchor_cost", "n": 25000, "rep": 8, "duration_ms": 796.6, "bundle_bytes": 192, "commitment_count": 25000}
{"part": "anchor_cost", "n": 25000, "rep": 9, "duration_ms": 787.758, "bundle_bytes": 192, "commitment_count": 25000}
{"part": "anchor_cost", "n": 25000, "rep": 10, "duration_ms": 776.318, "bundle_bytes": 192, "commitment_count": 25000}
{"part": "anchor_cost", "n": 25000, "rep": 11, "duration_ms": 787.877, "bundle_bytes": 192, "commitment_count": 25000}
{"part": "anchor_cost", "n": 25000, "rep": 12, "duration_ms": 811.239, "bundle_bytes": 192, "commitment_count": 25000}
{"part": "anchor_cost", "n": 25000, "rep": 13, "duration_ms": 971.568, "bundle_bytes": 192, "commitment_count": 25000}
{"part": "anchor_cost", "n": 25000, "rep": 14, "duration_ms": 816.299, "bundle_bytes": 192, "commitment_count": 25000}
{"part": "anchor_cost", "n": 50000, "rep": 0, "duration_ms": 1072.315, "bundle_bytes": 192, "commitment_count": 50000}
{"part": "anchor_cost", "n": 50000, "rep": 1, "duration_ms": 1169.188, "bundle_bytes": 192, "commitment_count": 50000}
{"part": "anchor_cost", "n": 50000, "rep": 2, "duration_ms": 1090.354, "bundle_bytes": 192, "commitment_count": 50000}
{"part": "anchor_cost", "n": 50000, "rep": 3, "duration_ms": 1208.496, "bundle_bytes": 192, "commitment_count": 50000}
{"part": "anchor_cost", "n": 50000, "rep": 4, "duration_ms": 1116.017, "bundle_bytes": 192, "commitment_count": 50000}
{"part": "anchor_cost", "n": 50000, "rep": 5, "duration_ms": 1109.398, "bundle_bytes": 192, "commitment_count": 50000}
{"part": "anchor_cost", "n": 50000, "rep": 6, "duration_ms": 1138.527, "bundle_bytes": 192, "commitment_count": 50000}
{"part": "anchor_cost", "n": 50000, "rep": 7, "duration_ms": 1113.36, "bundle_bytes": 192, "commitment_count": 50000}
{"part": "anchor_cost", "n": 50000, "rep": 8, "duration_ms": 1119.592, "bundle_bytes": 192, "commitment_count": 50000}
{"part": "anchor_cost", "n": 50000, "rep": 9, "duration_ms": 1121.632, "bundle_bytes": 192, "commitment_count": 50000}
{"part": "anchor_cost", "n": 50000, "rep": 10, "duration_ms": 1161.089, "bundle_bytes": 192, "commitment_count": 50000}
{"part": "anchor_cost", "n": 50000, "rep": 11, "duration_ms": 1171.973, "bundle_bytes": 192, "commitment_count": 50000}
{"part": "anchor_cost", "n": 50000, "rep": 12, "duration_ms": 1148.826, "bundle_bytes": 192, "commitment_count": 50000}
{"part": "anchor_cost", "n": 50000, "rep": 13, "duration_ms": 1167.047, "bundle_bytes": 192, "commitment_count": 50000}
{"part": "anchor_cost", "n": 50000, "rep": 14, "duration_ms": 1180.689, "bundle_bytes": 192, "commitment_count": 50000}


==> anc/experiments/raw/anchoring/meta.json <==
{
  "group": "anchoring",
  "timestamp": "2026-09-24T09:42:50Z",
  "os": "Darwin 25.6.0 x86_64",
  "node": "v23.10.0",
  "npm": "10.9.2",
  "catp_bin": "install/node_modules/.bin/catp",
  "catp_version": "0.7.5",
  "registry_ref": "@catp-protocol/cli@0.7.5",
  "source_tag": "v0.7.5",
  "catp_release_commit": "077c5997245f1c52961a03c9f3b3be1f8d06ba6f",
  "paper_commit": "03712279fa0d00a529f6de1eabc8dfba10b503e2",
  "executable_sha256": "6fc34688e8e54c0a824ade6c5b5b7aade6271399d209171cfa885ecd1c754c56",
  "resolved_executable": "install/node_modules/@catp-protocol/cli/dist/cli.js",
  "lockfile_sha256": "03ad15b3e7cf7bb7797adf79c9c362d63ed8c0b86e0ae9aed0b69f9509c98a1d",
  "source_tarball_sha256": "b6d3f5e4f9ad7a7154ebfaeb900fe2dbb141d22b07ee1dea9ec9632da2466790",
  "cross_check_executable_matches_published": true,
  "published_tarball_integrity_match": true,
  "samples": 100,
  "warmup": 10,
  "machine": {
    "os": "Darwin 25.6.0 x86_64",
    "os_version": "Darwin Kernel Version 25.6.0: Fri Jul 31 19:11:49 PDT 2026; root:xnu-12377.161.14~5/RELEASE_X86_64",
    "os_build": "25G83",
    "cpu_model": "Intel(R) Core(TM) i9-9880H CPU @ 2.30GHz",
    "cpu_logical_cores": 16,
    "cpu_physical_cores": 8,
    "ram_bytes": 34359738368,
    "python": "3.14.7",
    "power_source": "ac",
    "results_filesystem": "apfs",
    "temp_filesystem": "apfs",
    "tool_versions": {
      "node": "v23.10.0",
      "npm": "10.9.2",
      "claude_code": "2.1.159 (Claude Code)",
      "codex_cli": "codex-cli 0.155.1",
      "forge": "forge 0.2.0 (ba9fa20 2024-06-24T00:23:02.741318000Z)",
      "solc": "0.8.30+commit.73712a01.Darwin.appleclang",
      "go": "go version go1.23.0 darwin/amd64",
      "latex": {
        "engine": "tectonic",
        "version": "Tectonic 0.17.0"
      }
    }
  }
}


==> anc/experiments/raw/anchoring/truncation.jsonl <==
{"case": "intact", "presented_entries": 600, "mutated_line": null, "log_verify": "accept", "anchor_check": "accept", "reason": "root_match", "expected_log": "accept", "expected_anchor": "accept", "passed": true}
{"case": "truncate_within_unanchored_window", "presented_entries": 550, "mutated_line": null, "log_verify": "accept", "anchor_check": "accept", "reason": "root_match", "expected_log": "accept", "expected_anchor": "accept", "passed": true}
{"case": "truncate_below_last_anchor", "presented_entries": 350, "mutated_line": null, "log_verify": "accept", "anchor_check": "detect", "reason": "count_short", "expected_log": "accept", "expected_anchor": "detect", "passed": true}
{"case": "rewrite_within_anchored_prefix", "presented_entries": 600, "mutated_line": 100, "log_verify": "detect", "anchor_check": "detect", "reason": "chain_broken", "expected_log": "detect", "expected_anchor": "detect", "passed": true}


==> anc/experiments/raw/failure-matrix/failures.jsonl <==
{"category":"malformed-input","scenario":"not-json-policy-present","expected":"exit 2","observed":"exit 2","pass":true}
{"category":"malformed-input","scenario":"empty-tool-name","expected":"exit 2","observed":"exit 2","pass":true}
{"category":"malformed-input","scenario":"array-tool-input","expected":"exit 2","observed":"exit 2","pass":true}
{"category":"malformed-input","scenario":"benign-allowed-control","expected":"exit 0","observed":"exit 0","pass":true}
{"category":"malformed-input","scenario":"no-policy-malformed-inactive","expected":"exit 0","observed":"exit 0","pass":true}
{"category":"policy-error","scenario":"invalid-policy-fail-closed","expected":"exit 2","observed":"exit 2","pass":true}
{"category":"policy-deny","scenario":"destructive-command-blocked","expected":"exit 2","observed":"exit 2","pass":true}
{"category":"evidence-tampering","scenario":"chain-intact-control","expected":"exit 0","observed":"exit 0","pass":true}
{"category":"evidence-tampering","scenario":"tampered-decision-detected","expected":"exit 1","observed":"exit 1","pass":true}
{"category":"evidence-tampering","scenario":"tampered-commitment-detected","expected":"exit 1","observed":"exit 1","pass":true}
{"category":"truncation-limitation","scenario":"tail-truncation-undetectable-locally","expected":"exit 0","observed":"exit 0","pass":true}
{"category":"receipt-binding","scenario":"receipt-valid-control","expected":"exit 0","observed":"exit 0","pass":true}
{"category":"receipt-binding","scenario":"replay-against-other-action","expected":"exit 1","observed":"exit 1","pass":true}
{"category":"receipt-signature","scenario":"wrong-public-key","expected":"exit 1","observed":"exit 1","pass":true}
{"category":"receipt-signature","scenario":"tampered-receipt-payload","expected":"exit 1","observed":"exit 1","pass":true}
{"category":"policy-substitution","scenario":"true-policy-control","expected":"exit 0","observed":"exit 0","pass":true}
{"category":"policy-substitution","scenario":"substituted-policy-detected","expected":"exit 1","observed":"exit 1","pass":true}
{"category":"concurrency","scenario":"chain-intact-under-concurrency","expected":"exit 0","observed":"exit 0","pass":true}
{"category":"concurrency","scenario":"no-lost-appends","expected":"count 20","observed":"count 20","pass":true}
{"category":"durability-failure","scenario":"action-sidecar-creation-failure","expected":"exit 2, block emitted, entries 1->1","observed":"exit 2, block=yes, entries 1->1","pass":true}
{"category":"durability-failure","scenario":"audit-append-failure","expected":"exit 2, block emitted, entries 1->1","observed":"exit 2, block=yes, entries 1->1","pass":true}
{"category":"action-binding","scenario":"missing-sidecar-during-export","expected":"log export rejects (exit != 0)","observed":"exit 1","pass":true}
{"category":"action-binding","scenario":"altered-sidecar-at-export","expected":"log export rejects (exit != 0)","observed":"exit 1","pass":true}
{"category":"action-binding","scenario":"long-prefix-sidecar-substitution","expected":"log export rejects (exit != 0)","observed":"exit 1","pass":true}
{"category":"action-binding","scenario":"valid-bundle-control","expected":"exit 0","observed":"exit 0","pass":true}
{"category":"action-binding","scenario":"tampered-bundle-rejected-offline","expected":"exit 1","observed":"exit 1","pass":true}
{"category":"policy-binding","scenario":"true-policy-sign-control","expected":"exit 0","observed":"exit 0","pass":true}
{"category":"policy-binding","scenario":"policy-swap-sign-rejected","expected":"receipt sign -f rejects (exit != 0)","observed":"exit 1","pass":true}
{"category":"policy-binding","scenario":"policy-swap-verify-rejected","expected":"exit 1","observed":"exit 1","pass":true}


==> anc/experiments/raw/failure-matrix/fsync-unit-summary.json <==
{
  "kind": "unit-level in-memory fault injection + fsync call-order assertions",
  "not_os_level_cli_faults": true,
  "note": "Injected file-fsync / directory-fsync / rename failures, torn-append rollback (ftruncate to the pre-append length), idempotent durable-write barrier re-establishment, and the fsync call-ORDER contract are verified in the CATP TypeScript suite against an in-memory fake filesystem. They are NOT re-presented here as OS-level CLI faults; the CLI-observed durability cases in failures.jsonl use real permission-denied faults on the published artifact instead.",
  "source": "catp-plugin/tests/audit/durable.test.ts",
  "catp_version": "0.7.5",
  "catp_commit": "077c5997245f1c52961a03c9f3b3be1f8d06ba6f",
  "catp_commit_note": "durable.test.ts and durable.ts are byte-identical at HEAD and tag v0.7.5",
  "runner": "cd catp-plugin && node --experimental-vm-modules ../node_modules/.bin/jest --config jest.config.cjs tests/audit/durable.test.ts --json",
  "num_total": 32,
  "num_passed": 32,
  "num_failed": 0,
  "success": true,
  "fault_injection_checks": [
    {
      "name": "durableAppendLine (operation order) creates parents, appends line+newline, fsyncs file then parent for a new file",
      "status": "passed"
    },
    {
      "name": "durableAppendLine (operation order) does not fsync the parent when appending to an existing file",
      "status": "passed"
    },
    {
      "name": "durableAppendLine (operation order) propagates a file-fsync failure and still closes the descriptor",
      "status": "passed"
    },
    {
      "name": "durableAppendLine (operation order) propagates a directory-fsync failure",
      "status": "passed"
    },
    {
      "name": "durableAppendLine (operation order) fails instead of spinning forever when a write makes no progress",
      "status": "passed"
    },
    {
      "name": "durableAppendLine (operation order) preserves the fsync error even when the cleanup close also fails",
      "status": "passed"
    },
    {
      "name": "ensureDirectoryDurable creates missing components and fsyncs deepest-upward plus the existing parent",
      "status": "passed"
    },
    {
      "name": "durableWriteContentAddressed writes a temp file, fsyncs it, atomically renames, then fsyncs the parent",
      "status": "passed"
    },
    {
      "name": "durableWriteContentAddressed reports corruption when the existing target has different bytes",
      "status": "passed"
    },
    {
      "name": "durableWriteContentAddressed propagates a rename failure, closes the fd, and removes the temp file",
      "status": "passed"
    },
    {
      "name": "durableWriteContentAddressed propagates a file-fsync failure and removes the temp file",
      "status": "passed"
    },
    {
      "name": "durableCreateEmptyFile creates parents, opens 0o600, fsyncs file then parent, and writes no bytes",
      "status": "passed"
    },
    {
      "name": "durableCreateEmptyFile propagates a file-fsync failure and still closes the descriptor",
      "status": "passed"
    },
    {
      "name": "durableAppendLine (operation order) rolls back a torn append to the original length when the write fails mid-way",
      "status": "passed"
    },
    {
      "name": "durableAppendLine (operation order) rolls back after a partial write when the fsync fails, preserving both errors",
      "status": "passed"
    },
    {
      "name": "durableAppendLine (operation order) truncates a torn append on a brand-new file back to empty",
      "status": "passed"
    },
    {
      "name": "durableWriteContentAddressed re-establishes the durability barrier when identical bytes already exist",
      "status": "passed"
    },
    {
      "name": "durableWriteContentAddressed re-runs the barrier on retry after rename succeeded but the dir fsync failed",
      "status": "passed"
    },
    {
      "name": "durableWriteContentAddressed fails closed when the idempotent barrier itself cannot be flushed",
      "status": "passed"
    },
    {
      "name": "durableCreateEmptyFile re-establishes the durability barrier when the file already exists",
      "status": "passed"
    },
    {
      "name": "durableCreateEmptyFile re-runs the barrier on retry after the new-file dir fsync failed",
      "status": "passed"
    }
  ]
}


==> anc/experiments/raw/failure-matrix/meta.json <==
{
  "group": "failure-matrix",
  "timestamp": "2026-09-24T09:29:32Z",
  "os": "Darwin 25.6.0 x86_64",
  "node": "v23.10.0",
  "npm": "10.9.2",
  "catp_bin": "install/node_modules/.bin/catp",
  "catp_version": "0.7.5",
  "registry_ref": "@catp-protocol/cli@0.7.5",
  "source_tag": "v0.7.5",
  "catp_release_commit": "077c5997245f1c52961a03c9f3b3be1f8d06ba6f",
  "paper_commit": "03712279fa0d00a529f6de1eabc8dfba10b503e2",
  "executable_sha256": "6fc34688e8e54c0a824ade6c5b5b7aade6271399d209171cfa885ecd1c754c56",
  "resolved_executable": "install/node_modules/@catp-protocol/cli/dist/cli.js",
  "lockfile_sha256": "03ad15b3e7cf7bb7797adf79c9c362d63ed8c0b86e0ae9aed0b69f9509c98a1d",
  "source_tarball_sha256": "b6d3f5e4f9ad7a7154ebfaeb900fe2dbb141d22b07ee1dea9ec9632da2466790",
  "cross_check_executable_matches_published": true,
  "published_tarball_integrity_match": true,
  "samples": 100,
  "warmup": 10,
  "machine": {
    "os": "Darwin 25.6.0 x86_64",
    "os_version": "Darwin Kernel Version 25.6.0: Fri Jul 31 19:11:49 PDT 2026; root:xnu-12377.161.14~5/RELEASE_X86_64",
    "os_build": "25G83",
    "cpu_model": "Intel(R) Core(TM) i9-9880H CPU @ 2.30GHz",
    "cpu_logical_cores": 16,
    "cpu_physical_cores": 8,
    "ram_bytes": 34359738368,
    "python": "3.14.7",
    "power_source": "ac",
    "results_filesystem": "apfs",
    "temp_filesystem": "apfs",
    "tool_versions": {
      "node": "v23.10.0",
      "npm": "10.9.2",
      "claude_code": "2.1.159 (Claude Code)",
      "codex_cli": "codex-cli 0.155.1",
      "forge": "forge 0.2.0 (ba9fa20 2024-06-24T00:23:02.741318000Z)",
      "solc": "0.8.30+commit.73712a01.Darwin.appleclang",
      "go": "go version go1.23.0 darwin/amd64",
      "latex": {
        "engine": "tectonic",
        "version": "Tectonic 0.17.0"
      }
    }
  }
}


==> anc/experiments/raw/overhead/latency.jsonl <==
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 218.304}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 135.81}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 217.123}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 135.842}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 218.737}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 134.817}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 222.886}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 135.952}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 216.268}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 133.115}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 216.926}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 134.032}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 233.874}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 135.713}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 218.407}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 134.752}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 219.302}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 132.319}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 216.947}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 135.24}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 218.453}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 134.721}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 220.677}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 131.363}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 306.618}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 136.113}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 216.916}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 133.349}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 220.565}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 134.963}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 218.096}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 132.933}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 233.417}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 134.284}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 240.165}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 137.056}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 219.455}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 133.568}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 216.069}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 131.451}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 217.845}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 139.724}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 233.626}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 150.649}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 216.116}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 133.988}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 215.03}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 137.633}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 218.637}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 137.357}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 220.066}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 136.522}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 215.565}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 138.554}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 261.019}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 149.165}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 228.13}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 138.161}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 223.141}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 137.38}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 219.165}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 140.499}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 221.649}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 145.345}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 237.871}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 137.418}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 222.067}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 137.596}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 230.069}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 138.873}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 219.228}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 169.687}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 225.82}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 140.377}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 234.356}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 143.683}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 226.91}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 141.917}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 494.112}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 189.547}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 260.608}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 160.627}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 232.175}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 175.03}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 257.196}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 163.153}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 235.298}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 176.884}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 234.433}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 146.164}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 239.743}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 187.934}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 242.993}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 192.238}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 233.78}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 152.891}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 256.463}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 154.153}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 240.497}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 154.894}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 235.494}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 150.307}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 258.185}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 150.348}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 237.153}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 160.852}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 239.634}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 151.299}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 219.976}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 151.749}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 271.264}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 185.533}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 256.105}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 156.314}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 241.982}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 153.228}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 237.023}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 150.999}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 240.994}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 152.816}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 237.962}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 151.3}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 235.831}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 154.562}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 233.236}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 149.236}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 254.409}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 157.999}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 240.958}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 154.067}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 254.593}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 150.401}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 256.482}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 155.858}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 256.245}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 152.845}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 235.888}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 152.946}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 254.319}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 156.027}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 235.857}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 150.45}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 237.576}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 154.568}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 251.291}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 151.237}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 235.133}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 156.105}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 239.747}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 150.838}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 230.352}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 152.835}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 241.277}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 150.578}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 235.123}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 155.681}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 232.831}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 153.747}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 236.075}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 151.116}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 238.058}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 152.715}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 237.108}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 152.707}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 238.021}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 149.776}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 254.403}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 152.687}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 236.135}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 150.952}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 236.561}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 151.642}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 241.615}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 151.379}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 235.542}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 149.535}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 260.689}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 152.878}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 240.992}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 151.48}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 234.616}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 151.623}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 241.383}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 152.017}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 238.644}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 151.725}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 234.886}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 150.505}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 238.16}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 153.244}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 255.4}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 152.314}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 237.307}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 152.2}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 230.509}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 150.144}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 263.133}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 150.473}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 239.966}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 153.849}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 229.063}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 151.102}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 231.75}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 146.931}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 233.577}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 154.062}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 229.735}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 145.688}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 231.28}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 148.97}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 229.893}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 148.071}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 230.64}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 147.22}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 229.911}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 147.705}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 230.078}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 145.348}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 251.526}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 147.549}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 254.034}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 145.786}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 238.02}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 146.653}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 226.158}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 141.294}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 226.317}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 140.978}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 227.488}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 141.553}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 232.347}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 143.639}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 243.479}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 146.306}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 231.094}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 142.724}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 246.741}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 142.127}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 230.485}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 141.48}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 236.01}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 143.64}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 246.304}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 142.142}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 230.685}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 142.641}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 225.17}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 148.396}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 228.841}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 143.662}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 274.66}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 143.088}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 214.05}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 142.878}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 226.906}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 141.279}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 244.05}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 145.098}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 244.789}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 143.627}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 230.882}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 143.75}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 246.68}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 144.705}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 244.753}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 150.587}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 228.213}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 142.934}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 231.651}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 141.746}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 227.35}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 149.181}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 211.847}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 142.112}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 224.584}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 139.866}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 299.579}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 147.02}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 230.364}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 140.965}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 226.191}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 143.564}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 246.446}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 147.139}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 228.904}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 142.233}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 227.689}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 142.228}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 231.09}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 143.428}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 225.87}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 142.504}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 228.018}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 146.376}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 282.817}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 143.668}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 251.246}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 167.211}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 228.376}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 173.889}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 224.234}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 142.528}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 228.869}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 145.065}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 232.927}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 147.269}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 228.782}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 145.197}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 228.714}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 148.094}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 251.783}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 140.732}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 225.929}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 143.164}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 226.598}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 141.784}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 227.828}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 150.606}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 227.744}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 190.612}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 248.59}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 146.622}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 226.818}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 143.84}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 245.168}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 144.217}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 227.518}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 143.004}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 244.753}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 146.302}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 229.064}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 142.127}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 230.202}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 140.648}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 226.37}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 143.465}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 227.803}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 142.685}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 227.55}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 148.214}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 225.587}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 140.936}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 220.949}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 173.035}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 227.47}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 175.288}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 221.251}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 137.244}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 228.035}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 136.84}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 222.289}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 159.741}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 221.565}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 138.719}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 225.991}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 138.201}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 220.714}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 139.431}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 222.126}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 140.259}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 225.489}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 137.833}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 221.39}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 142.425}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 223.0}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 144.515}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 226.729}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 138.803}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 222.956}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 137.056}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 226.584}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 141.264}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 222.229}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 139.599}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 220.612}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 137.276}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 224.277}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 137.603}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 226.08}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 137.993}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 224.819}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 137.423}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 225.41}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 142.168}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 223.056}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 142.097}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 221.831}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 139.229}
{"condition": "enforced", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 224.036}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "baseline_first", "duration_ms": 137.813}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 223.426}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 139.519}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 240.091}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 139.304}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 221.58}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 142.154}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 223.267}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 138.63}
{"condition": "enforced", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 222.336}
{"condition": "baseline_no_policy", "runtime": "claude-code", "order": "enforced_first", "duration_ms": 141.333}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 223.463}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 145.038}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 228.229}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 138.991}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 244.116}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 138.778}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 257.598}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 140.987}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 225.494}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 137.683}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 224.584}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 137.923}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 228.342}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 139.115}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 221.876}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 137.672}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 223.664}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 137.989}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 243.081}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 139.728}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 223.31}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 138.041}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 219.546}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 139.327}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 226.585}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 143.344}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 246.167}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 139.046}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 222.386}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 138.359}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 223.376}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 137.86}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 228.595}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 137.123}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 232.943}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 141.187}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 302.526}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 139.426}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 226.13}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 139.842}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 228.673}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 143.498}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 230.528}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 143.987}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 224.917}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 137.866}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 221.296}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 140.294}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 245.376}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 140.925}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 228.1}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 139.916}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 237.323}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 139.143}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 224.97}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 140.887}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 243.566}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 139.186}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 240.827}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 138.472}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 245.242}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 137.756}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 243.24}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 138.908}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 238.853}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 143.959}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 225.265}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 138.136}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 223.065}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 139.087}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 222.472}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 143.17}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 225.985}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 137.023}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 224.747}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 137.77}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 224.459}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 138.747}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 231.254}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 140.06}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 220.871}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 138.993}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 222.723}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 137.521}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 223.406}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 140.227}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 236.284}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 144.664}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 223.745}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 139.052}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 202.387}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 146.022}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 252.343}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 140.665}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 243.793}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 141.722}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 219.698}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 138.934}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 241.762}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 139.6}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 227.131}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 138.569}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 241.778}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 140.243}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 222.857}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 141.435}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 223.872}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 179.896}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 229.941}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 142.333}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 229.764}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 144.284}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 226.003}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 142.999}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 222.339}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 142.155}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 228.348}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 146.795}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 230.196}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 141.009}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 231.768}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 140.416}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 233.509}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 140.386}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 231.914}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 142.428}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 228.409}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 143.128}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 243.978}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 140.745}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 235.625}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 143.911}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 227.846}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 142.259}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 224.387}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 142.349}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 228.538}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 145.296}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 226.633}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 141.433}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 227.34}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 139.296}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 226.259}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 146.642}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 226.317}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 141.358}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 224.685}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 144.997}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 227.021}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 181.634}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 226.319}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 141.123}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 249.259}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 215.937}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 245.391}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 141.628}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 230.573}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 143.703}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 225.751}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 143.177}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 226.04}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 140.86}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 248.554}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 150.521}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 248.417}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 186.064}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 228.873}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 149.425}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 225.408}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 144.497}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 211.188}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 142.179}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 222.339}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 146.302}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 207.877}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 141.008}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 241.95}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 140.485}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 228.678}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 141.884}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 230.55}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 141.247}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 211.183}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 141.227}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 226.658}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 145.463}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 228.491}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 139.528}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 225.425}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 149.292}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 225.89}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 140.514}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 230.102}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 140.89}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 234.923}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 153.302}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 225.215}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 142.934}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 229.459}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 139.948}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 226.974}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 145.378}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 237.007}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 140.892}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 246.489}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 140.137}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 227.009}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 143.834}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 227.674}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 141.456}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 232.283}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 144.077}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 247.739}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 145.862}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 227.27}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 144.61}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 228.129}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 140.165}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 227.364}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 147.749}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 225.767}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 141.284}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 224.533}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 141.817}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 225.741}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 140.767}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 231.546}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 143.591}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 227.144}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 144.925}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 227.544}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 140.845}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 230.482}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 142.262}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 242.225}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 139.962}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 225.425}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 144.57}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 228.947}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 146.0}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 225.976}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 143.009}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 226.167}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 142.905}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 226.346}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 147.584}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 225.184}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 141.856}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 227.658}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 143.094}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 234.067}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 164.502}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 249.343}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 143.605}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 226.977}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 141.596}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 224.414}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 142.442}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 231.958}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 142.047}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 229.07}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 142.031}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 226.612}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 144.604}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 226.296}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 147.178}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 226.261}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 142.724}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 227.779}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 145.6}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 225.081}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 145.513}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 225.264}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 140.594}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 228.99}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 142.268}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 227.728}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 143.408}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 227.463}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 141.971}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 233.903}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 141.955}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 226.25}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 142.664}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 233.416}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 141.382}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 249.355}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 220.899}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 224.025}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 141.363}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 227.471}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 145.576}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 225.353}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 145.316}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 225.425}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 140.074}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 222.701}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 146.665}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 229.696}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 141.966}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 222.653}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 143.679}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 292.219}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 138.765}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 229.777}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 140.453}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 226.843}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 142.166}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 226.708}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 181.2}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 243.318}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 143.008}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 224.946}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 139.728}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 228.779}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 140.866}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 247.564}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 140.892}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 226.43}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 144.489}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 224.776}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 140.99}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 227.192}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 145.505}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 230.446}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 145.768}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 244.573}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 141.088}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 227.222}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 140.702}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 225.058}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 142.123}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 225.938}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 140.713}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 244.42}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 140.991}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 226.408}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 139.797}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 226.862}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 142.391}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 227.439}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 140.963}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 243.95}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 145.218}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 223.345}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 141.618}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 227.186}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 139.928}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 226.355}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 140.282}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 228.439}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 141.266}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 229.029}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 141.07}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 224.398}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 140.46}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 226.313}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 144.676}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 225.281}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 149.249}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 245.975}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 140.826}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 225.594}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 145.015}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 229.44}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 143.131}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 232.762}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 140.057}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 226.426}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 140.015}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 243.075}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 141.894}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 232.288}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 144.491}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 224.473}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 139.947}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 228.593}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 141.646}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 245.5}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 143.466}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 243.381}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 140.072}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 224.971}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 140.244}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 223.85}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 144.208}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 226.81}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 147.998}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 228.654}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 140.12}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 245.19}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 150.255}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 227.004}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 141.927}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 242.872}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 140.195}
{"condition": "enforced", "runtime": "codex", "order": "enforced_first", "duration_ms": 226.225}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "enforced_first", "duration_ms": 143.812}
{"condition": "enforced", "runtime": "codex", "order": "baseline_first", "duration_ms": 273.294}
{"condition": "baseline_no_policy", "runtime": "codex", "order": "baseline_first", "duration_ms": 141.98}


==> anc/experiments/raw/overhead/meta.json <==
{
  "group": "overhead",
  "timestamp": "2026-09-24T09:31:18Z",
  "os": "Darwin 25.6.0 x86_64",
  "node": "v23.10.0",
  "npm": "10.9.2",
  "catp_bin": "install/node_modules/.bin/catp",
  "catp_version": "0.7.5",
  "registry_ref": "@catp-protocol/cli@0.7.5",
  "source_tag": "v0.7.5",
  "catp_release_commit": "077c5997245f1c52961a03c9f3b3be1f8d06ba6f",
  "paper_commit": "03712279fa0d00a529f6de1eabc8dfba10b503e2",
  "executable_sha256": "6fc34688e8e54c0a824ade6c5b5b7aade6271399d209171cfa885ecd1c754c56",
  "resolved_executable": "install/node_modules/@catp-protocol/cli/dist/cli.js",
  "lockfile_sha256": "03ad15b3e7cf7bb7797adf79c9c362d63ed8c0b86e0ae9aed0b69f9509c98a1d",
  "source_tarball_sha256": "b6d3f5e4f9ad7a7154ebfaeb900fe2dbb141d22b07ee1dea9ec9632da2466790",
  "cross_check_executable_matches_published": true,
  "published_tarball_integrity_match": true,
  "samples": 200,
  "warmup": 10,
  "machine": {
    "os": "Darwin 25.6.0 x86_64",
    "os_version": "Darwin Kernel Version 25.6.0: Fri Jul 31 19:11:49 PDT 2026; root:xnu-12377.161.14~5/RELEASE_X86_64",
    "os_build": "25G83",
    "cpu_model": "Intel(R) Core(TM) i9-9880H CPU @ 2.30GHz",
    "cpu_logical_cores": 16,
    "cpu_physical_cores": 8,
    "ram_bytes": 34359738368,
    "python": "3.14.7",
    "power_source": "ac",
    "results_filesystem": "apfs",
    "temp_filesystem": "apfs",
    "tool_versions": {
      "node": "v23.10.0",
      "npm": "10.9.2",
      "claude_code": "2.1.159 (Claude Code)",
      "codex_cli": "codex-cli 0.155.1",
      "forge": "forge 0.2.0 (ba9fa20 2024-06-24T00:23:02.741318000Z)",
      "solc": "0.8.30+commit.73712a01.Darwin.appleclang",
      "go": "go version go1.23.0 darwin/amd64",
      "latex": {
        "engine": "tectonic",
        "version": "Tectonic 0.17.0"
      }
    }
  }
}


==> anc/experiments/raw/receipts/groth16.json <==
{
  "measured": true,
  "onchain_from_committed_metadata": {
    "source": "experiments/artifact/companion/groth16/deployment.sepolia-groth16.json (pinned to tag v0.7.5, SHA256SUMS-verified)",
    "network": "sepolia",
    "chain_id": 11155111,
    "status": "smoke_passed",
    "deployed_at": "2026-08-31T14:46:12Z",
    "execute_authorized_gas": "351706",
    "register_policy_gas": "91253",
    "execute_authorized_tx": "0x6e45f22074e8605d540d04b278482b7e508ef30f16dc44c6cf97045ec1f82d39",
    "verifier_runtime_bytes": "6365",
    "wrapper_runtime_bytes": "1063",
    "verifier_deploy_gas": "1428983",
    "deployment_total_gas": "2460585"
  },
  "circuit_from_committed_manifest": {
    "source": "experiments/artifact/companion/groth16/keys/authorization_groth16_v1.manifest.json (pinned to tag v0.7.5, SHA256SUMS-verified)",
    "backend": "groth16",
    "curve": "bn254",
    "commitment_hash": "mimc",
    "constraint_count": 13284,
    "public_input_count": 13,
    "proof_bytes": 256
  },
  "samples": 5,
  "prove_end_to_end_ms": {
    "n": 5,
    "mean": 718.663,
    "stdev": 432.923,
    "sem": 216.462,
    "ci95_ms": 424.266,
    "min": 495.4361320124008,
    "p50": 503.423,
    "p95": 1370.024,
    "max": 1584.4304249621928
  },
  "gnark_prover_step_ms": {
    "n": 5,
    "mean": 50.847,
    "stdev": 1.067,
    "sem": 0.533,
    "ci95_ms": 1.045,
    "min": 49.540752,
    "p50": 50.844,
    "p95": 52.342,
    "max": 52.624418
  },
  "gnark_local_verify_step_ms": {
    "n": 5,
    "mean": 0.857,
    "stdev": 0.025,
    "sem": 0.013,
    "ci95_ms": 0.025,
    "min": 0.814442,
    "p50": 0.86,
    "p95": 0.887,
    "max": 0.892267
  },
  "proof_artifact_json_bytes": 2035,
  "measure_note": "prove wall time includes one-shot circuit compilation + constraint build; gnark_prover_step_ms is the pure proving step and gnark_local_verify_step_ms is the native (off-chain) verification step. On-chain verification cost is the committed Sepolia execute_authorized_gas captured from the pinned companion deployment metadata, not measured here.",
  "metric_kinds": {
    "proving_time": "gnark_prover_step_ms / prove_end_to_end_ms -- wall-clock milliseconds, measured on this testbed",
    "native_verification_time": "gnark_local_verify_step_ms -- wall-clock milliseconds, off-chain gnark verify",
    "onchain_verification_gas": "onchain_from_committed_metadata.execute_authorized_gas -- EVM gas units, from the pinned Sepolia deployment",
    "note": "DISTINCT, non-comparable metrics: proving and native-verify are wall-clock milliseconds; on-chain verification is EVM gas. No cross-unit ratio (e.g. gas vs milliseconds) is computed or claimed."
  }
}


==> anc/experiments/raw/receipts/meta.json <==
{
  "group": "receipts",
  "timestamp": "2026-09-24T09:40:19Z",
  "os": "Darwin 25.6.0 x86_64",
  "node": "v23.10.0",
  "npm": "10.9.2",
  "catp_bin": "install/node_modules/.bin/catp",
  "catp_version": "0.7.5",
  "registry_ref": "@catp-protocol/cli@0.7.5",
  "source_tag": "v0.7.5",
  "catp_release_commit": "077c5997245f1c52961a03c9f3b3be1f8d06ba6f",
  "paper_commit": "03712279fa0d00a529f6de1eabc8dfba10b503e2",
  "executable_sha256": "6fc34688e8e54c0a824ade6c5b5b7aade6271399d209171cfa885ecd1c754c56",
  "resolved_executable": "install/node_modules/@catp-protocol/cli/dist/cli.js",
  "lockfile_sha256": "03ad15b3e7cf7bb7797adf79c9c362d63ed8c0b86e0ae9aed0b69f9509c98a1d",
  "source_tarball_sha256": "b6d3f5e4f9ad7a7154ebfaeb900fe2dbb141d22b07ee1dea9ec9632da2466790",
  "cross_check_executable_matches_published": true,
  "published_tarball_integrity_match": true,
  "samples": 100,
  "warmup": 10,
  "machine": {
    "os": "Darwin 25.6.0 x86_64",
    "os_version": "Darwin Kernel Version 25.6.0: Fri Jul 31 19:11:49 PDT 2026; root:xnu-12377.161.14~5/RELEASE_X86_64",
    "os_build": "25G83",
    "cpu_model": "Intel(R) Core(TM) i9-9880H CPU @ 2.30GHz",
    "cpu_logical_cores": 16,
    "cpu_physical_cores": 8,
    "ram_bytes": 34359738368,
    "python": "3.14.7",
    "power_source": "ac",
    "results_filesystem": "apfs",
    "temp_filesystem": "apfs",
    "tool_versions": {
      "node": "v23.10.0",
      "npm": "10.9.2",
      "claude_code": "2.1.159 (Claude Code)",
      "codex_cli": "codex-cli 0.155.1",
      "forge": "forge 0.2.0 (ba9fa20 2024-06-24T00:23:02.741318000Z)",
      "solc": "0.8.30+commit.73712a01.Darwin.appleclang",
      "go": "go version go1.23.0 darwin/amd64",
      "latex": {
        "engine": "tectonic",
        "version": "Tectonic 0.17.0"
      }
    }
  }
}


==> anc/experiments/raw/receipts/receipts.jsonl <==
{"op": "verify", "iter": 0, "duration_ms": 275.478}
{"op": "issue", "iter": 0, "duration_ms": 276.532}
{"op": "verify", "iter": 1, "duration_ms": 253.32}
{"op": "issue", "iter": 1, "duration_ms": 260.168}
{"op": "verify", "iter": 2, "duration_ms": 241.222}
{"op": "issue", "iter": 2, "duration_ms": 258.296}
{"op": "verify", "iter": 3, "duration_ms": 281.005}
{"op": "issue", "iter": 3, "duration_ms": 265.121}
{"op": "verify", "iter": 4, "duration_ms": 245.59}
{"op": "issue", "iter": 4, "duration_ms": 273.73}
{"op": "verify", "iter": 5, "duration_ms": 295.201}
{"op": "issue", "iter": 5, "duration_ms": 315.059}
{"op": "verify", "iter": 6, "duration_ms": 249.944}
{"op": "issue", "iter": 6, "duration_ms": 274.654}
{"op": "verify", "iter": 7, "duration_ms": 247.705}
{"op": "issue", "iter": 7, "duration_ms": 262.682}
{"op": "verify", "iter": 8, "duration_ms": 245.357}
{"op": "issue", "iter": 8, "duration_ms": 271.935}
{"op": "verify", "iter": 9, "duration_ms": 263.897}
{"op": "issue", "iter": 9, "duration_ms": 270.139}
{"op": "verify", "iter": 10, "duration_ms": 273.188}
{"op": "issue", "iter": 10, "duration_ms": 293.936}
{"op": "verify", "iter": 11, "duration_ms": 257.391}
{"op": "issue", "iter": 11, "duration_ms": 290.935}
{"op": "verify", "iter": 12, "duration_ms": 276.22}
{"op": "issue", "iter": 12, "duration_ms": 308.896}
{"op": "verify", "iter": 13, "duration_ms": 247.295}
{"op": "issue", "iter": 13, "duration_ms": 290.332}
{"op": "verify", "iter": 14, "duration_ms": 236.267}
{"op": "issue", "iter": 14, "duration_ms": 295.441}
{"op": "verify", "iter": 15, "duration_ms": 265.936}
{"op": "issue", "iter": 15, "duration_ms": 261.152}
{"op": "verify", "iter": 16, "duration_ms": 243.25}
{"op": "issue", "iter": 16, "duration_ms": 269.074}
{"op": "verify", "iter": 17, "duration_ms": 355.782}
{"op": "issue", "iter": 17, "duration_ms": 273.495}
{"op": "verify", "iter": 18, "duration_ms": 341.558}
{"op": "issue", "iter": 18, "duration_ms": 300.45}
{"op": "verify", "iter": 19, "duration_ms": 234.897}
{"op": "issue", "iter": 19, "duration_ms": 234.986}
{"op": "verify", "iter": 20, "duration_ms": 218.088}
{"op": "issue", "iter": 20, "duration_ms": 221.695}
{"op": "verify", "iter": 21, "duration_ms": 217.551}
{"op": "issue", "iter": 21, "duration_ms": 256.725}
{"op": "verify", "iter": 22, "duration_ms": 261.944}
{"op": "issue", "iter": 22, "duration_ms": 240.61}
{"op": "verify", "iter": 23, "duration_ms": 215.288}
{"op": "issue", "iter": 23, "duration_ms": 241.99}
{"op": "verify", "iter": 24, "duration_ms": 215.496}
{"op": "issue", "iter": 24, "duration_ms": 246.068}
{"op": "verify", "iter": 25, "duration_ms": 218.919}
{"op": "issue", "iter": 25, "duration_ms": 248.137}
{"op": "verify", "iter": 26, "duration_ms": 331.482}
{"op": "issue", "iter": 26, "duration_ms": 316.656}
{"op": "verify", "iter": 27, "duration_ms": 243.13}
{"op": "issue", "iter": 27, "duration_ms": 268.439}
{"op": "verify", "iter": 28, "duration_ms": 326.922}
{"op": "issue", "iter": 28, "duration_ms": 278.646}
{"op": "verify", "iter": 29, "duration_ms": 296.663}
{"op": "issue", "iter": 29, "duration_ms": 309.844}
{"op": "verify", "iter": 30, "duration_ms": 244.455}
{"op": "issue", "iter": 30, "duration_ms": 308.142}
{"op": "verify", "iter": 31, "duration_ms": 227.711}
{"op": "issue", "iter": 31, "duration_ms": 225.61}
{"op": "verify", "iter": 32, "duration_ms": 215.736}
{"op": "issue", "iter": 32, "duration_ms": 224.4}
{"op": "verify", "iter": 33, "duration_ms": 207.691}
{"op": "issue", "iter": 33, "duration_ms": 246.677}
{"op": "verify", "iter": 34, "duration_ms": 220.445}
{"op": "issue", "iter": 34, "duration_ms": 223.121}
{"op": "verify", "iter": 35, "duration_ms": 215.334}
{"op": "issue", "iter": 35, "duration_ms": 219.93}
{"op": "verify", "iter": 36, "duration_ms": 200.394}
{"op": "issue", "iter": 36, "duration_ms": 241.541}
{"op": "verify", "iter": 37, "duration_ms": 291.171}
{"op": "issue", "iter": 37, "duration_ms": 331.247}
{"op": "verify", "iter": 38, "duration_ms": 262.75}
{"op": "issue", "iter": 38, "duration_ms": 298.485}
{"op": "verify", "iter": 39, "duration_ms": 262.011}
{"op": "issue", "iter": 39, "duration_ms": 312.36}
{"op": "verify", "iter": 40, "duration_ms": 254.779}
{"op": "issue", "iter": 40, "duration_ms": 272.15}
{"op": "verify", "iter": 41, "duration_ms": 238.412}
{"op": "issue", "iter": 41, "duration_ms": 235.09}
{"op": "verify", "iter": 42, "duration_ms": 196.92}
{"op": "issue", "iter": 42, "duration_ms": 204.707}
{"op": "verify", "iter": 43, "duration_ms": 195.246}
{"op": "issue", "iter": 43, "duration_ms": 268.843}
{"op": "verify", "iter": 44, "duration_ms": 193.945}
{"op": "issue", "iter": 44, "duration_ms": 202.75}
{"op": "verify", "iter": 45, "duration_ms": 197.096}
{"op": "issue", "iter": 45, "duration_ms": 207.558}
{"op": "verify", "iter": 46, "duration_ms": 198.202}
{"op": "issue", "iter": 46, "duration_ms": 207.463}
{"op": "verify", "iter": 47, "duration_ms": 202.423}
{"op": "issue", "iter": 47, "duration_ms": 206.419}
{"op": "verify", "iter": 48, "duration_ms": 188.805}
{"op": "issue", "iter": 48, "duration_ms": 201.285}
{"op": "verify", "iter": 49, "duration_ms": 200.7}
{"op": "issue", "iter": 49, "duration_ms": 288.164}
{"op": "verify", "iter": 50, "duration_ms": 211.39}
{"op": "issue", "iter": 50, "duration_ms": 209.327}
{"op": "verify", "iter": 51, "duration_ms": 200.718}
{"op": "issue", "iter": 51, "duration_ms": 204.74}
{"op": "verify", "iter": 52, "duration_ms": 199.228}
{"op": "issue", "iter": 52, "duration_ms": 198.189}
{"op": "verify", "iter": 53, "duration_ms": 199.874}
{"op": "issue", "iter": 53, "duration_ms": 205.559}
{"op": "verify", "iter": 54, "duration_ms": 191.591}
{"op": "issue", "iter": 54, "duration_ms": 210.794}
{"op": "verify", "iter": 55, "duration_ms": 215.122}
{"op": "issue", "iter": 55, "duration_ms": 203.634}
{"op": "verify", "iter": 56, "duration_ms": 193.49}
{"op": "issue", "iter": 56, "duration_ms": 266.889}
{"op": "verify", "iter": 57, "duration_ms": 321.875}
{"op": "issue", "iter": 57, "duration_ms": 284.688}
{"op": "verify", "iter": 58, "duration_ms": 348.792}
{"op": "issue", "iter": 58, "duration_ms": 254.681}
{"op": "verify", "iter": 59, "duration_ms": 214.638}
{"op": "issue", "iter": 59, "duration_ms": 240.513}
{"op": "verify", "iter": 60, "duration_ms": 251.161}
{"op": "issue", "iter": 60, "duration_ms": 218.376}
{"op": "verify", "iter": 61, "duration_ms": 187.859}
{"op": "issue", "iter": 61, "duration_ms": 196.011}
{"op": "verify", "iter": 62, "duration_ms": 190.737}
{"op": "issue", "iter": 62, "duration_ms": 192.951}
{"op": "verify", "iter": 63, "duration_ms": 183.139}
{"op": "issue", "iter": 63, "duration_ms": 192.989}
{"op": "verify", "iter": 64, "duration_ms": 188.49}
{"op": "issue", "iter": 64, "duration_ms": 199.499}
{"op": "verify", "iter": 65, "duration_ms": 185.228}
{"op": "issue", "iter": 65, "duration_ms": 196.452}
{"op": "verify", "iter": 66, "duration_ms": 194.543}
{"op": "issue", "iter": 66, "duration_ms": 211.638}
{"op": "verify", "iter": 67, "duration_ms": 201.072}
{"op": "issue", "iter": 67, "duration_ms": 203.179}
{"op": "verify", "iter": 68, "duration_ms": 190.398}
{"op": "issue", "iter": 68, "duration_ms": 202.442}
{"op": "verify", "iter": 69, "duration_ms": 190.19}
{"op": "issue", "iter": 69, "duration_ms": 195.06}
{"op": "verify", "iter": 70, "duration_ms": 178.528}
{"op": "issue", "iter": 70, "duration_ms": 188.899}
{"op": "verify", "iter": 71, "duration_ms": 180.614}
{"op": "issue", "iter": 71, "duration_ms": 185.089}
{"op": "verify", "iter": 72, "duration_ms": 193.591}
{"op": "issue", "iter": 72, "duration_ms": 193.187}
{"op": "verify", "iter": 73, "duration_ms": 181.464}
{"op": "issue", "iter": 73, "duration_ms": 187.818}
{"op": "verify", "iter": 74, "duration_ms": 179.841}
{"op": "issue", "iter": 74, "duration_ms": 200.617}
{"op": "verify", "iter": 75, "duration_ms": 191.558}
{"op": "issue", "iter": 75, "duration_ms": 188.774}
{"op": "verify", "iter": 76, "duration_ms": 182.679}
{"op": "issue", "iter": 76, "duration_ms": 190.319}
{"op": "verify", "iter": 77, "duration_ms": 179.576}
{"op": "issue", "iter": 77, "duration_ms": 187.902}
{"op": "verify", "iter": 78, "duration_ms": 181.594}
{"op": "issue", "iter": 78, "duration_ms": 186.457}
{"op": "verify", "iter": 79, "duration_ms": 177.623}
{"op": "issue", "iter": 79, "duration_ms": 184.207}
{"op": "verify", "iter": 80, "duration_ms": 178.551}
{"op": "issue", "iter": 80, "duration_ms": 190.582}
{"op": "verify", "iter": 81, "duration_ms": 177.646}
{"op": "issue", "iter": 81, "duration_ms": 187.018}
{"op": "verify", "iter": 82, "duration_ms": 178.708}
{"op": "issue", "iter": 82, "duration_ms": 188.055}
{"op": "verify", "iter": 83, "duration_ms": 180.448}
{"op": "issue", "iter": 83, "duration_ms": 185.66}
{"op": "verify", "iter": 84, "duration_ms": 177.237}
{"op": "issue", "iter": 84, "duration_ms": 190.071}
{"op": "verify", "iter": 85, "duration_ms": 182.793}
{"op": "issue", "iter": 85, "duration_ms": 189.208}
{"op": "verify", "iter": 86, "duration_ms": 176.601}
{"op": "issue", "iter": 86, "duration_ms": 185.151}
{"op": "verify", "iter": 87, "duration_ms": 173.703}
{"op": "issue", "iter": 87, "duration_ms": 186.725}
{"op": "verify", "iter": 88, "duration_ms": 170.41}
{"op": "issue", "iter": 88, "duration_ms": 187.199}
{"op": "verify", "iter": 89, "duration_ms": 173.442}
{"op": "issue", "iter": 89, "duration_ms": 183.801}
{"op": "verify", "iter": 90, "duration_ms": 169.964}
{"op": "issue", "iter": 90, "duration_ms": 189.923}
{"op": "verify", "iter": 91, "duration_ms": 221.051}
{"op": "issue", "iter": 91, "duration_ms": 207.609}
{"op": "verify", "iter": 92, "duration_ms": 170.334}
{"op": "issue", "iter": 92, "duration_ms": 178.874}
{"op": "verify", "iter": 93, "duration_ms": 173.729}
{"op": "issue", "iter": 93, "duration_ms": 181.577}
{"op": "verify", "iter": 94, "duration_ms": 179.271}
{"op": "issue", "iter": 94, "duration_ms": 180.89}
{"op": "verify", "iter": 95, "duration_ms": 194.618}
{"op": "issue", "iter": 95, "duration_ms": 200.633}
{"op": "verify", "iter": 96, "duration_ms": 180.175}
{"op": "issue", "iter": 96, "duration_ms": 181.612}
{"op": "verify", "iter": 97, "duration_ms": 175.105}
{"op": "issue", "iter": 97, "duration_ms": 175.235}
{"op": "verify", "iter": 98, "duration_ms": 167.479}
{"op": "issue", "iter": 98, "duration_ms": 254.258}
{"op": "verify", "iter": 99, "duration_ms": 184.059}
{"op": "issue", "iter": 99, "duration_ms": 173.286}


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-file-allow/actions/5e3542f411d81817bcef257e5bccabc21252eeb2a805fa44383e5ae4de806deb.json <==
{"phase":"pre","runtime":"claude-code","schema":"catp_tool_action_v1","session_id":"561df862-ee47-4f7d-9af7-eff19724be4f","tool_input":{"content":"WRITTEN\n","file_path":"/tmp/catp-rq1b-work/cases/claude-file-allow/wd/ok.txt"},"tool_name":"Write"}

==> anc/experiments/raw/runtime-in-the-loop/cases/claude-file-allow/actions/cb3d13abe0326d6e475de1d3f2234a2df6fe5e9f585ebca11b6b92bc4f0a0061.json <==
{"phase":"post","runtime":"claude-code","schema":"catp_tool_action_v1","session_id":"561df862-ee47-4f7d-9af7-eff19724be4f","tool_input":{"content":"WRITTEN\n","file_path":"/tmp/catp-rq1b-work/cases/claude-file-allow/wd/ok.txt"},"tool_name":"Write"}

==> anc/experiments/raw/runtime-in-the-loop/cases/claude-file-allow/audit.jsonl <==
{"commitment_version":4,"phase":"pre","ts":"2026-09-25T07:29:58.670Z","tool":"Write","decision":"allow","rule_matched":"Write:allow","reason":"allowed by policy","policy_commitment":"90dec058d5694bf2ccf3003403a5f81c16de6506eca170fa4801054429f1ceb4","action_commitment":"5e3542f411d81817bcef257e5bccabc21252eeb2a805fa44383e5ae4de806deb","commitment":"cf8a6fd033c67e88789fb64b2bba92a8b916727cecb538a531dc82c698858b1d","input_summary":"{\"file_path\":\"/tmp/catp-rq1b-work/cases/claude-file-allow/wd/ok.txt\",\"content\":\"WRITTEN\\n\"}"}
{"commitment_version":4,"phase":"post","ts":"2026-09-25T07:29:58.945Z","tool":"Write","decision":"allow","rule_matched":null,"reason":"post-action audit record","policy_commitment":"90dec058d5694bf2ccf3003403a5f81c16de6506eca170fa4801054429f1ceb4","action_commitment":"cb3d13abe0326d6e475de1d3f2234a2df6fe5e9f585ebca11b6b92bc4f0a0061","commitment":"57501ddc88ac5f0fe8fe03c517782e6c1564f41bdeeba7f61d2940dc861d2e0f","input_summary":"{\"file_path\":\"/tmp/catp-rq1b-work/cases/claude-file-allow/wd/ok.txt\",\"content\":\"WRITTEN\\n\"}"}


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-file-allow/case.env <==
CASE=claude-file-allow
RUNTIME=claude-code
RUNTIME_VERSION=2.1.159 (Claude Code)
RUNTIME_BIN=~/.local/share/claude/versions/2.1.159
RUNTIME_SHA256=ababd6c754f7e028ab5e4bd74d4d6d3a802cafb57c9d41ea9178e897655c17bd
OPERATION=file
EXPECTED=allow
TARGET=ok.txt


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-file-allow/case.json <==
{
  "case": "claude-file-allow",
  "runtime": "claude-code",
  "runtime_version": "2.1.159 (Claude Code)",
  "operation": "file",
  "expected_decision": "allow",
  "observed_decision": "allow",
  "tool_name_observed": "Write",
  "catp_exit_code": 0,
  "pipeline": {
    "attempted": true,
    "event_delivered": true,
    "payload_parsed": true,
    "decision": "allow",
    "runtime_honored": true,
    "side_effect_observed": true,
    "audit_persisted": true
  },
  "enforcement_evidence": {
    "v4_entry": true,
    "action_sidecar_present": true,
    "sidecar_schema_valid": true,
    "action_commitment": "5e3542f411d81817bcef257e5bccabc21252eeb2a805fa44383e5ae4de806deb",
    "action_commitment_recomputed": "5e3542f411d81817bcef257e5bccabc21252eeb2a805fa44383e5ae4de806deb",
    "action_commitment_match": true,
    "policy_commitment": "90dec058d5694bf2ccf3003403a5f81c16de6506eca170fa4801054429f1ceb4",
    "policy_commitment_recomputed": "90dec058d5694bf2ccf3003403a5f81c16de6506eca170fa4801054429f1ceb4",
    "policy_commitment_match": true,
    "commitments_wellformed": true,
    "chain_verified": true,
    "chain_message": "chain intact",
    "evidence_ok": true
  },
  "side_effect": {
    "target": "ok.txt",
    "exists": true
  },
  "audit_entries": 2,
  "chain_intact": true,
  "pass": true
}


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-file-allow/config/hook-post.sh <==
#!/usr/bin/env bash
cat > "/tmp/catp-rq1b-work/cases/claude-file-allow/hook-post.payload.json"
"~/catp_paper/experiments/artifact/install/node_modules/.bin/catp" hook post --runtime claude-code < "/tmp/catp-rq1b-work/cases/claude-file-allow/hook-post.payload.json" 2> >(tee "/tmp/catp-rq1b-work/cases/claude-file-allow/hook-post.stderr" >&2) | tee "/tmp/catp-rq1b-work/cases/claude-file-allow/hook-post.stdout"
rc=${PIPESTATUS[0]}; echo "$rc" > "/tmp/catp-rq1b-work/cases/claude-file-allow/hook-post.exit"
wait
exit "$rc"


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-file-allow/config/hook-pre.sh <==
#!/usr/bin/env bash
cat > "/tmp/catp-rq1b-work/cases/claude-file-allow/hook-pre.payload.json"
"~/catp_paper/experiments/artifact/install/node_modules/.bin/catp" hook pre --runtime claude-code < "/tmp/catp-rq1b-work/cases/claude-file-allow/hook-pre.payload.json" 2> >(tee "/tmp/catp-rq1b-work/cases/claude-file-allow/hook-pre.stderr" >&2) | tee "/tmp/catp-rq1b-work/cases/claude-file-allow/hook-pre.stdout"
rc=${PIPESTATUS[0]}; echo "$rc" > "/tmp/catp-rq1b-work/cases/claude-file-allow/hook-pre.exit"
wait
exit "$rc"


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-file-allow/config/settings.json <==
{"hooks":{"PreToolUse":[{"matcher":".*","hooks":[{"type":"command","command":"bash /tmp/catp-rq1b-work/cases/claude-file-allow/hook-pre.sh"}]}],"PostToolUse":[{"matcher":".*","hooks":[{"type":"command","command":"bash /tmp/catp-rq1b-work/cases/claude-file-allow/hook-post.sh"}]}]}}


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-file-allow/hook-post.payload.json <==
{"session_id":"561df862-ee47-4f7d-9af7-eff19724be4f","transcript_path":"/tmp/catp-rq1b-work/cases/claude-file-allow/rthome/projects/-private-tmp-catp-rq1b-work-cases-claude-file-allow-wd/561df862-ee47-4f7d-9af7-eff19724be4f.jsonl","cwd":"/private/tmp/catp-rq1b-work/cases/claude-file-allow/wd","permission_mode":"bypassPermissions","effort":{"level":"high"},"hook_event_name":"PostToolUse","tool_name":"Write","tool_input":{"file_path":"/tmp/catp-rq1b-work/cases/claude-file-allow/wd/ok.txt","content":"WRITTEN\n"},"tool_response":{"type":"create","filePath":"/tmp/catp-rq1b-work/cases/claude-file-allow/wd/ok.txt","content":"WRITTEN\n","structuredPatch":[],"originalFile":null,"userModified":false},"tool_use_id":"toolu_stub_1","duration_ms":3}


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-file-allow/hook-pre.exit <==
0


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-file-allow/hook-pre.payload.json <==
{"session_id":"561df862-ee47-4f7d-9af7-eff19724be4f","transcript_path":"/tmp/catp-rq1b-work/cases/claude-file-allow/rthome/projects/-private-tmp-catp-rq1b-work-cases-claude-file-allow-wd/561df862-ee47-4f7d-9af7-eff19724be4f.jsonl","cwd":"/private/tmp/catp-rq1b-work/cases/claude-file-allow/wd","permission_mode":"bypassPermissions","effort":{"level":"high"},"hook_event_name":"PreToolUse","tool_name":"Write","tool_input":{"file_path":"/tmp/catp-rq1b-work/cases/claude-file-allow/wd/ok.txt","content":"WRITTEN\n"},"tool_use_id":"toolu_stub_1"}


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-file-allow/logverify.exit <==
0


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-file-allow/logverify.txt <==
✓ Chain intact — 2 entries verified across 1 log file(s)


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-file-allow/runtime.exit <==
0


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-file-allow/stub-summary.json <==
{"stub_posts":6,"tool_call_emitted":true}


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-file-allow/wd/catp-policy.toml <==
[agent]
id = "rq1b-cc"
version = "1"

[[rules]]
tool = "Write"
allow = true

==> anc/experiments/raw/runtime-in-the-loop/cases/claude-file-allow/wd/ok.txt <==
WRITTEN


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-file-deny/actions/1bda073e5ed565486d824e9f54f1f7592b16b36f2f2f855fb64d971d0b2e80ed.json <==
{"phase":"pre","runtime":"claude-code","schema":"catp_tool_action_v1","session_id":"dfca2458-8b57-4771-a3f4-ad1616d92edd","tool_input":{"content":"SECRET\n","file_path":"/tmp/catp-rq1b-work/cases/claude-file-deny/wd/secret.txt"},"tool_name":"Write"}

==> anc/experiments/raw/runtime-in-the-loop/cases/claude-file-deny/audit.jsonl <==
{"commitment_version":4,"phase":"pre","ts":"2026-09-25T07:30:02.790Z","tool":"Write","decision":"deny","rule_matched":"Write:deny","reason":"no writes to secret.txt","policy_commitment":"df13e003d75933a9cc5a821d66d0b890affec75eb15dff22b5e27b9354470bcd","action_commitment":"1bda073e5ed565486d824e9f54f1f7592b16b36f2f2f855fb64d971d0b2e80ed","commitment":"4746717d4495239e54a3576bc1b0913860a2536a140962b7d6b6fdb868517b8a","input_summary":"{\"file_path\":\"/tmp/catp-rq1b-work/cases/claude-file-deny/wd/secret.txt\",\"content\":\"SECRET\\n\"}"}


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-file-deny/case.env <==
CASE=claude-file-deny
RUNTIME=claude-code
RUNTIME_VERSION=2.1.159 (Claude Code)
RUNTIME_BIN=~/.local/share/claude/versions/2.1.159
RUNTIME_SHA256=ababd6c754f7e028ab5e4bd74d4d6d3a802cafb57c9d41ea9178e897655c17bd
OPERATION=file
EXPECTED=deny
TARGET=secret.txt


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-file-deny/case.json <==
{
  "case": "claude-file-deny",
  "runtime": "claude-code",
  "runtime_version": "2.1.159 (Claude Code)",
  "operation": "file",
  "expected_decision": "deny",
  "observed_decision": "deny",
  "tool_name_observed": "Write",
  "catp_exit_code": 2,
  "pipeline": {
    "attempted": true,
    "event_delivered": true,
    "payload_parsed": true,
    "decision": "deny",
    "runtime_honored": true,
    "side_effect_observed": false,
    "audit_persisted": true
  },
  "enforcement_evidence": {
    "v4_entry": true,
    "action_sidecar_present": true,
    "sidecar_schema_valid": true,
    "action_commitment": "1bda073e5ed565486d824e9f54f1f7592b16b36f2f2f855fb64d971d0b2e80ed",
    "action_commitment_recomputed": "1bda073e5ed565486d824e9f54f1f7592b16b36f2f2f855fb64d971d0b2e80ed",
    "action_commitment_match": true,
    "policy_commitment": "df13e003d75933a9cc5a821d66d0b890affec75eb15dff22b5e27b9354470bcd",
    "policy_commitment_recomputed": "df13e003d75933a9cc5a821d66d0b890affec75eb15dff22b5e27b9354470bcd",
    "policy_commitment_match": true,
    "commitments_wellformed": true,
    "chain_verified": true,
    "chain_message": "chain intact",
    "evidence_ok": true
  },
  "side_effect": {
    "target": "secret.txt",
    "exists": false
  },
  "audit_entries": 1,
  "chain_intact": true,
  "pass": true
}


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-file-deny/config/hook-post.sh <==
#!/usr/bin/env bash
cat > "/tmp/catp-rq1b-work/cases/claude-file-deny/hook-post.payload.json"
"~/catp_paper/experiments/artifact/install/node_modules/.bin/catp" hook post --runtime claude-code < "/tmp/catp-rq1b-work/cases/claude-file-deny/hook-post.payload.json" 2> >(tee "/tmp/catp-rq1b-work/cases/claude-file-deny/hook-post.stderr" >&2) | tee "/tmp/catp-rq1b-work/cases/claude-file-deny/hook-post.stdout"
rc=${PIPESTATUS[0]}; echo "$rc" > "/tmp/catp-rq1b-work/cases/claude-file-deny/hook-post.exit"
wait
exit "$rc"


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-file-deny/config/hook-pre.sh <==
#!/usr/bin/env bash
cat > "/tmp/catp-rq1b-work/cases/claude-file-deny/hook-pre.payload.json"
"~/catp_paper/experiments/artifact/install/node_modules/.bin/catp" hook pre --runtime claude-code < "/tmp/catp-rq1b-work/cases/claude-file-deny/hook-pre.payload.json" 2> >(tee "/tmp/catp-rq1b-work/cases/claude-file-deny/hook-pre.stderr" >&2) | tee "/tmp/catp-rq1b-work/cases/claude-file-deny/hook-pre.stdout"
rc=${PIPESTATUS[0]}; echo "$rc" > "/tmp/catp-rq1b-work/cases/claude-file-deny/hook-pre.exit"
wait
exit "$rc"


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-file-deny/config/settings.json <==
{"hooks":{"PreToolUse":[{"matcher":".*","hooks":[{"type":"command","command":"bash /tmp/catp-rq1b-work/cases/claude-file-deny/hook-pre.sh"}]}],"PostToolUse":[{"matcher":".*","hooks":[{"type":"command","command":"bash /tmp/catp-rq1b-work/cases/claude-file-deny/hook-post.sh"}]}]}}


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-file-deny/hook-pre.exit <==
2


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-file-deny/hook-pre.payload.json <==
{"session_id":"dfca2458-8b57-4771-a3f4-ad1616d92edd","transcript_path":"/tmp/catp-rq1b-work/cases/claude-file-deny/rthome/projects/-private-tmp-catp-rq1b-work-cases-claude-file-deny-wd/dfca2458-8b57-4771-a3f4-ad1616d92edd.jsonl","cwd":"/private/tmp/catp-rq1b-work/cases/claude-file-deny/wd","permission_mode":"bypassPermissions","effort":{"level":"high"},"hook_event_name":"PreToolUse","tool_name":"Write","tool_input":{"file_path":"/tmp/catp-rq1b-work/cases/claude-file-deny/wd/secret.txt","content":"SECRET\n"},"tool_use_id":"toolu_stub_1"}


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-file-deny/hook-pre.stderr <==
no writes to secret.txt


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-file-deny/hook-pre.stdout <==
{"decision":"block","reason":"no writes to secret.txt"}


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-file-deny/logverify.exit <==
0


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-file-deny/logverify.txt <==
✓ Chain intact — 1 entries verified across 1 log file(s)


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-file-deny/runtime.exit <==
0


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-file-deny/stub-summary.json <==
{"stub_posts":6,"tool_call_emitted":true}


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-file-deny/wd/catp-policy.toml <==
[agent]
id = "rq1b-cc"
version = "1"

[[rules]]
tool = "Write"
allow = false
path_denylist = ["**/secret.txt"]
reason = "no writes to secret.txt"

[[rules]]
tool = "Write"
allow = true

==> anc/experiments/raw/runtime-in-the-loop/cases/claude-shell-allow/actions/19e7d9ac42176a336ebb57d4f37a56a13e93c7ca918469e3fc5539bb694598de.json <==
{"phase":"post","runtime":"claude-code","schema":"catp_tool_action_v1","session_id":"c24504a1-ea8d-4513-8047-74c745f68b41","tool_input":{"command":"printf ALLOWED > allowed.marker"},"tool_name":"Bash"}

==> anc/experiments/raw/runtime-in-the-loop/cases/claude-shell-allow/actions/df888306076459b5a6ea7d6804f0511c16d114934a9465632b83bb360006f13f.json <==
{"phase":"pre","runtime":"claude-code","schema":"catp_tool_action_v1","session_id":"c24504a1-ea8d-4513-8047-74c745f68b41","tool_input":{"command":"printf ALLOWED > allowed.marker"},"tool_name":"Bash"}

==> anc/experiments/raw/runtime-in-the-loop/cases/claude-shell-allow/audit.jsonl <==
{"commitment_version":4,"phase":"pre","ts":"2026-09-25T07:29:49.899Z","tool":"Bash","decision":"allow","rule_matched":"Bash:allow","reason":"allowed by policy","policy_commitment":"6f6dd92c6a1fef3b4032dc1324aef2f221a81cb64823d1bd5b70b18d6b3ea21d","action_commitment":"df888306076459b5a6ea7d6804f0511c16d114934a9465632b83bb360006f13f","commitment":"8d09a3f64057443bb552d70d16e0fbb05e332e0117b3fc8515dff81a30fb075d","input_summary":"{\"command\":\"printf ALLOWED > allowed.marker\"}"}
{"commitment_version":4,"phase":"post","ts":"2026-09-25T07:29:50.489Z","tool":"Bash","decision":"allow","rule_matched":null,"reason":"post-action audit record","policy_commitment":"6f6dd92c6a1fef3b4032dc1324aef2f221a81cb64823d1bd5b70b18d6b3ea21d","action_commitment":"19e7d9ac42176a336ebb57d4f37a56a13e93c7ca918469e3fc5539bb694598de","commitment":"2e162d0906c774c494f9f40b51b208467cbc64c6e160cb97e13dcdfd9ab99abe","input_summary":"{\"command\":\"printf ALLOWED > allowed.marker\"}"}


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-shell-allow/case.env <==
CASE=claude-shell-allow
RUNTIME=claude-code
RUNTIME_VERSION=2.1.159 (Claude Code)
RUNTIME_BIN=~/.local/share/claude/versions/2.1.159
RUNTIME_SHA256=ababd6c754f7e028ab5e4bd74d4d6d3a802cafb57c9d41ea9178e897655c17bd
OPERATION=shell
EXPECTED=allow
TARGET=allowed.marker


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-shell-allow/case.json <==
{
  "case": "claude-shell-allow",
  "runtime": "claude-code",
  "runtime_version": "2.1.159 (Claude Code)",
  "operation": "shell",
  "expected_decision": "allow",
  "observed_decision": "allow",
  "tool_name_observed": "Bash",
  "catp_exit_code": 0,
  "pipeline": {
    "attempted": true,
    "event_delivered": true,
    "payload_parsed": true,
    "decision": "allow",
    "runtime_honored": true,
    "side_effect_observed": true,
    "audit_persisted": true
  },
  "enforcement_evidence": {
    "v4_entry": true,
    "action_sidecar_present": true,
    "sidecar_schema_valid": true,
    "action_commitment": "df888306076459b5a6ea7d6804f0511c16d114934a9465632b83bb360006f13f",
    "action_commitment_recomputed": "df888306076459b5a6ea7d6804f0511c16d114934a9465632b83bb360006f13f",
    "action_commitment_match": true,
    "policy_commitment": "6f6dd92c6a1fef3b4032dc1324aef2f221a81cb64823d1bd5b70b18d6b3ea21d",
    "policy_commitment_recomputed": "6f6dd92c6a1fef3b4032dc1324aef2f221a81cb64823d1bd5b70b18d6b3ea21d",
    "policy_commitment_match": true,
    "commitments_wellformed": true,
    "chain_verified": true,
    "chain_message": "chain intact",
    "evidence_ok": true
  },
  "side_effect": {
    "target": "allowed.marker",
    "exists": true
  },
  "audit_entries": 2,
  "chain_intact": true,
  "pass": true
}


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-shell-allow/config/hook-post.sh <==
#!/usr/bin/env bash
cat > "/tmp/catp-rq1b-work/cases/claude-shell-allow/hook-post.payload.json"
"~/catp_paper/experiments/artifact/install/node_modules/.bin/catp" hook post --runtime claude-code < "/tmp/catp-rq1b-work/cases/claude-shell-allow/hook-post.payload.json" 2> >(tee "/tmp/catp-rq1b-work/cases/claude-shell-allow/hook-post.stderr" >&2) | tee "/tmp/catp-rq1b-work/cases/claude-shell-allow/hook-post.stdout"
rc=${PIPESTATUS[0]}; echo "$rc" > "/tmp/catp-rq1b-work/cases/claude-shell-allow/hook-post.exit"
wait
exit "$rc"


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-shell-allow/config/hook-pre.sh <==
#!/usr/bin/env bash
cat > "/tmp/catp-rq1b-work/cases/claude-shell-allow/hook-pre.payload.json"
"~/catp_paper/experiments/artifact/install/node_modules/.bin/catp" hook pre --runtime claude-code < "/tmp/catp-rq1b-work/cases/claude-shell-allow/hook-pre.payload.json" 2> >(tee "/tmp/catp-rq1b-work/cases/claude-shell-allow/hook-pre.stderr" >&2) | tee "/tmp/catp-rq1b-work/cases/claude-shell-allow/hook-pre.stdout"
rc=${PIPESTATUS[0]}; echo "$rc" > "/tmp/catp-rq1b-work/cases/claude-shell-allow/hook-pre.exit"
wait
exit "$rc"


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-shell-allow/config/settings.json <==
{"hooks":{"PreToolUse":[{"matcher":".*","hooks":[{"type":"command","command":"bash /tmp/catp-rq1b-work/cases/claude-shell-allow/hook-pre.sh"}]}],"PostToolUse":[{"matcher":".*","hooks":[{"type":"command","command":"bash /tmp/catp-rq1b-work/cases/claude-shell-allow/hook-post.sh"}]}]}}


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-shell-allow/hook-post.payload.json <==
{"session_id":"c24504a1-ea8d-4513-8047-74c745f68b41","transcript_path":"/tmp/catp-rq1b-work/cases/claude-shell-allow/rthome/projects/-private-tmp-catp-rq1b-work-cases-claude-shell-allow-wd/c24504a1-ea8d-4513-8047-74c745f68b41.jsonl","cwd":"/private/tmp/catp-rq1b-work/cases/claude-shell-allow/wd","permission_mode":"bypassPermissions","effort":{"level":"high"},"hook_event_name":"PostToolUse","tool_name":"Bash","tool_input":{"command":"printf ALLOWED > allowed.marker"},"tool_response":{"stdout":"","stderr":"","interrupted":false,"isImage":false,"noOutputExpected":false},"tool_use_id":"toolu_stub_1","duration_ms":295}


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-shell-allow/hook-pre.exit <==
0


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-shell-allow/hook-pre.payload.json <==
{"session_id":"c24504a1-ea8d-4513-8047-74c745f68b41","transcript_path":"/tmp/catp-rq1b-work/cases/claude-shell-allow/rthome/projects/-private-tmp-catp-rq1b-work-cases-claude-shell-allow-wd/c24504a1-ea8d-4513-8047-74c745f68b41.jsonl","cwd":"/private/tmp/catp-rq1b-work/cases/claude-shell-allow/wd","permission_mode":"bypassPermissions","effort":{"level":"high"},"hook_event_name":"PreToolUse","tool_name":"Bash","tool_input":{"command":"printf ALLOWED > allowed.marker"},"tool_use_id":"toolu_stub_1"}


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-shell-allow/logverify.exit <==
0


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-shell-allow/logverify.txt <==
✓ Chain intact — 2 entries verified across 1 log file(s)


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-shell-allow/runtime.exit <==
0


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-shell-allow/stub-summary.json <==
{"stub_posts":6,"tool_call_emitted":true}


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-shell-allow/wd/allowed.marker <==
ALLOWED

==> anc/experiments/raw/runtime-in-the-loop/cases/claude-shell-allow/wd/catp-policy.toml <==
[agent]
id = "rq1b-cc"
version = "1"

[[rules]]
tool = "Bash"
allow = true

==> anc/experiments/raw/runtime-in-the-loop/cases/claude-shell-deny/actions/a4c8c620cbb356af8f3e92eab52bd17c01b70102191e1c513c86fae79908429b.json <==
{"phase":"pre","runtime":"claude-code","schema":"catp_tool_action_v1","session_id":"c008590b-d781-434a-a240-57ce33e6b00f","tool_input":{"command":"printf BLOCKED > denied.marker"},"tool_name":"Bash"}

==> anc/experiments/raw/runtime-in-the-loop/cases/claude-shell-deny/audit.jsonl <==
{"commitment_version":4,"phase":"pre","ts":"2026-09-25T07:29:54.404Z","tool":"Bash","decision":"deny","rule_matched":"Bash:deny","reason":"writes to denied.marker are blocked","policy_commitment":"74abd6df23eefcfd983f661172c6b9f8735a89ef5ad6f8485d97c515c36b969d","action_commitment":"a4c8c620cbb356af8f3e92eab52bd17c01b70102191e1c513c86fae79908429b","commitment":"94c38c16793aab7d7e7b96fd96b4a7a54514d4ffa9a6f9e98b28139ef6c7c872","input_summary":"{\"command\":\"printf BLOCKED > denied.marker\"}"}


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-shell-deny/case.env <==
CASE=claude-shell-deny
RUNTIME=claude-code
RUNTIME_VERSION=2.1.159 (Claude Code)
RUNTIME_BIN=~/.local/share/claude/versions/2.1.159
RUNTIME_SHA256=ababd6c754f7e028ab5e4bd74d4d6d3a802cafb57c9d41ea9178e897655c17bd
OPERATION=shell
EXPECTED=deny
TARGET=denied.marker


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-shell-deny/case.json <==
{
  "case": "claude-shell-deny",
  "runtime": "claude-code",
  "runtime_version": "2.1.159 (Claude Code)",
  "operation": "shell",
  "expected_decision": "deny",
  "observed_decision": "deny",
  "tool_name_observed": "Bash",
  "catp_exit_code": 2,
  "pipeline": {
    "attempted": true,
    "event_delivered": true,
    "payload_parsed": true,
    "decision": "deny",
    "runtime_honored": true,
    "side_effect_observed": false,
    "audit_persisted": true
  },
  "enforcement_evidence": {
    "v4_entry": true,
    "action_sidecar_present": true,
    "sidecar_schema_valid": true,
    "action_commitment": "a4c8c620cbb356af8f3e92eab52bd17c01b70102191e1c513c86fae79908429b",
    "action_commitment_recomputed": "a4c8c620cbb356af8f3e92eab52bd17c01b70102191e1c513c86fae79908429b",
    "action_commitment_match": true,
    "policy_commitment": "74abd6df23eefcfd983f661172c6b9f8735a89ef5ad6f8485d97c515c36b969d",
    "policy_commitment_recomputed": "74abd6df23eefcfd983f661172c6b9f8735a89ef5ad6f8485d97c515c36b969d",
    "policy_commitment_match": true,
    "commitments_wellformed": true,
    "chain_verified": true,
    "chain_message": "chain intact",
    "evidence_ok": true
  },
  "side_effect": {
    "target": "denied.marker",
    "exists": false
  },
  "audit_entries": 1,
  "chain_intact": true,
  "pass": true
}


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-shell-deny/config/hook-post.sh <==
#!/usr/bin/env bash
cat > "/tmp/catp-rq1b-work/cases/claude-shell-deny/hook-post.payload.json"
"~/catp_paper/experiments/artifact/install/node_modules/.bin/catp" hook post --runtime claude-code < "/tmp/catp-rq1b-work/cases/claude-shell-deny/hook-post.payload.json" 2> >(tee "/tmp/catp-rq1b-work/cases/claude-shell-deny/hook-post.stderr" >&2) | tee "/tmp/catp-rq1b-work/cases/claude-shell-deny/hook-post.stdout"
rc=${PIPESTATUS[0]}; echo "$rc" > "/tmp/catp-rq1b-work/cases/claude-shell-deny/hook-post.exit"
wait
exit "$rc"


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-shell-deny/config/hook-pre.sh <==
#!/usr/bin/env bash
cat > "/tmp/catp-rq1b-work/cases/claude-shell-deny/hook-pre.payload.json"
"~/catp_paper/experiments/artifact/install/node_modules/.bin/catp" hook pre --runtime claude-code < "/tmp/catp-rq1b-work/cases/claude-shell-deny/hook-pre.payload.json" 2> >(tee "/tmp/catp-rq1b-work/cases/claude-shell-deny/hook-pre.stderr" >&2) | tee "/tmp/catp-rq1b-work/cases/claude-shell-deny/hook-pre.stdout"
rc=${PIPESTATUS[0]}; echo "$rc" > "/tmp/catp-rq1b-work/cases/claude-shell-deny/hook-pre.exit"
wait
exit "$rc"


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-shell-deny/config/settings.json <==
{"hooks":{"PreToolUse":[{"matcher":".*","hooks":[{"type":"command","command":"bash /tmp/catp-rq1b-work/cases/claude-shell-deny/hook-pre.sh"}]}],"PostToolUse":[{"matcher":".*","hooks":[{"type":"command","command":"bash /tmp/catp-rq1b-work/cases/claude-shell-deny/hook-post.sh"}]}]}}


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-shell-deny/hook-pre.exit <==
2


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-shell-deny/hook-pre.payload.json <==
{"session_id":"c008590b-d781-434a-a240-57ce33e6b00f","transcript_path":"/tmp/catp-rq1b-work/cases/claude-shell-deny/rthome/projects/-private-tmp-catp-rq1b-work-cases-claude-shell-deny-wd/c008590b-d781-434a-a240-57ce33e6b00f.jsonl","cwd":"/private/tmp/catp-rq1b-work/cases/claude-shell-deny/wd","permission_mode":"bypassPermissions","effort":{"level":"high"},"hook_event_name":"PreToolUse","tool_name":"Bash","tool_input":{"command":"printf BLOCKED > denied.marker"},"tool_use_id":"toolu_stub_1"}


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-shell-deny/hook-pre.stderr <==
writes to denied.marker are blocked


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-shell-deny/hook-pre.stdout <==
{"decision":"block","reason":"writes to denied.marker are blocked"}


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-shell-deny/logverify.exit <==
0


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-shell-deny/logverify.txt <==
✓ Chain intact — 1 entries verified across 1 log file(s)


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-shell-deny/runtime.exit <==
0


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-shell-deny/stub-summary.json <==
{"stub_posts":6,"tool_call_emitted":true}


==> anc/experiments/raw/runtime-in-the-loop/cases/claude-shell-deny/wd/catp-policy.toml <==
[agent]
id = "rq1b-cc"
version = "1"

[[rules]]
tool = "Bash"
allow = false
pattern = ["*denied.marker*"]
reason = "writes to denied.marker are blocked"

[[rules]]
tool = "Bash"
allow = true

==> anc/experiments/raw/runtime-in-the-loop/cases/codex-file-allow/actions/99f5a47e855a9f4809e72de1fd4c557d57ce19fdc553135041b9468a89f58830.json <==
{"phase":"pre","runtime":"codex","schema":"catp_tool_action_v1","session_id":"01a0d778-d937-78c3-a13f-3713e04fbacc","tool_input":{"command":"apply_patch <<PATCH\n*** Begin Patch\n*** Add File: ok.txt\n+WRITTEN\n*** End Patch\nPATCH"},"tool_name":"Bash"}

==> anc/experiments/raw/runtime-in-the-loop/cases/codex-file-allow/audit.jsonl <==
{"commitment_version":4,"phase":"pre","ts":"2026-09-25T07:30:17.037Z","tool":"Bash","decision":"allow","rule_matched":"Bash:allow","reason":"allowed by policy","policy_commitment":"1c8b7251324d15486e7d16e74753584d67949fb5fbce39fddaa0a30947b4da4d","action_commitment":"99f5a47e855a9f4809e72de1fd4c557d57ce19fdc553135041b9468a89f58830","commitment":"c63a658d602f9213ca83b883d4a1dfc9281db3a800c5aa5feecce7c6993e67af","input_summary":"{\"command\":\"apply_patch <<PATCH\\n*** Begin Patch\\n*** Add File: ok.txt\\n+WRITTEN\\n*** End Patch\\nPATCH\"}"}


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-file-allow/case.env <==
CASE=codex-file-allow
RUNTIME=codex
RUNTIME_VERSION=codex-cli 0.155.1
RUNTIME_BIN=/usr/local/lib/node_modules/@openai/codex/bin/codex.js
RUNTIME_SHA256=61b0194f3bb6534439c8d26a3ed57d0805f84b884588b761795323eeb92fcf70
OPERATION=bash-mediated-file
EXPECTED=allow
TARGET=ok.txt


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-file-allow/case.json <==
{
  "case": "codex-file-allow",
  "runtime": "codex",
  "runtime_version": "codex-cli 0.155.1",
  "operation": "bash-mediated-file",
  "expected_decision": "allow",
  "observed_decision": "allow",
  "tool_name_observed": "Bash",
  "catp_exit_code": 0,
  "pipeline": {
    "attempted": true,
    "event_delivered": true,
    "payload_parsed": true,
    "decision": "allow",
    "runtime_honored": true,
    "side_effect_observed": true,
    "audit_persisted": true
  },
  "enforcement_evidence": {
    "v4_entry": true,
    "action_sidecar_present": true,
    "sidecar_schema_valid": true,
    "action_commitment": "99f5a47e855a9f4809e72de1fd4c557d57ce19fdc553135041b9468a89f58830",
    "action_commitment_recomputed": "99f5a47e855a9f4809e72de1fd4c557d57ce19fdc553135041b9468a89f58830",
    "action_commitment_match": true,
    "policy_commitment": "1c8b7251324d15486e7d16e74753584d67949fb5fbce39fddaa0a30947b4da4d",
    "policy_commitment_recomputed": "1c8b7251324d15486e7d16e74753584d67949fb5fbce39fddaa0a30947b4da4d",
    "policy_commitment_match": true,
    "commitments_wellformed": true,
    "chain_verified": true,
    "chain_message": "chain intact",
    "evidence_ok": true
  },
  "side_effect": {
    "target": "ok.txt",
    "exists": true
  },
  "audit_entries": 1,
  "chain_intact": true,
  "pass": true
}


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-file-allow/config/config.toml <==
model = "stub-model"
model_provider = "stub"
approval_policy = "never"
sandbox_mode = "danger-full-access"
disable_response_storage = true

[model_providers.stub]
name = "Stub"
base_url = "http://127.0.0.1:8857/v1"
wire_api = "responses"
env_key = "STUB_API_KEY"
request_max_retries = 1
stream_max_retries = 1

[features]
hooks = true


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-file-allow/config/hook-post.sh <==
#!/usr/bin/env bash
cat > "/tmp/catp-rq1b-work/cases/codex-file-allow/hook-post.payload.json"
"~/catp_paper/experiments/artifact/install/node_modules/.bin/catp" hook post --runtime codex < "/tmp/catp-rq1b-work/cases/codex-file-allow/hook-post.payload.json" 2> >(tee "/tmp/catp-rq1b-work/cases/codex-file-allow/hook-post.stderr" >&2) | tee "/tmp/catp-rq1b-work/cases/codex-file-allow/hook-post.stdout"
rc=${PIPESTATUS[0]}; echo "$rc" > "/tmp/catp-rq1b-work/cases/codex-file-allow/hook-post.exit"
wait
exit "$rc"


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-file-allow/config/hook-pre.sh <==
#!/usr/bin/env bash
cat > "/tmp/catp-rq1b-work/cases/codex-file-allow/hook-pre.payload.json"
"~/catp_paper/experiments/artifact/install/node_modules/.bin/catp" hook pre --runtime codex < "/tmp/catp-rq1b-work/cases/codex-file-allow/hook-pre.payload.json" 2> >(tee "/tmp/catp-rq1b-work/cases/codex-file-allow/hook-pre.stderr" >&2) | tee "/tmp/catp-rq1b-work/cases/codex-file-allow/hook-pre.stdout"
rc=${PIPESTATUS[0]}; echo "$rc" > "/tmp/catp-rq1b-work/cases/codex-file-allow/hook-pre.exit"
wait
exit "$rc"


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-file-allow/config/hooks.json <==
{"hooks":{"PreToolUse":[{"hooks":[{"type":"command","command":"bash /tmp/catp-rq1b-work/cases/codex-file-allow/hook-pre.sh"}]}],"PostToolUse":[{"hooks":[{"type":"command","command":"bash /tmp/catp-rq1b-work/cases/codex-file-allow/hook-post.sh"}]}]}}


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-file-allow/hook-pre.exit <==
0


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-file-allow/hook-pre.payload.json <==
{"session_id":"01a0d778-d937-78c3-a13f-3713e04fbacc","turn_id":"01a0d778-d970-7373-b85a-6e33f2eb5d02","transcript_path":null,"cwd":"/private/tmp/catp-rq1b-work/cases/codex-file-allow/wd","hook_event_name":"PreToolUse","model":"stub-model","permission_mode":"bypassPermissions","tool_name":"Bash","tool_input":{"command":"apply_patch <<PATCH\n*** Begin Patch\n*** Add File: ok.txt\n+WRITTEN\n*** End Patch\nPATCH"},"tool_use_id":"call_stub_1"}

==> anc/experiments/raw/runtime-in-the-loop/cases/codex-file-allow/logverify.exit <==
0


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-file-allow/logverify.txt <==
✓ Chain intact — 1 entries verified across 1 log file(s)


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-file-allow/runtime.exit <==
0


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-file-allow/stub-summary.json <==
{"stub_posts":2,"tool_call_emitted":true}


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-file-allow/wd/catp-policy.toml <==
[agent]
id = "rq1b-cx"
version = "1"

[[rules]]
tool = "Bash"
allow = true

==> anc/experiments/raw/runtime-in-the-loop/cases/codex-file-allow/wd/ok.txt <==
WRITTEN


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-file-deny/actions/51526ecce6c2b30a007ba0b58a082e39af19c19e5b01f42e02fb969789d71873.json <==
{"phase":"pre","runtime":"codex","schema":"catp_tool_action_v1","session_id":"01a0d778-ec51-7630-b482-3bf1ac543973","tool_input":{"command":"apply_patch <<PATCH\n*** Begin Patch\n*** Add File: secret.txt\n+SECRET\n*** End Patch\nPATCH"},"tool_name":"Bash"}

==> anc/experiments/raw/runtime-in-the-loop/cases/codex-file-deny/audit.jsonl <==
{"commitment_version":4,"phase":"pre","ts":"2026-09-25T07:30:22.001Z","tool":"Bash","decision":"deny","rule_matched":"Bash:deny","reason":"writes to secret.txt are blocked","policy_commitment":"7a9c20a97384d2f22ad1d0f6a08c16571fe3a1fe50d5824777c2287f69fa39dd","action_commitment":"51526ecce6c2b30a007ba0b58a082e39af19c19e5b01f42e02fb969789d71873","commitment":"0b92d902006796e31175db63e8bbf0738e8fd11424af9ed6a6ca4aaf16681ce2","input_summary":"{\"command\":\"apply_patch <<PATCH\\n*** Begin Patch\\n*** Add File: secret.txt\\n+SECRET\\n*** End Patch\\nPATCH\"}"}


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-file-deny/case.env <==
CASE=codex-file-deny
RUNTIME=codex
RUNTIME_VERSION=codex-cli 0.155.1
RUNTIME_BIN=/usr/local/lib/node_modules/@openai/codex/bin/codex.js
RUNTIME_SHA256=61b0194f3bb6534439c8d26a3ed57d0805f84b884588b761795323eeb92fcf70
OPERATION=bash-mediated-file
EXPECTED=deny
TARGET=secret.txt


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-file-deny/case.json <==
{
  "case": "codex-file-deny",
  "runtime": "codex",
  "runtime_version": "codex-cli 0.155.1",
  "operation": "bash-mediated-file",
  "expected_decision": "deny",
  "observed_decision": "deny",
  "tool_name_observed": "Bash",
  "catp_exit_code": 2,
  "pipeline": {
    "attempted": true,
    "event_delivered": true,
    "payload_parsed": true,
    "decision": "deny",
    "runtime_honored": true,
    "side_effect_observed": false,
    "audit_persisted": true
  },
  "enforcement_evidence": {
    "v4_entry": true,
    "action_sidecar_present": true,
    "sidecar_schema_valid": true,
    "action_commitment": "51526ecce6c2b30a007ba0b58a082e39af19c19e5b01f42e02fb969789d71873",
    "action_commitment_recomputed": "51526ecce6c2b30a007ba0b58a082e39af19c19e5b01f42e02fb969789d71873",
    "action_commitment_match": true,
    "policy_commitment": "7a9c20a97384d2f22ad1d0f6a08c16571fe3a1fe50d5824777c2287f69fa39dd",
    "policy_commitment_recomputed": "7a9c20a97384d2f22ad1d0f6a08c16571fe3a1fe50d5824777c2287f69fa39dd",
    "policy_commitment_match": true,
    "commitments_wellformed": true,
    "chain_verified": true,
    "chain_message": "chain intact",
    "evidence_ok": true
  },
  "side_effect": {
    "target": "secret.txt",
    "exists": false
  },
  "audit_entries": 1,
  "chain_intact": true,
  "pass": true
}


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-file-deny/config/config.toml <==
model = "stub-model"
model_provider = "stub"
approval_policy = "never"
sandbox_mode = "danger-full-access"
disable_response_storage = true

[model_providers.stub]
name = "Stub"
base_url = "http://127.0.0.1:8858/v1"
wire_api = "responses"
env_key = "STUB_API_KEY"
request_max_retries = 1
stream_max_retries = 1

[features]
hooks = true


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-file-deny/config/hook-post.sh <==
#!/usr/bin/env bash
cat > "/tmp/catp-rq1b-work/cases/codex-file-deny/hook-post.payload.json"
"~/catp_paper/experiments/artifact/install/node_modules/.bin/catp" hook post --runtime codex < "/tmp/catp-rq1b-work/cases/codex-file-deny/hook-post.payload.json" 2> >(tee "/tmp/catp-rq1b-work/cases/codex-file-deny/hook-post.stderr" >&2) | tee "/tmp/catp-rq1b-work/cases/codex-file-deny/hook-post.stdout"
rc=${PIPESTATUS[0]}; echo "$rc" > "/tmp/catp-rq1b-work/cases/codex-file-deny/hook-post.exit"
wait
exit "$rc"


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-file-deny/config/hook-pre.sh <==
#!/usr/bin/env bash
cat > "/tmp/catp-rq1b-work/cases/codex-file-deny/hook-pre.payload.json"
"~/catp_paper/experiments/artifact/install/node_modules/.bin/catp" hook pre --runtime codex < "/tmp/catp-rq1b-work/cases/codex-file-deny/hook-pre.payload.json" 2> >(tee "/tmp/catp-rq1b-work/cases/codex-file-deny/hook-pre.stderr" >&2) | tee "/tmp/catp-rq1b-work/cases/codex-file-deny/hook-pre.stdout"
rc=${PIPESTATUS[0]}; echo "$rc" > "/tmp/catp-rq1b-work/cases/codex-file-deny/hook-pre.exit"
wait
exit "$rc"


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-file-deny/config/hooks.json <==
{"hooks":{"PreToolUse":[{"hooks":[{"type":"command","command":"bash /tmp/catp-rq1b-work/cases/codex-file-deny/hook-pre.sh"}]}],"PostToolUse":[{"hooks":[{"type":"command","command":"bash /tmp/catp-rq1b-work/cases/codex-file-deny/hook-post.sh"}]}]}}


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-file-deny/hook-pre.exit <==
2


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-file-deny/hook-pre.payload.json <==
{"session_id":"01a0d778-ec51-7630-b482-3bf1ac543973","turn_id":"01a0d778-ec9b-79b3-915b-ed34c6f47c3f","transcript_path":null,"cwd":"/private/tmp/catp-rq1b-work/cases/codex-file-deny/wd","hook_event_name":"PreToolUse","model":"stub-model","permission_mode":"bypassPermissions","tool_name":"Bash","tool_input":{"command":"apply_patch <<PATCH\n*** Begin Patch\n*** Add File: secret.txt\n+SECRET\n*** End Patch\nPATCH"},"tool_use_id":"call_stub_1"}

==> anc/experiments/raw/runtime-in-the-loop/cases/codex-file-deny/hook-pre.stderr <==
writes to secret.txt are blocked


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-file-deny/hook-pre.stdout <==
{"decision":"block","reason":"writes to secret.txt are blocked"}


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-file-deny/logverify.exit <==
0


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-file-deny/logverify.txt <==
✓ Chain intact — 1 entries verified across 1 log file(s)


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-file-deny/runtime.exit <==
0


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-file-deny/stub-summary.json <==
{"stub_posts":2,"tool_call_emitted":true}


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-file-deny/wd/catp-policy.toml <==
[agent]
id = "rq1b-cx"
version = "1"

[[rules]]
tool = "Bash"
allow = false
pattern = ["*secret.txt*"]
reason = "writes to secret.txt are blocked"

[[rules]]
tool = "Bash"
allow = true

==> anc/experiments/raw/runtime-in-the-loop/cases/codex-shell-allow/actions/379f34bbc55be6d982c60b4f290b58d3dd835de1f52977e847c3300b419025c0.json <==
{"phase":"pre","runtime":"codex","schema":"catp_tool_action_v1","session_id":"01a0d778-b330-74b3-9842-4b0ff0d7f23c","tool_input":{"command":"printf ALLOWED > allowed.marker"},"tool_name":"Bash"}

==> anc/experiments/raw/runtime-in-the-loop/cases/codex-shell-allow/actions/749398b3befc010dbaffc81e212c123f7c6f1a9adea0f331bc2dbdf26dbbb06b.json <==
{"phase":"post","runtime":"codex","schema":"catp_tool_action_v1","session_id":"01a0d778-b330-74b3-9842-4b0ff0d7f23c","tool_input":{"command":"printf ALLOWED > allowed.marker"},"tool_name":"Bash"}

==> anc/experiments/raw/runtime-in-the-loop/cases/codex-shell-allow/audit.jsonl <==
{"commitment_version":4,"phase":"pre","ts":"2026-09-25T07:30:07.561Z","tool":"Bash","decision":"allow","rule_matched":"Bash:allow","reason":"allowed by policy","policy_commitment":"1c8b7251324d15486e7d16e74753584d67949fb5fbce39fddaa0a30947b4da4d","action_commitment":"379f34bbc55be6d982c60b4f290b58d3dd835de1f52977e847c3300b419025c0","commitment":"da2f9d70cfa1613d9be78d161d8194c6c54664326238528b77ee380dc0dac014","input_summary":"{\"command\":\"printf ALLOWED > allowed.marker\"}"}
{"commitment_version":4,"phase":"post","ts":"2026-09-25T07:30:07.904Z","tool":"Bash","decision":"allow","rule_matched":null,"reason":"post-action audit record","policy_commitment":"1c8b7251324d15486e7d16e74753584d67949fb5fbce39fddaa0a30947b4da4d","action_commitment":"749398b3befc010dbaffc81e212c123f7c6f1a9adea0f331bc2dbdf26dbbb06b","commitment":"c28ea9d37adc0ff5096aa40cd2468edb236594173ebba9bdfaa834263b2480ea","input_summary":"{\"command\":\"printf ALLOWED > allowed.marker\"}"}


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-shell-allow/case.env <==
CASE=codex-shell-allow
RUNTIME=codex
RUNTIME_VERSION=codex-cli 0.155.1
RUNTIME_BIN=/usr/local/lib/node_modules/@openai/codex/bin/codex.js
RUNTIME_SHA256=61b0194f3bb6534439c8d26a3ed57d0805f84b884588b761795323eeb92fcf70
OPERATION=shell
EXPECTED=allow
TARGET=allowed.marker


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-shell-allow/case.json <==
{
  "case": "codex-shell-allow",
  "runtime": "codex",
  "runtime_version": "codex-cli 0.155.1",
  "operation": "shell",
  "expected_decision": "allow",
  "observed_decision": "allow",
  "tool_name_observed": "Bash",
  "catp_exit_code": 0,
  "pipeline": {
    "attempted": true,
    "event_delivered": true,
    "payload_parsed": true,
    "decision": "allow",
    "runtime_honored": true,
    "side_effect_observed": true,
    "audit_persisted": true
  },
  "enforcement_evidence": {
    "v4_entry": true,
    "action_sidecar_present": true,
    "sidecar_schema_valid": true,
    "action_commitment": "379f34bbc55be6d982c60b4f290b58d3dd835de1f52977e847c3300b419025c0",
    "action_commitment_recomputed": "379f34bbc55be6d982c60b4f290b58d3dd835de1f52977e847c3300b419025c0",
    "action_commitment_match": true,
    "policy_commitment": "1c8b7251324d15486e7d16e74753584d67949fb5fbce39fddaa0a30947b4da4d",
    "policy_commitment_recomputed": "1c8b7251324d15486e7d16e74753584d67949fb5fbce39fddaa0a30947b4da4d",
    "policy_commitment_match": true,
    "commitments_wellformed": true,
    "chain_verified": true,
    "chain_message": "chain intact",
    "evidence_ok": true
  },
  "side_effect": {
    "target": "allowed.marker",
    "exists": true
  },
  "audit_entries": 2,
  "chain_intact": true,
  "pass": true
}


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-shell-allow/config/config.toml <==
model = "stub-model"
model_provider = "stub"
approval_policy = "never"
sandbox_mode = "danger-full-access"
disable_response_storage = true

[model_providers.stub]
name = "Stub"
base_url = "http://127.0.0.1:8855/v1"
wire_api = "responses"
env_key = "STUB_API_KEY"
request_max_retries = 1
stream_max_retries = 1

[features]
hooks = true


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-shell-allow/config/hook-post.sh <==
#!/usr/bin/env bash
cat > "/tmp/catp-rq1b-work/cases/codex-shell-allow/hook-post.payload.json"
"~/catp_paper/experiments/artifact/install/node_modules/.bin/catp" hook post --runtime codex < "/tmp/catp-rq1b-work/cases/codex-shell-allow/hook-post.payload.json" 2> >(tee "/tmp/catp-rq1b-work/cases/codex-shell-allow/hook-post.stderr" >&2) | tee "/tmp/catp-rq1b-work/cases/codex-shell-allow/hook-post.stdout"
rc=${PIPESTATUS[0]}; echo "$rc" > "/tmp/catp-rq1b-work/cases/codex-shell-allow/hook-post.exit"
wait
exit "$rc"


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-shell-allow/config/hook-pre.sh <==
#!/usr/bin/env bash
cat > "/tmp/catp-rq1b-work/cases/codex-shell-allow/hook-pre.payload.json"
"~/catp_paper/experiments/artifact/install/node_modules/.bin/catp" hook pre --runtime codex < "/tmp/catp-rq1b-work/cases/codex-shell-allow/hook-pre.payload.json" 2> >(tee "/tmp/catp-rq1b-work/cases/codex-shell-allow/hook-pre.stderr" >&2) | tee "/tmp/catp-rq1b-work/cases/codex-shell-allow/hook-pre.stdout"
rc=${PIPESTATUS[0]}; echo "$rc" > "/tmp/catp-rq1b-work/cases/codex-shell-allow/hook-pre.exit"
wait
exit "$rc"


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-shell-allow/config/hooks.json <==
{"hooks":{"PreToolUse":[{"hooks":[{"type":"command","command":"bash /tmp/catp-rq1b-work/cases/codex-shell-allow/hook-pre.sh"}]}],"PostToolUse":[{"hooks":[{"type":"command","command":"bash /tmp/catp-rq1b-work/cases/codex-shell-allow/hook-post.sh"}]}]}}


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-shell-allow/hook-post.payload.json <==
{"session_id":"01a0d778-b330-74b3-9842-4b0ff0d7f23c","turn_id":"01a0d778-b41b-7f72-9ff5-4b6fe28b1411","transcript_path":null,"cwd":"/private/tmp/catp-rq1b-work/cases/codex-shell-allow/wd","hook_event_name":"PostToolUse","model":"stub-model","permission_mode":"bypassPermissions","tool_name":"Bash","tool_input":{"command":"printf ALLOWED > allowed.marker"},"tool_response":"","tool_use_id":"call_stub_1"}

==> anc/experiments/raw/runtime-in-the-loop/cases/codex-shell-allow/hook-pre.exit <==
0


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-shell-allow/hook-pre.payload.json <==
{"session_id":"01a0d778-b330-74b3-9842-4b0ff0d7f23c","turn_id":"01a0d778-b41b-7f72-9ff5-4b6fe28b1411","transcript_path":null,"cwd":"/private/tmp/catp-rq1b-work/cases/codex-shell-allow/wd","hook_event_name":"PreToolUse","model":"stub-model","permission_mode":"bypassPermissions","tool_name":"Bash","tool_input":{"command":"printf ALLOWED > allowed.marker"},"tool_use_id":"call_stub_1"}

==> anc/experiments/raw/runtime-in-the-loop/cases/codex-shell-allow/logverify.exit <==
0


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-shell-allow/logverify.txt <==
✓ Chain intact — 2 entries verified across 1 log file(s)


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-shell-allow/runtime.exit <==
0


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-shell-allow/stub-summary.json <==
{"stub_posts":2,"tool_call_emitted":true}


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-shell-allow/wd/allowed.marker <==
ALLOWED

==> anc/experiments/raw/runtime-in-the-loop/cases/codex-shell-allow/wd/catp-policy.toml <==
[agent]
id = "rq1b-cx"
version = "1"

[[rules]]
tool = "Bash"
allow = true

==> anc/experiments/raw/runtime-in-the-loop/cases/codex-shell-deny/actions/288268d06bedff0f1c4e2ee56eaba553ddfacd302648a3f1ed783f33c1b834f7.json <==
{"phase":"pre","runtime":"codex","schema":"catp_tool_action_v1","session_id":"01a0d778-c6ce-7ba1-b340-ffc304b6ca4c","tool_input":{"command":"printf BLOCKED > denied.marker"},"tool_name":"Bash"}

==> anc/experiments/raw/runtime-in-the-loop/cases/codex-shell-deny/audit.jsonl <==
{"commitment_version":4,"phase":"pre","ts":"2026-09-25T07:30:12.424Z","tool":"Bash","decision":"deny","rule_matched":"Bash:deny","reason":"writes to denied.marker are blocked","policy_commitment":"f14125158197784bf0d98dee3f3227a7d084b833a7408da674802eaac297b84f","action_commitment":"288268d06bedff0f1c4e2ee56eaba553ddfacd302648a3f1ed783f33c1b834f7","commitment":"1eb59733671f0fd6097c2fe69b50c73500e2d23f366a1a067ce8fd82c2a5fb98","input_summary":"{\"command\":\"printf BLOCKED > denied.marker\"}"}


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-shell-deny/case.env <==
CASE=codex-shell-deny
RUNTIME=codex
RUNTIME_VERSION=codex-cli 0.155.1
RUNTIME_BIN=/usr/local/lib/node_modules/@openai/codex/bin/codex.js
RUNTIME_SHA256=61b0194f3bb6534439c8d26a3ed57d0805f84b884588b761795323eeb92fcf70
OPERATION=shell
EXPECTED=deny
TARGET=denied.marker


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-shell-deny/case.json <==
{
  "case": "codex-shell-deny",
  "runtime": "codex",
  "runtime_version": "codex-cli 0.155.1",
  "operation": "shell",
  "expected_decision": "deny",
  "observed_decision": "deny",
  "tool_name_observed": "Bash",
  "catp_exit_code": 2,
  "pipeline": {
    "attempted": true,
    "event_delivered": true,
    "payload_parsed": true,
    "decision": "deny",
    "runtime_honored": true,
    "side_effect_observed": false,
    "audit_persisted": true
  },
  "enforcement_evidence": {
    "v4_entry": true,
    "action_sidecar_present": true,
    "sidecar_schema_valid": true,
    "action_commitment": "288268d06bedff0f1c4e2ee56eaba553ddfacd302648a3f1ed783f33c1b834f7",
    "action_commitment_recomputed": "288268d06bedff0f1c4e2ee56eaba553ddfacd302648a3f1ed783f33c1b834f7",
    "action_commitment_match": true,
    "policy_commitment": "f14125158197784bf0d98dee3f3227a7d084b833a7408da674802eaac297b84f",
    "policy_commitment_recomputed": "f14125158197784bf0d98dee3f3227a7d084b833a7408da674802eaac297b84f",
    "policy_commitment_match": true,
    "commitments_wellformed": true,
    "chain_verified": true,
    "chain_message": "chain intact",
    "evidence_ok": true
  },
  "side_effect": {
    "target": "denied.marker",
    "exists": false
  },
  "audit_entries": 1,
  "chain_intact": true,
  "pass": true
}


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-shell-deny/config/config.toml <==
model = "stub-model"
model_provider = "stub"
approval_policy = "never"
sandbox_mode = "danger-full-access"
disable_response_storage = true

[model_providers.stub]
name = "Stub"
base_url = "http://127.0.0.1:8856/v1"
wire_api = "responses"
env_key = "STUB_API_KEY"
request_max_retries = 1
stream_max_retries = 1

[features]
hooks = true


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-shell-deny/config/hook-post.sh <==
#!/usr/bin/env bash
cat > "/tmp/catp-rq1b-work/cases/codex-shell-deny/hook-post.payload.json"
"~/catp_paper/experiments/artifact/install/node_modules/.bin/catp" hook post --runtime codex < "/tmp/catp-rq1b-work/cases/codex-shell-deny/hook-post.payload.json" 2> >(tee "/tmp/catp-rq1b-work/cases/codex-shell-deny/hook-post.stderr" >&2) | tee "/tmp/catp-rq1b-work/cases/codex-shell-deny/hook-post.stdout"
rc=${PIPESTATUS[0]}; echo "$rc" > "/tmp/catp-rq1b-work/cases/codex-shell-deny/hook-post.exit"
wait
exit "$rc"


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-shell-deny/config/hook-pre.sh <==
#!/usr/bin/env bash
cat > "/tmp/catp-rq1b-work/cases/codex-shell-deny/hook-pre.payload.json"
"~/catp_paper/experiments/artifact/install/node_modules/.bin/catp" hook pre --runtime codex < "/tmp/catp-rq1b-work/cases/codex-shell-deny/hook-pre.payload.json" 2> >(tee "/tmp/catp-rq1b-work/cases/codex-shell-deny/hook-pre.stderr" >&2) | tee "/tmp/catp-rq1b-work/cases/codex-shell-deny/hook-pre.stdout"
rc=${PIPESTATUS[0]}; echo "$rc" > "/tmp/catp-rq1b-work/cases/codex-shell-deny/hook-pre.exit"
wait
exit "$rc"


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-shell-deny/config/hooks.json <==
{"hooks":{"PreToolUse":[{"hooks":[{"type":"command","command":"bash /tmp/catp-rq1b-work/cases/codex-shell-deny/hook-pre.sh"}]}],"PostToolUse":[{"hooks":[{"type":"command","command":"bash /tmp/catp-rq1b-work/cases/codex-shell-deny/hook-post.sh"}]}]}}


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-shell-deny/hook-pre.exit <==
2


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-shell-deny/hook-pre.payload.json <==
{"session_id":"01a0d778-c6ce-7ba1-b340-ffc304b6ca4c","turn_id":"01a0d778-c718-7f53-b643-4ad0f02a0e09","transcript_path":null,"cwd":"/private/tmp/catp-rq1b-work/cases/codex-shell-deny/wd","hook_event_name":"PreToolUse","model":"stub-model","permission_mode":"bypassPermissions","tool_name":"Bash","tool_input":{"command":"printf BLOCKED > denied.marker"},"tool_use_id":"call_stub_1"}

==> anc/experiments/raw/runtime-in-the-loop/cases/codex-shell-deny/hook-pre.stderr <==
writes to denied.marker are blocked


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-shell-deny/hook-pre.stdout <==
{"decision":"block","reason":"writes to denied.marker are blocked"}


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-shell-deny/logverify.exit <==
0


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-shell-deny/logverify.txt <==
✓ Chain intact — 1 entries verified across 1 log file(s)


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-shell-deny/runtime.exit <==
0


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-shell-deny/stub-summary.json <==
{"stub_posts":2,"tool_call_emitted":true}


==> anc/experiments/raw/runtime-in-the-loop/cases/codex-shell-deny/wd/catp-policy.toml <==
[agent]
id = "rq1b-cx"
version = "1"

[[rules]]
tool = "Bash"
allow = false
pattern = ["*denied.marker*"]
reason = "writes to denied.marker are blocked"

[[rules]]
tool = "Bash"
allow = true

==> anc/experiments/raw/runtime-in-the-loop/meta.json <==
{
  "group": "runtime-in-the-loop",
  "timestamp": "2026-09-25T07:29:44Z",
  "os": "Darwin 25.6.0 x86_64",
  "node": "v23.10.0",
  "npm": "10.9.2",
  "catp_bin": "install/node_modules/.bin/catp",
  "catp_version": "0.7.5",
  "registry_ref": "@catp-protocol/cli@0.7.5",
  "source_tag": "v0.7.5",
  "catp_release_commit": "077c5997245f1c52961a03c9f3b3be1f8d06ba6f",
  "paper_commit": "03712279fa0d00a529f6de1eabc8dfba10b503e2",
  "executable_sha256": "6fc34688e8e54c0a824ade6c5b5b7aade6271399d209171cfa885ecd1c754c56",
  "resolved_executable": "install/node_modules/@catp-protocol/cli/dist/cli.js",
  "lockfile_sha256": "03ad15b3e7cf7bb7797adf79c9c362d63ed8c0b86e0ae9aed0b69f9509c98a1d",
  "source_tarball_sha256": "b6d3f5e4f9ad7a7154ebfaeb900fe2dbb141d22b07ee1dea9ec9632da2466790",
  "cross_check_executable_matches_published": true,
  "published_tarball_integrity_match": true,
  "samples": 100,
  "warmup": 10,
  "machine": {
    "os": "Darwin 25.6.0 x86_64",
    "os_version": "Darwin Kernel Version 25.6.0: Fri Jul 31 19:11:49 PDT 2026; root:xnu-12377.161.14~5/RELEASE_X86_64",
    "os_build": "25G83",
    "cpu_model": "Intel(R) Core(TM) i9-9880H CPU @ 2.30GHz",
    "cpu_logical_cores": 16,
    "cpu_physical_cores": 8,
    "ram_bytes": 34359738368,
    "python": "3.14.7",
    "power_source": "ac",
    "results_filesystem": "apfs",
    "temp_filesystem": "apfs",
    "tool_versions": {
      "node": "v23.10.0",
      "npm": "10.9.2",
      "claude_code": "2.1.159 (Claude Code)",
      "codex_cli": "codex-cli 0.155.1",
      "forge": "forge 0.2.0 (ba9fa20 2024-06-24T00:23:02.741318000Z)",
      "solc": "0.8.30+commit.73712a01.Darwin.appleclang",
      "go": "go version go1.23.0 darwin/amd64",
      "latex": {
        "engine": "tectonic",
        "version": "Tectonic 0.17.0"
      }
    }
  }
}


==> anc/experiments/raw/runtime-in-the-loop/results.jsonl <==
{"case": "claude-file-allow", "runtime": "claude-code", "runtime_version": "2.1.159 (Claude Code)", "operation": "file", "expected_decision": "allow", "observed_decision": "allow", "tool_name_observed": "Write", "catp_exit_code": 0, "pipeline": {"attempted": true, "event_delivered": true, "payload_parsed": true, "decision": "allow", "runtime_honored": true, "side_effect_observed": true, "audit_persisted": true}, "enforcement_evidence": {"v4_entry": true, "action_sidecar_present": true, "sidecar_schema_valid": true, "action_commitment": "5e3542f411d81817bcef257e5bccabc21252eeb2a805fa44383e5ae4de806deb", "action_commitment_recomputed": "5e3542f411d81817bcef257e5bccabc21252eeb2a805fa44383e5ae4de806deb", "action_commitment_match": true, "policy_commitment": "90dec058d5694bf2ccf3003403a5f81c16de6506eca170fa4801054429f1ceb4", "policy_commitment_recomputed": "90dec058d5694bf2ccf3003403a5f81c16de6506eca170fa4801054429f1ceb4", "policy_commitment_match": true, "commitments_wellformed": true, "chain_verified": true, "chain_message": "chain intact", "evidence_ok": true}, "side_effect": {"target": "ok.txt", "exists": true}, "audit_entries": 2, "chain_intact": true, "pass": true}
{"case": "claude-file-deny", "runtime": "claude-code", "runtime_version": "2.1.159 (Claude Code)", "operation": "file", "expected_decision": "deny", "observed_decision": "deny", "tool_name_observed": "Write", "catp_exit_code": 2, "pipeline": {"attempted": true, "event_delivered": true, "payload_parsed": true, "decision": "deny", "runtime_honored": true, "side_effect_observed": false, "audit_persisted": true}, "enforcement_evidence": {"v4_entry": true, "action_sidecar_present": true, "sidecar_schema_valid": true, "action_commitment": "1bda073e5ed565486d824e9f54f1f7592b16b36f2f2f855fb64d971d0b2e80ed", "action_commitment_recomputed": "1bda073e5ed565486d824e9f54f1f7592b16b36f2f2f855fb64d971d0b2e80ed", "action_commitment_match": true, "policy_commitment": "df13e003d75933a9cc5a821d66d0b890affec75eb15dff22b5e27b9354470bcd", "policy_commitment_recomputed": "df13e003d75933a9cc5a821d66d0b890affec75eb15dff22b5e27b9354470bcd", "policy_commitment_match": true, "commitments_wellformed": true, "chain_verified": true, "chain_message": "chain intact", "evidence_ok": true}, "side_effect": {"target": "secret.txt", "exists": false}, "audit_entries": 1, "chain_intact": true, "pass": true}
{"case": "claude-shell-allow", "runtime": "claude-code", "runtime_version": "2.1.159 (Claude Code)", "operation": "shell", "expected_decision": "allow", "observed_decision": "allow", "tool_name_observed": "Bash", "catp_exit_code": 0, "pipeline": {"attempted": true, "event_delivered": true, "payload_parsed": true, "decision": "allow", "runtime_honored": true, "side_effect_observed": true, "audit_persisted": true}, "enforcement_evidence": {"v4_entry": true, "action_sidecar_present": true, "sidecar_schema_valid": true, "action_commitment": "df888306076459b5a6ea7d6804f0511c16d114934a9465632b83bb360006f13f", "action_commitment_recomputed": "df888306076459b5a6ea7d6804f0511c16d114934a9465632b83bb360006f13f", "action_commitment_match": true, "policy_commitment": "6f6dd92c6a1fef3b4032dc1324aef2f221a81cb64823d1bd5b70b18d6b3ea21d", "policy_commitment_recomputed": "6f6dd92c6a1fef3b4032dc1324aef2f221a81cb64823d1bd5b70b18d6b3ea21d", "policy_commitment_match": true, "commitments_wellformed": true, "chain_verified": true, "chain_message": "chain intact", "evidence_ok": true}, "side_effect": {"target": "allowed.marker", "exists": true}, "audit_entries": 2, "chain_intact": true, "pass": true}
{"case": "claude-shell-deny", "runtime": "claude-code", "runtime_version": "2.1.159 (Claude Code)", "operation": "shell", "expected_decision": "deny", "observed_decision": "deny", "tool_name_observed": "Bash", "catp_exit_code": 2, "pipeline": {"attempted": true, "event_delivered": true, "payload_parsed": true, "decision": "deny", "runtime_honored": true, "side_effect_observed": false, "audit_persisted": true}, "enforcement_evidence": {"v4_entry": true, "action_sidecar_present": true, "sidecar_schema_valid": true, "action_commitment": "a4c8c620cbb356af8f3e92eab52bd17c01b70102191e1c513c86fae79908429b", "action_commitment_recomputed": "a4c8c620cbb356af8f3e92eab52bd17c01b70102191e1c513c86fae79908429b", "action_commitment_match": true, "policy_commitment": "74abd6df23eefcfd983f661172c6b9f8735a89ef5ad6f8485d97c515c36b969d", "policy_commitment_recomputed": "74abd6df23eefcfd983f661172c6b9f8735a89ef5ad6f8485d97c515c36b969d", "policy_commitment_match": true, "commitments_wellformed": true, "chain_verified": true, "chain_message": "chain intact", "evidence_ok": true}, "side_effect": {"target": "denied.marker", "exists": false}, "audit_entries": 1, "chain_intact": true, "pass": true}
{"case": "codex-file-allow", "runtime": "codex", "runtime_version": "codex-cli 0.155.1", "operation": "bash-mediated-file", "expected_decision": "allow", "observed_decision": "allow", "tool_name_observed": "Bash", "catp_exit_code": 0, "pipeline": {"attempted": true, "event_delivered": true, "payload_parsed": true, "decision": "allow", "runtime_honored": true, "side_effect_observed": true, "audit_persisted": true}, "enforcement_evidence": {"v4_entry": true, "action_sidecar_present": true, "sidecar_schema_valid": true, "action_commitment": "99f5a47e855a9f4809e72de1fd4c557d57ce19fdc553135041b9468a89f58830", "action_commitment_recomputed": "99f5a47e855a9f4809e72de1fd4c557d57ce19fdc553135041b9468a89f58830", "action_commitment_match": true, "policy_commitment": "1c8b7251324d15486e7d16e74753584d67949fb5fbce39fddaa0a30947b4da4d", "policy_commitment_recomputed": "1c8b7251324d15486e7d16e74753584d67949fb5fbce39fddaa0a30947b4da4d", "policy_commitment_match": true, "commitments_wellformed": true, "chain_verified": true, "chain_message": "chain intact", "evidence_ok": true}, "side_effect": {"target": "ok.txt", "exists": true}, "audit_entries": 1, "chain_intact": true, "pass": true}
{"case": "codex-file-deny", "runtime": "codex", "runtime_version": "codex-cli 0.155.1", "operation": "bash-mediated-file", "expected_decision": "deny", "observed_decision": "deny", "tool_name_observed": "Bash", "catp_exit_code": 2, "pipeline": {"attempted": true, "event_delivered": true, "payload_parsed": true, "decision": "deny", "runtime_honored": true, "side_effect_observed": false, "audit_persisted": true}, "enforcement_evidence": {"v4_entry": true, "action_sidecar_present": true, "sidecar_schema_valid": true, "action_commitment": "51526ecce6c2b30a007ba0b58a082e39af19c19e5b01f42e02fb969789d71873", "action_commitment_recomputed": "51526ecce6c2b30a007ba0b58a082e39af19c19e5b01f42e02fb969789d71873", "action_commitment_match": true, "policy_commitment": "7a9c20a97384d2f22ad1d0f6a08c16571fe3a1fe50d5824777c2287f69fa39dd", "policy_commitment_recomputed": "7a9c20a97384d2f22ad1d0f6a08c16571fe3a1fe50d5824777c2287f69fa39dd", "policy_commitment_match": true, "commitments_wellformed": true, "chain_verified": true, "chain_message": "chain intact", "evidence_ok": true}, "side_effect": {"target": "secret.txt", "exists": false}, "audit_entries": 1, "chain_intact": true, "pass": true}
{"case": "codex-shell-allow", "runtime": "codex", "runtime_version": "codex-cli 0.155.1", "operation": "shell", "expected_decision": "allow", "observed_decision": "allow", "tool_name_observed": "Bash", "catp_exit_code": 0, "pipeline": {"attempted": true, "event_delivered": true, "payload_parsed": true, "decision": "allow", "runtime_honored": true, "side_effect_observed": true, "audit_persisted": true}, "enforcement_evidence": {"v4_entry": true, "action_sidecar_present": true, "sidecar_schema_valid": true, "action_commitment": "379f34bbc55be6d982c60b4f290b58d3dd835de1f52977e847c3300b419025c0", "action_commitment_recomputed": "379f34bbc55be6d982c60b4f290b58d3dd835de1f52977e847c3300b419025c0", "action_commitment_match": true, "policy_commitment": "1c8b7251324d15486e7d16e74753584d67949fb5fbce39fddaa0a30947b4da4d", "policy_commitment_recomputed": "1c8b7251324d15486e7d16e74753584d67949fb5fbce39fddaa0a30947b4da4d", "policy_commitment_match": true, "commitments_wellformed": true, "chain_verified": true, "chain_message": "chain intact", "evidence_ok": true}, "side_effect": {"target": "allowed.marker", "exists": true}, "audit_entries": 2, "chain_intact": true, "pass": true}
{"case": "codex-shell-deny", "runtime": "codex", "runtime_version": "codex-cli 0.155.1", "operation": "shell", "expected_decision": "deny", "observed_decision": "deny", "tool_name_observed": "Bash", "catp_exit_code": 2, "pipeline": {"attempted": true, "event_delivered": true, "payload_parsed": true, "decision": "deny", "runtime_honored": true, "side_effect_observed": false, "audit_persisted": true}, "enforcement_evidence": {"v4_entry": true, "action_sidecar_present": true, "sidecar_schema_valid": true, "action_commitment": "288268d06bedff0f1c4e2ee56eaba553ddfacd302648a3f1ed783f33c1b834f7", "action_commitment_recomputed": "288268d06bedff0f1c4e2ee56eaba553ddfacd302648a3f1ed783f33c1b834f7", "action_commitment_match": true, "policy_commitment": "f14125158197784bf0d98dee3f3227a7d084b833a7408da674802eaac297b84f", "policy_commitment_recomputed": "f14125158197784bf0d98dee3f3227a7d084b833a7408da674802eaac297b84f", "policy_commitment_match": true, "commitments_wellformed": true, "chain_verified": true, "chain_message": "chain intact", "evidence_ok": true}, "side_effect": {"target": "denied.marker", "exists": false}, "audit_entries": 1, "chain_intact": true, "pass": true}


==> anc/experiments/raw/runtime-in-the-loop/runtimes.json <==
{
  "asserted_before_execution": "detected --version equality against pinned constants; abort on mismatch",
  "claude-code": {
    "version": "2.1.159 (Claude Code)",
    "pinned_version": "2.1.159 (Claude Code)",
    "bin": "~/.local/bin/claude",
    "realpath": "~/.local/share/claude/versions/2.1.159",
    "sha256": "ababd6c754f7e028ab5e4bd74d4d6d3a802cafb57c9d41ea9178e897655c17bd"
  },
  "codex": {
    "version": "codex-cli 0.155.1",
    "pinned_version": "codex-cli 0.155.1",
    "bin": "/usr/local/bin/codex",
    "realpath": "/usr/local/lib/node_modules/@openai/codex/bin/codex.js",
    "sha256": "61b0194f3bb6534439c8d26a3ed57d0805f84b884588b761795323eeb92fcf70"
  },
  "note": "paths anonymized ($HOME -> ~); sha256 is the identity-bearing value"
}

==> anc/experiments/remediation-0.7.6/run-20260927-01/commands.json <==
[
  {
    "argv": [
      "node",
      "PAPER/experiments/mechanism/reverify.mjs",
      "PAPER/experiments/remediation-0.7.6/run-20260927-01/mechanism"
    ],
    "exit": 0,
    "step": "mechanism"
  },
  {
    "argv": [
      "bash",
      "PAPER/experiments/scripts/rq2_failure_matrix.sh"
    ],
    "exit": 0,
    "step": "rq2"
  },
  {
    "argv": [
      "bash",
      "PAPER/experiments/scripts/rq4_verification_cost.sh"
    ],
    "exit": 0,
    "step": "receipts"
  }
]


==> anc/experiments/remediation-0.7.6/run-20260927-01/mechanism.log <==
{"total":13,"passed":13}


==> anc/experiments/remediation-0.7.6/run-20260927-01/mechanism/expectations.json <==
{
  "kind": "predefined CLI counterexamples, not product baselines",
  "cases": [
    [
      "valid-control",
      0,
      "enforcement-time-bound"
    ],
    [
      "missing-export",
      1,
      "catp_authorization_receipt_v2 verification requires --audit-export <path> (the catp_audit_export_v2 bundle from receipt issue/sign or catp log export); signature-only verification cannot establish enforcement-time-bound assurance"
    ],
    [
      "other-export",
      1,
      "receipt audit_export_sha256 does not match audit export"
    ],
    [
      "hidden-action-field",
      1,
      "audit export action does not match the selected entry action_commitment"
    ],
    [
      "selected-entry",
      1,
      "receipt audit_commitment does not match the selected audit entry"
    ],
    [
      "signed-decision",
      1,
      "receipt decision does not match the selected audit entry"
    ],
    [
      "signed-tool",
      1,
      "receipt tool does not match the selected audit entry"
    ],
    [
      "signed-phase",
      1,
      "phase must be pre"
    ],
    [
      "signed-policy",
      1,
      "receipt policy_commitment does not match the selected audit entry"
    ],
    [
      "signed-action",
      1,
      "receipt action_commitment does not match the selected audit entry"
    ],
    [
      "signed-timestamp",
      1,
      "receipt timestamp does not match the selected audit entry"
    ],
    [
      "signed-reason",
      1,
      "receipt reason does not match the selected audit entry"
    ],
    [
      "signed-rule",
      1,
      "receipt rule_matched does not match the selected audit entry"
    ]
  ]
}


==> anc/experiments/remediation-0.7.6/run-20260927-01/mechanism/meta.json <==
{
  "catp_version": "0.7.6",
  "catp_release_commit": "fec7e8e80ca9d2d4f220cbb270902c48f239ffa1",
  "executable_sha256": "6fc34688e8e54c0a824ade6c5b5b7aade6271399d209171cfa885ecd1c754c56",
  "source": "experiments/mechanism/run-20260926-02",
  "public_key_sha256": "32621a4a22019eb89f138cf69761401a74f304d4a81ce3f1bfba20859de5c09a",
  "runner_sha256": "92c822d1beca9aa23477bf36ab72bf5e34c305527c59caa17e775a61013f5f8a"
}


==> anc/experiments/remediation-0.7.6/run-20260927-01/mechanism/results.json <==
[
  {
    "id": "valid-control",
    "expected_exit": 0,
    "expected_message": "enforcement-time-bound",
    "signature_only": true,
    "receipt_sha256": "8828e56134491d3470112fd204563d18f809c97eee710b592da52b8792cda725",
    "export_sha256": "b8a7488fcdc696b98562bc9ea360d2be601fb2b793489460580637f5a6b340c9",
    "status": 0,
    "stdout": "{\n  \"actionCommitment\": \"802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5\",\n  \"agentId\": \"mechanism\",\n  \"assurance\": \"enforcement-time-bound\",\n  \"auditCommitment\": \"6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec\",\n  \"auditExport\": \"matched\",\n  \"auditExportHash\": \"024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a\",\n  \"authorizationReceipt\": \"valid\",\n  \"decision\": \"allow\",\n  \"policy\": null,\n  \"policyCommitment\": \"cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77\",\n  \"receiptVersion\": \"catp_authorization_receipt_v2\",\n  \"signedAt\": \"2026-09-26T14:19:16.382Z\",\n  \"timestamp\": \"2026-09-26T14:19:15.529Z\",\n  \"tool\": \"Bash\"\n}\n",
    "stderr": "",
    "signal": null,
    "error": null,
    "pass": true
  },
  {
    "id": "missing-export",
    "expected_exit": 1,
    "expected_message": "catp_authorization_receipt_v2 verification requires --audit-export <path> (the catp_audit_export_v2 bundle from receipt issue/sign or catp log export); signature-only verification cannot establish enforcement-time-bound assurance",
    "signature_only": true,
    "receipt_sha256": "8828e56134491d3470112fd204563d18f809c97eee710b592da52b8792cda725",
    "export_sha256": "b8a7488fcdc696b98562bc9ea360d2be601fb2b793489460580637f5a6b340c9",
    "status": 1,
    "stdout": "",
    "stderr": "catp: catp_authorization_receipt_v2 verification requires --audit-export <path> (the catp_audit_export_v2 bundle from receipt issue/sign or catp log export); signature-only verification cannot establish enforcement-time-bound assurance\n",
    "signal": null,
    "error": null,
    "pass": true
  },
  {
    "id": "other-export",
    "expected_exit": 1,
    "expected_message": "receipt audit_export_sha256 does not match audit export",
    "signature_only": true,
    "receipt_sha256": "8828e56134491d3470112fd204563d18f809c97eee710b592da52b8792cda725",
    "export_sha256": "dd49844799b63776f367ccf05f4ab839a3d42afebf35adcd9b20e4aa619af41a",
    "status": 1,
    "stdout": "",
    "stderr": "catp: receipt audit_export_sha256 does not match audit export\n",
    "signal": null,
    "error": null,
    "pass": true
  },
  {
    "id": "hidden-action-field",
    "expected_exit": 1,
    "expected_message": "audit export action does not match the selected entry action_commitment",
    "signature_only": true,
    "receipt_sha256": "da57f8febefea3ae4413acb2c7ef1a45ecd7cc7e513798c2a6bdaa1a300efbf4",
    "export_sha256": "49b85062989f226bfd67044cc26c692bf2c5942d10ad6a005142666d88b04bc3",
    "status": 1,
    "stdout": "",
    "stderr": "catp: audit export action does not match the selected entry action_commitment\n",
    "signal": null,
    "error": null,
    "pass": true
  },
  {
    "id": "selected-entry",
    "expected_exit": 1,
    "expected_message": "receipt audit_commitment does not match the selected audit entry",
    "signature_only": true,
    "receipt_sha256": "a5b6faac676dd4b59e17175ceee5c22b1b45e17a555732b0a2433527f13ceee7",
    "export_sha256": "dd49844799b63776f367ccf05f4ab839a3d42afebf35adcd9b20e4aa619af41a",
    "status": 1,
    "stdout": "",
    "stderr": "catp: receipt audit_commitment does not match the selected audit entry\n",
    "signal": null,
    "error": null,
    "pass": true
  },
  {
    "id": "signed-decision",
    "expected_exit": 1,
    "expected_message": "receipt decision does not match the selected audit entry",
    "signature_only": true,
    "receipt_sha256": "ab89ab8e89ea3f5a7c8a6b06eb9ec43361508428960c22744b3eaa634e5eba1a",
    "export_sha256": "b8a7488fcdc696b98562bc9ea360d2be601fb2b793489460580637f5a6b340c9",
    "status": 1,
    "stdout": "",
    "stderr": "catp: receipt decision does not match the selected audit entry\n",
    "signal": null,
    "error": null,
    "pass": true
  },
  {
    "id": "signed-tool",
    "expected_exit": 1,
    "expected_message": "receipt tool does not match the selected audit entry",
    "signature_only": true,
    "receipt_sha256": "b10f454326c1b657ca9e3ef7d5a162e8fc30e7d2dc096dfa5a697ba95f9f8172",
    "export_sha256": "b8a7488fcdc696b98562bc9ea360d2be601fb2b793489460580637f5a6b340c9",
    "status": 1,
    "stdout": "",
    "stderr": "catp: receipt tool does not match the selected audit entry\n",
    "signal": null,
    "error": null,
    "pass": true
  },
  {
    "id": "signed-phase",
    "expected_exit": 1,
    "expected_message": "phase must be pre",
    "signature_only": true,
    "receipt_sha256": "286e0297971baa2332c7a6a007f9a4a616eb7e6b3d70c616ba203f6621278984",
    "export_sha256": "b8a7488fcdc696b98562bc9ea360d2be601fb2b793489460580637f5a6b340c9",
    "status": 1,
    "stdout": "",
    "stderr": "catp: phase must be pre\n",
    "signal": null,
    "error": null,
    "pass": true
  },
  {
    "id": "signed-policy",
    "expected_exit": 1,
    "expected_message": "receipt policy_commitment does not match the selected audit entry",
    "signature_only": true,
    "receipt_sha256": "a7a08818c24726eb6a8a8ff082e456f8fcce79fa10a1bd5fff3349e026ffd805",
    "export_sha256": "b8a7488fcdc696b98562bc9ea360d2be601fb2b793489460580637f5a6b340c9",
    "status": 1,
    "stdout": "",
    "stderr": "catp: receipt policy_commitment does not match the selected audit entry\n",
    "signal": null,
    "error": null,
    "pass": true
  },
  {
    "id": "signed-action",
    "expected_exit": 1,
    "expected_message": "receipt action_commitment does not match the selected audit entry",
    "signature_only": true,
    "receipt_sha256": "b594b8c30f28891b2c461e390d24dad9b317a2c1d95d9c07f5cd88864c15b63b",
    "export_sha256": "b8a7488fcdc696b98562bc9ea360d2be601fb2b793489460580637f5a6b340c9",
    "status": 1,
    "stdout": "",
    "stderr": "catp: receipt action_commitment does not match the selected audit entry\n",
    "signal": null,
    "error": null,
    "pass": true
  },
  {
    "id": "signed-timestamp",
    "expected_exit": 1,
    "expected_message": "receipt timestamp does not match the selected audit entry",
    "signature_only": true,
    "receipt_sha256": "a521ad11a25bf037f8de401529ccf86174fbf41a4ea20c498fca6f02aff79b56",
    "export_sha256": "b8a7488fcdc696b98562bc9ea360d2be601fb2b793489460580637f5a6b340c9",
    "status": 1,
    "stdout": "",
    "stderr": "catp: receipt timestamp does not match the selected audit entry\n",
    "signal": null,
    "error": null,
    "pass": true
  },
  {
    "id": "signed-reason",
    "expected_exit": 1,
    "expected_message": "receipt reason does not match the selected audit entry",
    "signature_only": true,
    "receipt_sha256": "4ed2a51cb0bd3e21c9984afac60f6d24e0ddf1426fd61c2eec3f4f17f6c544a7",
    "export_sha256": "b8a7488fcdc696b98562bc9ea360d2be601fb2b793489460580637f5a6b340c9",
    "status": 1,
    "stdout": "",
    "stderr": "catp: receipt reason does not match the selected audit entry\n",
    "signal": null,
    "error": null,
    "pass": true
  },
  {
    "id": "signed-rule",
    "expected_exit": 1,
    "expected_message": "receipt rule_matched does not match the selected audit entry",
    "signature_only": true,
    "receipt_sha256": "9adc8d09fd31d576b613818531ce7f8ca03c4f198b4c13029836580d9986a5b8",
    "export_sha256": "b8a7488fcdc696b98562bc9ea360d2be601fb2b793489460580637f5a6b340c9",
    "status": 1,
    "stdout": "",
    "stderr": "catp: receipt rule_matched does not match the selected audit entry\n",
    "signal": null,
    "error": null,
    "pass": true
  }
]


==> anc/experiments/remediation-0.7.6/run-20260927-01/mechanism/summary.json <==
{
  "total": 13,
  "passed": 13,
  "all_pass": true,
  "rows": [
    {
      "id": "valid-control",
      "expected_exit": 0,
      "expected_message": "enforcement-time-bound",
      "signature_only": true,
      "receipt_sha256": "8828e56134491d3470112fd204563d18f809c97eee710b592da52b8792cda725",
      "export_sha256": "b8a7488fcdc696b98562bc9ea360d2be601fb2b793489460580637f5a6b340c9",
      "status": 0,
      "stdout": "{\n  \"actionCommitment\": \"802d23e27bf56150dcb8d85a77d22a85bc0519cd5d4fedf9c7db48f86f3abae5\",\n  \"agentId\": \"mechanism\",\n  \"assurance\": \"enforcement-time-bound\",\n  \"auditCommitment\": \"6e0a54bc94d2db3f02f9b94b68f142716fc1abba548bda346aff2b5ff00023ec\",\n  \"auditExport\": \"matched\",\n  \"auditExportHash\": \"024c383efded90464721a77562d0f27532adb2268f39c3bf03fd221a7ebb002a\",\n  \"authorizationReceipt\": \"valid\",\n  \"decision\": \"allow\",\n  \"policy\": null,\n  \"policyCommitment\": \"cfdb7b2728b0651a69b522e4fc01df0000bdf006d00b7057cb2421452bcf2d77\",\n  \"receiptVersion\": \"catp_authorization_receipt_v2\",\n  \"signedAt\": \"2026-09-26T14:19:16.382Z\",\n  \"timestamp\": \"2026-09-26T14:19:15.529Z\",\n  \"tool\": \"Bash\"\n}\n",
      "stderr": "",
      "signal": null,
      "error": null,
      "pass": true
    },
    {
      "id": "missing-export",
      "expected_exit": 1,
      "expected_message": "catp_authorization_receipt_v2 verification requires --audit-export <path> (the catp_audit_export_v2 bundle from receipt issue/sign or catp log export); signature-only verification cannot establish enforcement-time-bound assurance",
      "signature_only": true,
      "receipt_sha256": "8828e56134491d3470112fd204563d18f809c97eee710b592da52b8792cda725",
      "export_sha256": "b8a7488fcdc696b98562bc9ea360d2be601fb2b793489460580637f5a6b340c9",
      "status": 1,
      "stdout": "",
      "stderr": "catp: catp_authorization_receipt_v2 verification requires --audit-export <path> (the catp_audit_export_v2 bundle from receipt issue/sign or catp log export); signature-only verification cannot establish enforcement-time-bound assurance\n",
      "signal": null,
      "error": null,
      "pass": true
    },
    {
      "id": "other-export",
      "expected_exit": 1,
      "expected_message": "receipt audit_export_sha256 does not match audit export",
      "signature_only": true,
      "receipt_sha256": "8828e56134491d3470112fd204563d18f809c97eee710b592da52b8792cda725",
      "export_sha256": "dd49844799b63776f367ccf05f4ab839a3d42afebf35adcd9b20e4aa619af41a",
      "status": 1,
      "stdout": "",
      "stderr": "catp: receipt audit_export_sha256 does not match audit export\n",
      "signal": null,
      "error": null,
      "pass": true
    },
    {
      "id": "hidden-action-field",
      "expected_exit": 1,
      "expected_message": "audit export action does not match the selected entry action_commitment",
      "signature_only": true,
      "receipt_sha256": "da57f8febefea3ae4413acb2c7ef1a45ecd7cc7e513798c2a6bdaa1a300efbf4",
      "export_sha256": "49b85062989f226bfd67044cc26c692bf2c5942d10ad6a005142666d88b04bc3",
      "status": 1,
      "stdout": "",
      "stderr": "catp: audit export action does not match the selected entry action_commitment\n",
      "signal": null,
      "error": null,
      "pass": true
    },
    {
      "id": "selected-entry",
      "expected_exit": 1,
      "expected_message": "receipt audit_commitment does not match the selected audit entry",
      "signature_only": true,
      "receipt_sha256": "a5b6faac676dd4b59e17175ceee5c22b1b45e17a555732b0a2433527f13ceee7",
      "export_sha256": "dd49844799b63776f367ccf05f4ab839a3d42afebf35adcd9b20e4aa619af41a",
      "status": 1,
      "stdout": "",
      "stderr": "catp: receipt audit_commitment does not match the selected audit entry\n",
      "signal": null,
      "error": null,
      "pass": true
    },
    {
      "id": "signed-decision",
      "expected_exit": 1,
      "expected_message": "receipt decision does not match the selected audit entry",
      "signature_only": true,
      "receipt_sha256": "ab89ab8e89ea3f5a7c8a6b06eb9ec43361508428960c22744b3eaa634e5eba1a",
      "export_sha256": "b8a7488fcdc696b98562bc9ea360d2be601fb2b793489460580637f5a6b340c9",
      "status": 1,
      "stdout": "",
      "stderr": "catp: receipt decision does not match the selected audit entry\n",
      "signal": null,
      "error": null,
      "pass": true
    },
    {
      "id": "signed-tool",
      "expected_exit": 1,
      "expected_message": "receipt tool does not match the selected audit entry",
      "signature_only": true,
      "receipt_sha256": "b10f454326c1b657ca9e3ef7d5a162e8fc30e7d2dc096dfa5a697ba95f9f8172",
      "export_sha256": "b8a7488fcdc696b98562bc9ea360d2be601fb2b793489460580637f5a6b340c9",
      "status": 1,
      "stdout": "",
      "stderr": "catp: receipt tool does not match the selected audit entry\n",
      "signal": null,
      "error": null,
      "pass": true
    },
    {
      "id": "signed-phase",
      "expected_exit": 1,
      "expected_message": "phase must be pre",
      "signature_only": true,
      "receipt_sha256": "286e0297971baa2332c7a6a007f9a4a616eb7e6b3d70c616ba203f6621278984",
      "export_sha256": "b8a7488fcdc696b98562bc9ea360d2be601fb2b793489460580637f5a6b340c9",
      "status": 1,
      "stdout": "",
      "stderr": "catp: phase must be pre\n",
      "signal": null,
      "error": null,
      "pass": true
    },
    {
      "id": "signed-policy",
      "expected_exit": 1,
      "expected_message": "receipt policy_commitment does not match the selected audit entry",
      "signature_only": true,
      "receipt_sha256": "a7a08818c24726eb6a8a8ff082e456f8fcce79fa10a1bd5fff3349e026ffd805",
      "export_sha256": "b8a7488fcdc696b98562bc9ea360d2be601fb2b793489460580637f5a6b340c9",
      "status": 1,
      "stdout": "",
      "stderr": "catp: receipt policy_commitment does not match the selected audit entry\n",
      "signal": null,
      "error": null,
      "pass": true
    },
    {
      "id": "signed-action",
      "expected_exit": 1,
      "expected_message": "receipt action_commitment does not match the selected audit entry",
      "signature_only": true,
      "receipt_sha256": "b594b8c30f28891b2c461e390d24dad9b317a2c1d95d9c07f5cd88864c15b63b",
      "export_sha256": "b8a7488fcdc696b98562bc9ea360d2be601fb2b793489460580637f5a6b340c9",
      "status": 1,
      "stdout": "",
      "stderr": "catp: receipt action_commitment does not match the selected audit entry\n",
      "signal": null,
      "error": null,
      "pass": true
    },
    {
      "id": "signed-timestamp",
      "expected_exit": 1,
      "expected_message": "receipt timestamp does not match the selected audit entry",
      "signature_only": true,
      "receipt_sha256": "a521ad11a25bf037f8de401529ccf86174fbf41a4ea20c498fca6f02aff79b56",
      "export_sha256": "b8a7488fcdc696b98562bc9ea360d2be601fb2b793489460580637f5a6b340c9",
      "status": 1,
      "stdout": "",
      "stderr": "catp: receipt timestamp does not match the selected audit entry\n",
      "signal": null,
      "error": null,
      "pass": true
    },
    {
      "id": "signed-reason",
      "expected_exit": 1,
      "expected_message": "receipt reason does not match the selected audit entry",
      "signature_only": true,
      "receipt_sha256": "4ed2a51cb0bd3e21c9984afac60f6d24e0ddf1426fd61c2eec3f4f17f6c544a7",
      "export_sha256": "b8a7488fcdc696b98562bc9ea360d2be601fb2b793489460580637f5a6b340c9",
      "status": 1,
      "stdout": "",
      "stderr": "catp: receipt reason does not match the selected audit entry\n",
      "signal": null,
      "error": null,
      "pass": true
    },
    {
      "id": "signed-rule",
      "expected_exit": 1,
      "expected_message": "receipt rule_matched does not match the selected audit entry",
      "signature_only": true,
      "receipt_sha256": "9adc8d09fd31d576b613818531ce7f8ca03c4f198b4c13029836580d9986a5b8",
      "export_sha256": "b8a7488fcdc696b98562bc9ea360d2be601fb2b793489460580637f5a6b340c9",
      "status": 1,
      "stdout": "",
      "stderr": "catp: receipt rule_matched does not match the selected audit entry\n",
      "signal": null,
      "error": null,
      "pass": true
    }
  ]
}


==> anc/experiments/remediation-0.7.6/run-20260927-01/processed/failure-matrix.json <==
{
  "total": 29,
  "passed": 29,
  "failed": 0,
  "all_pass": true,
  "cli_observed": {
    "total": 29,
    "passed": 29,
    "failed": 0,
    "all_pass": true,
    "by_category": {
      "malformed-input": {
        "total": 5,
        "passed": 5
      },
      "policy-error": {
        "total": 1,
        "passed": 1
      },
      "policy-deny": {
        "total": 1,
        "passed": 1
      },
      "evidence-tampering": {
        "total": 3,
        "passed": 3
      },
      "truncation-limitation": {
        "total": 1,
        "passed": 1
      },
      "receipt-binding": {
        "total": 2,
        "passed": 2
      },
      "receipt-signature": {
        "total": 2,
        "passed": 2
      },
      "policy-substitution": {
        "total": 2,
        "passed": 2
      },
      "concurrency": {
        "total": 2,
        "passed": 2
      },
      "durability-failure": {
        "total": 2,
        "passed": 2
      },
      "action-binding": {
        "total": 5,
        "passed": 5
      },
      "policy-binding": {
        "total": 3,
        "passed": 3
      }
    },
    "failing": [],
    "rows": [
      {
        "category": "malformed-input",
        "scenario": "not-json-policy-present",
        "expected": "exit 2",
        "observed": "exit 2",
        "pass": true
      },
      {
        "category": "malformed-input",
        "scenario": "empty-tool-name",
        "expected": "exit 2",
        "observed": "exit 2",
        "pass": true
      },
      {
        "category": "malformed-input",
        "scenario": "array-tool-input",
        "expected": "exit 2",
        "observed": "exit 2",
        "pass": true
      },
      {
        "category": "malformed-input",
        "scenario": "benign-allowed-control",
        "expected": "exit 0",
        "observed": "exit 0",
        "pass": true
      },
      {
        "category": "malformed-input",
        "scenario": "no-policy-malformed-inactive",
        "expected": "exit 0",
        "observed": "exit 0",
        "pass": true
      },
      {
        "category": "policy-error",
        "scenario": "invalid-policy-fail-closed",
        "expected": "exit 2",
        "observed": "exit 2",
        "pass": true
      },
      {
        "category": "policy-deny",
        "scenario": "destructive-command-blocked",
        "expected": "exit 2",
        "observed": "exit 2",
        "pass": true
      },
      {
        "category": "evidence-tampering",
        "scenario": "chain-intact-control",
        "expected": "exit 0",
        "observed": "exit 0",
        "pass": true
      },
      {
        "category": "evidence-tampering",
        "scenario": "tampered-decision-detected",
        "expected": "exit 1",
        "observed": "exit 1",
        "pass": true
      },
      {
        "category": "evidence-tampering",
        "scenario": "tampered-commitment-detected",
        "expected": "exit 1",
        "observed": "exit 1",
        "pass": true
      },
      {
        "category": "truncation-limitation",
        "scenario": "tail-truncation-undetectable-locally",
        "expected": "exit 0",
        "observed": "exit 0",
        "pass": true
      },
      {
        "category": "receipt-binding",
        "scenario": "receipt-valid-control",
        "expected": "exit 0",
        "observed": "exit 0",
        "pass": true
      },
      {
        "category": "receipt-binding",
        "scenario": "replay-against-other-action",
        "expected": "exit 1",
        "observed": "exit 1",
        "pass": true
      },
      {
        "category": "receipt-signature",
        "scenario": "wrong-public-key",
        "expected": "exit 1",
        "observed": "exit 1",
        "pass": true
      },
      {
        "category": "receipt-signature",
        "scenario": "tampered-receipt-payload",
        "expected": "exit 1",
        "observed": "exit 1",
        "pass": true
      },
      {
        "category": "policy-substitution",
        "scenario": "true-policy-control",
        "expected": "exit 0",
        "observed": "exit 0",
        "pass": true
      },
      {
        "category": "policy-substitution",
        "scenario": "substituted-policy-detected",
        "expected": "exit 1",
        "observed": "exit 1",
        "pass": true
      },
      {
        "category": "concurrency",
        "scenario": "chain-intact-under-concurrency",
        "expected": "exit 0",
        "observed": "exit 0",
        "pass": true
      },
      {
        "category": "concurrency",
        "scenario": "no-lost-appends",
        "expected": "count 20",
        "observed": "count 20",
        "pass": true
      },
      {
        "category": "durability-failure",
        "scenario": "action-sidecar-creation-failure",
        "expected": "exit 2, block emitted, entries 1->1",
        "observed": "exit 2, block=yes, entries 1->1",
        "pass": true
      },
      {
        "category": "durability-failure",
        "scenario": "audit-append-failure",
        "expected": "exit 2, block emitted, entries 1->1",
        "observed": "exit 2, block=yes, entries 1->1",
        "pass": true
      },
      {
        "category": "action-binding",
        "scenario": "missing-sidecar-during-export",
        "expected": "log export rejects (exit != 0)",
        "observed": "exit 1",
        "pass": true
      },
      {
        "category": "action-binding",
        "scenario": "altered-sidecar-at-export",
        "expected": "log export rejects (exit != 0)",
        "observed": "exit 1",
        "pass": true
      },
      {
        "category": "action-binding",
        "scenario": "long-prefix-sidecar-substitution",
        "expected": "log export rejects (exit != 0)",
        "observed": "exit 1",
        "pass": true
      },
      {
        "category": "action-binding",
        "scenario": "valid-bundle-control",
        "expected": "exit 0",
        "observed": "exit 0",
        "pass": true
      },
      {
        "category": "action-binding",
        "scenario": "tampered-bundle-rejected-offline",
        "expected": "exit 1",
        "observed": "exit 1",
        "pass": true
      },
      {
        "category": "policy-binding",
        "scenario": "true-policy-sign-control",
        "expected": "exit 0",
        "observed": "exit 0",
        "pass": true
      },
      {
        "category": "policy-binding",
        "scenario": "policy-swap-sign-rejected",
        "expected": "receipt sign -f rejects (exit != 0)",
        "observed": "exit 1",
        "pass": true
      },
      {
        "category": "policy-binding",
        "scenario": "policy-swap-verify-rejected",
        "expected": "exit 1",
        "observed": "exit 1",
        "pass": true
      }
    ]
  },
  "unit_fsync": {
    "available": true,
    "kind": "unit-level in-memory fault injection + fsync call-order assertions",
    "not_os_level_cli_faults": true,
    "note": "Injected file-fsync / directory-fsync / rename failures, torn-append rollback (ftruncate to the pre-append length), idempotent durable-write barrier re-establishment, and the fsync call-ORDER contract are verified in the CATP TypeScript suite against an in-memory fake filesystem. They are NOT re-presented here as OS-level CLI faults; the CLI-observed durability cases in failures.jsonl use real permission-denied faults on the published artifact instead.",
    "source": "catp-plugin/tests/audit/durable.test.ts",
    "catp_version": "0.7.5",
    "catp_commit": "077c5997245f1c52961a03c9f3b3be1f8d06ba6f",
    "catp_commit_note": "durable.test.ts and durable.ts are byte-identical at HEAD and tag v0.7.5",
    "runner": "cd catp-plugin && node --experimental-vm-modules ../node_modules/.bin/jest --config jest.config.cjs tests/audit/durable.test.ts --json",
    "num_total": 32,
    "num_passed": 32,
    "num_failed": 0,
    "success": true,
    "fault_injection_checks": [
      {
        "name": "durableAppendLine (operation order) creates parents, appends line+newline, fsyncs file then parent for a new file",
        "status": "passed"
      },
      {
        "name": "durableAppendLine (operation order) does not fsync the parent when appending to an existing file",
        "status": "passed"
      },
      {
        "name": "durableAppendLine (operation order) propagates a file-fsync failure and still closes the descriptor",
        "status": "passed"
      },
      {
        "name": "durableAppendLine (operation order) propagates a directory-fsync failure",
        "status": "passed"
      },
      {
        "name": "durableAppendLine (operation order) fails instead of spinning forever when a write makes no progress",
        "status": "passed"
      },
      {
        "name": "durableAppendLine (operation order) preserves the fsync error even when the cleanup close also fails",
        "status": "passed"
      },
      {
        "name": "ensureDirectoryDurable creates missing components and fsyncs deepest-upward plus the existing parent",
        "status": "passed"
      },
      {
        "name": "durableWriteContentAddressed writes a temp file, fsyncs it, atomically renames, then fsyncs the parent",
        "status": "passed"
      },
      {
        "name": "durableWriteContentAddressed reports corruption when the existing target has different bytes",
        "status": "passed"
      },
      {
        "name": "durableWriteContentAddressed propagates a rename failure, closes the fd, and removes the temp file",
        "status": "passed"
      },
      {
        "name": "durableWriteContentAddressed propagates a file-fsync failure and removes the temp file",
        "status": "passed"
      },
      {
        "name": "durableCreateEmptyFile creates parents, opens 0o600, fsyncs file then parent, and writes no bytes",
        "status": "passed"
      },
      {
        "name": "durableCreateEmptyFile propagates a file-fsync failure and still closes the descriptor",
        "status": "passed"
      },
      {
        "name": "durableAppendLine (operation order) rolls back a torn append to the original length when the write fails mid-way",
        "status": "passed"
      },
      {
        "name": "durableAppendLine (operation order) rolls back after a partial write when the fsync fails, preserving both errors",
        "status": "passed"
      },
      {
        "name": "durableAppendLine (operation order) truncates a torn append on a brand-new file back to empty",
        "status": "passed"
      },
      {
        "name": "durableWriteContentAddressed re-establishes the durability barrier when identical bytes already exist",
        "status": "passed"
      },
      {
        "name": "durableWriteContentAddressed re-runs the barrier on retry after rename succeeded but the dir fsync failed",
        "status": "passed"
      },
      {
        "name": "durableWriteContentAddressed fails closed when the idempotent barrier itself cannot be flushed",
        "status": "passed"
      },
      {
        "name": "durableCreateEmptyFile re-establishes the durability barrier when the file already exists",
        "status": "passed"
      },
      {
        "name": "durableCreateEmptyFile re-runs the barrier on retry after the new-file dir fsync failed",
        "status": "passed"
      }
    ],
    "cross_check": "committed_fixture"
  },
  "tested_fault_boundary": "CLI-observed durability faults are OS-level permission-denied errors on the published 0.7.6 artifact (a read-only action-sidecar directory and a read-only audit file), plus offline rejection of missing / altered / long-prefix-substituted / bundle-tampered action evidence and of policy swaps made after enforcement. Injected file-fsync / directory-fsync / rename failures and the fsync call-ORDER contract are UNIT-level evidence (in-memory fake filesystem) imported from catp-plugin/tests/audit/durable.test.ts. Neither layer claims coverage of arbitrary kernel-crash or power-loss timing: durability ordering is asserted at the syscall-op level in the unit suite and via fail-closed behavior at the CLI level."
}


==> anc/experiments/remediation-0.7.6/run-20260927-01/processed/receipts.json <==
{
  "receipts": {
    "n": 100,
    "warmup": 10,
    "issue_ms": {
      "n": 100,
      "mean": 187.371,
      "stdev": 26.032,
      "sem": 2.616,
      "ci95_ms": 5.127,
      "min": 161.56801400939003,
      "p50": 183.574,
      "p95": 218.201,
      "max": 351.86543001327664
    },
    "verify_ms": {
      "n": 100,
      "mean": 177.15,
      "stdev": 16.04,
      "sem": 1.612,
      "ci95_ms": 3.16,
      "min": 155.48294899053872,
      "p50": 174.405,
      "p95": 203.305,
      "max": 232.04812296899036
    },
    "sizes_bytes": {
      "receipt": 977,
      "audit_export": 978,
      "public_key_pem": 113
    },
    "note": "Absolute end-to-end wall time of the CATP Node CLI receipt commands, including process startup, crypto and IO. The RQ3 no-policy hook uses a different subcommand/workload and is not subtracted; these measurements do not isolate component costs."
  },
  "mode": "receipts-only",
  "groth16_remeasured": false
}


==> anc/experiments/remediation-0.7.6/run-20260927-01/raw/failure-matrix/failures.jsonl <==
{"category":"malformed-input","scenario":"not-json-policy-present","expected":"exit 2","observed":"exit 2","pass":true}
{"category":"malformed-input","scenario":"empty-tool-name","expected":"exit 2","observed":"exit 2","pass":true}
{"category":"malformed-input","scenario":"array-tool-input","expected":"exit 2","observed":"exit 2","pass":true}
{"category":"malformed-input","scenario":"benign-allowed-control","expected":"exit 0","observed":"exit 0","pass":true}
{"category":"malformed-input","scenario":"no-policy-malformed-inactive","expected":"exit 0","observed":"exit 0","pass":true}
{"category":"policy-error","scenario":"invalid-policy-fail-closed","expected":"exit 2","observed":"exit 2","pass":true}
{"category":"policy-deny","scenario":"destructive-command-blocked","expected":"exit 2","observed":"exit 2","pass":true}
{"category":"evidence-tampering","scenario":"chain-intact-control","expected":"exit 0","observed":"exit 0","pass":true}
{"category":"evidence-tampering","scenario":"tampered-decision-detected","expected":"exit 1","observed":"exit 1","pass":true}
{"category":"evidence-tampering","scenario":"tampered-commitment-detected","expected":"exit 1","observed":"exit 1","pass":true}
{"category":"truncation-limitation","scenario":"tail-truncation-undetectable-locally","expected":"exit 0","observed":"exit 0","pass":true}
{"category":"receipt-binding","scenario":"receipt-valid-control","expected":"exit 0","observed":"exit 0","pass":true}
{"category":"receipt-binding","scenario":"replay-against-other-action","expected":"exit 1","observed":"exit 1","pass":true}
{"category":"receipt-signature","scenario":"wrong-public-key","expected":"exit 1","observed":"exit 1","pass":true}
{"category":"receipt-signature","scenario":"tampered-receipt-payload","expected":"exit 1","observed":"exit 1","pass":true}
{"category":"policy-substitution","scenario":"true-policy-control","expected":"exit 0","observed":"exit 0","pass":true}
{"category":"policy-substitution","scenario":"substituted-policy-detected","expected":"exit 1","observed":"exit 1","pass":true}
{"category":"concurrency","scenario":"chain-intact-under-concurrency","expected":"exit 0","observed":"exit 0","pass":true}
{"category":"concurrency","scenario":"no-lost-appends","expected":"count 20","observed":"count 20","pass":true}
{"category":"durability-failure","scenario":"action-sidecar-creation-failure","expected":"exit 2, block emitted, entries 1->1","observed":"exit 2, block=yes, entries 1->1","pass":true}
{"category":"durability-failure","scenario":"audit-append-failure","expected":"exit 2, block emitted, entries 1->1","observed":"exit 2, block=yes, entries 1->1","pass":true}
{"category":"action-binding","scenario":"missing-sidecar-during-export","expected":"log export rejects (exit != 0)","observed":"exit 1","pass":true}
{"category":"action-binding","scenario":"altered-sidecar-at-export","expected":"log export rejects (exit != 0)","observed":"exit 1","pass":true}
{"category":"action-binding","scenario":"long-prefix-sidecar-substitution","expected":"log export rejects (exit != 0)","observed":"exit 1","pass":true}
{"category":"action-binding","scenario":"valid-bundle-control","expected":"exit 0","observed":"exit 0","pass":true}
{"category":"action-binding","scenario":"tampered-bundle-rejected-offline","expected":"exit 1","observed":"exit 1","pass":true}
{"category":"policy-binding","scenario":"true-policy-sign-control","expected":"exit 0","observed":"exit 0","pass":true}
{"category":"policy-binding","scenario":"policy-swap-sign-rejected","expected":"receipt sign -f rejects (exit != 0)","observed":"exit 1","pass":true}
{"category":"policy-binding","scenario":"policy-swap-verify-rejected","expected":"exit 1","observed":"exit 1","pass":true}


==> anc/experiments/remediation-0.7.6/run-20260927-01/raw/failure-matrix/meta.json <==
{
  "group": "failure-matrix",
  "timestamp": "2026-09-27T08:44:24Z",
  "os": "Darwin 25.6.0 x86_64",
  "node": "v23.10.0",
  "npm": "10.9.2",
  "catp_bin": "install/node_modules/.bin/catp",
  "catp_version": "0.7.6",
  "registry_ref": "@catp-protocol/cli@0.7.6",
  "source_tag": "v0.7.6",
  "catp_release_commit": "fec7e8e80ca9d2d4f220cbb270902c48f239ffa1",
  "paper_commit": "a49a0b1986f3980269176b373527e56c71f15918",
  "executable_sha256": "6fc34688e8e54c0a824ade6c5b5b7aade6271399d209171cfa885ecd1c754c56",
  "resolved_executable": "install/node_modules/@catp-protocol/cli/dist/cli.js",
  "lockfile_sha256": "40e70490d9090905309cef60208014d33d2f4c5254f272555ea1e41f0ef28d8b",
  "source_tarball_sha256": "cc1f46a02e5bde8d6750f5a05dc2469cca399ee4acb73e03eb3e501cbc8cefc5",
  "cross_check_executable_matches_published": true,
  "published_tarball_integrity_match": true,
  "samples": 100,
  "warmup": 10,
  "machine": {
    "os": "Darwin 25.6.0 x86_64",
    "os_version": "Darwin Kernel Version 25.6.0: Fri Jul 31 19:11:49 PDT 2026; root:xnu-12377.161.14~5/RELEASE_X86_64",
    "os_build": "25G83",
    "cpu_model": "Intel(R) Core(TM) i9-9880H CPU @ 2.30GHz",
    "cpu_logical_cores": 16,
    "cpu_physical_cores": 8,
    "ram_bytes": 34359738368,
    "python": "3.14.7",
    "power_source": "ac",
    "results_filesystem": "apfs",
    "temp_filesystem": "apfs",
    "tool_versions": {
      "node": "v23.10.0",
      "npm": "10.9.2",
      "claude_code": "2.1.159 (Claude Code)",
      "codex_cli": "codex-cli 0.155.1",
      "forge": "forge 0.2.0 (ba9fa20 2024-06-24T00:23:02.741318000Z)",
      "solc": "0.8.30+commit.73712a01.Darwin.appleclang",
      "go": "go version go1.23.0 darwin/amd64",
      "latex": {
        "engine": "tectonic",
        "version": "Tectonic 0.17.0"
      }
    }
  }
}


==> anc/experiments/remediation-0.7.6/run-20260927-01/raw/receipts/meta.json <==
{
  "group": "receipts",
  "timestamp": "2026-09-27T08:44:41Z",
  "os": "Darwin 25.6.0 x86_64",
  "node": "v23.10.0",
  "npm": "10.9.2",
  "catp_bin": "install/node_modules/.bin/catp",
  "catp_version": "0.7.6",
  "registry_ref": "@catp-protocol/cli@0.7.6",
  "source_tag": "v0.7.6",
  "catp_release_commit": "fec7e8e80ca9d2d4f220cbb270902c48f239ffa1",
  "paper_commit": "a49a0b1986f3980269176b373527e56c71f15918",
  "executable_sha256": "6fc34688e8e54c0a824ade6c5b5b7aade6271399d209171cfa885ecd1c754c56",
  "resolved_executable": "install/node_modules/@catp-protocol/cli/dist/cli.js",
  "lockfile_sha256": "40e70490d9090905309cef60208014d33d2f4c5254f272555ea1e41f0ef28d8b",
  "source_tarball_sha256": "cc1f46a02e5bde8d6750f5a05dc2469cca399ee4acb73e03eb3e501cbc8cefc5",
  "cross_check_executable_matches_published": true,
  "published_tarball_integrity_match": true,
  "samples": 100,
  "warmup": 10,
  "machine": {
    "os": "Darwin 25.6.0 x86_64",
    "os_version": "Darwin Kernel Version 25.6.0: Fri Jul 31 19:11:49 PDT 2026; root:xnu-12377.161.14~5/RELEASE_X86_64",
    "os_build": "25G83",
    "cpu_model": "Intel(R) Core(TM) i9-9880H CPU @ 2.30GHz",
    "cpu_logical_cores": 16,
    "cpu_physical_cores": 8,
    "ram_bytes": 34359738368,
    "python": "3.14.7",
    "power_source": "ac",
    "results_filesystem": "apfs",
    "temp_filesystem": "apfs",
    "tool_versions": {
      "node": "v23.10.0",
      "npm": "10.9.2",
      "claude_code": "2.1.159 (Claude Code)",
      "codex_cli": "codex-cli 0.155.1",
      "forge": "forge 0.2.0 (ba9fa20 2024-06-24T00:23:02.741318000Z)",
      "solc": "0.8.30+commit.73712a01.Darwin.appleclang",
      "go": "go version go1.23.0 darwin/amd64",
      "latex": {
        "engine": "tectonic",
        "version": "Tectonic 0.17.0"
      }
    }
  }
}


==> anc/experiments/remediation-0.7.6/run-20260927-01/raw/receipts/receipts.jsonl <==
{"op": "verify", "iter": 0, "duration_ms": 180.464}
{"op": "issue", "iter": 0, "duration_ms": 189.6}
{"op": "verify", "iter": 1, "duration_ms": 183.547}
{"op": "issue", "iter": 1, "duration_ms": 181.065}
{"op": "verify", "iter": 2, "duration_ms": 167.543}
{"op": "issue", "iter": 2, "duration_ms": 190.555}
{"op": "verify", "iter": 3, "duration_ms": 181.594}
{"op": "issue", "iter": 3, "duration_ms": 168.386}
{"op": "verify", "iter": 4, "duration_ms": 162.064}
{"op": "issue", "iter": 4, "duration_ms": 166.905}
{"op": "verify", "iter": 5, "duration_ms": 157.979}
{"op": "issue", "iter": 5, "duration_ms": 183.787}
{"op": "verify", "iter": 6, "duration_ms": 172.394}
{"op": "issue", "iter": 6, "duration_ms": 174.805}
{"op": "verify", "iter": 7, "duration_ms": 176.485}
{"op": "issue", "iter": 7, "duration_ms": 174.288}
{"op": "verify", "iter": 8, "duration_ms": 167.699}
{"op": "issue", "iter": 8, "duration_ms": 197.1}
{"op": "verify", "iter": 9, "duration_ms": 180.052}
{"op": "issue", "iter": 9, "duration_ms": 165.385}
{"op": "verify", "iter": 10, "duration_ms": 165.977}
{"op": "issue", "iter": 10, "duration_ms": 163.176}
{"op": "verify", "iter": 11, "duration_ms": 158.923}
{"op": "issue", "iter": 11, "duration_ms": 211.633}
{"op": "verify", "iter": 12, "duration_ms": 212.009}
{"op": "issue", "iter": 12, "duration_ms": 217.455}
{"op": "verify", "iter": 13, "duration_ms": 197.048}
{"op": "issue", "iter": 13, "duration_ms": 192.542}
{"op": "verify", "iter": 14, "duration_ms": 232.048}
{"op": "issue", "iter": 14, "duration_ms": 189.081}
{"op": "verify", "iter": 15, "duration_ms": 182.57}
{"op": "issue", "iter": 15, "duration_ms": 168.196}
{"op": "verify", "iter": 16, "duration_ms": 167.427}
{"op": "issue", "iter": 16, "duration_ms": 206.495}
{"op": "verify", "iter": 17, "duration_ms": 179.444}
{"op": "issue", "iter": 17, "duration_ms": 191.83}
{"op": "verify", "iter": 18, "duration_ms": 174.539}
{"op": "issue", "iter": 18, "duration_ms": 165.194}
{"op": "verify", "iter": 19, "duration_ms": 163.082}
{"op": "issue", "iter": 19, "duration_ms": 176.628}
{"op": "verify", "iter": 20, "duration_ms": 162.368}
{"op": "issue", "iter": 20, "duration_ms": 183.345}
{"op": "verify", "iter": 21, "duration_ms": 169.433}
{"op": "issue", "iter": 21, "duration_ms": 186.331}
{"op": "verify", "iter": 22, "duration_ms": 179.777}
{"op": "issue", "iter": 22, "duration_ms": 190.63}
{"op": "verify", "iter": 23, "duration_ms": 185.647}
{"op": "issue", "iter": 23, "duration_ms": 187.935}
{"op": "verify", "iter": 24, "duration_ms": 164.248}
{"op": "issue", "iter": 24, "duration_ms": 172.671}
{"op": "verify", "iter": 25, "duration_ms": 176.573}
{"op": "issue", "iter": 25, "duration_ms": 170.118}
{"op": "verify", "iter": 26, "duration_ms": 158.329}
{"op": "issue", "iter": 26, "duration_ms": 174.819}
{"op": "verify", "iter": 27, "duration_ms": 173.262}
{"op": "issue", "iter": 27, "duration_ms": 170.36}
{"op": "verify", "iter": 28, "duration_ms": 167.925}
{"op": "issue", "iter": 28, "duration_ms": 161.568}
{"op": "verify", "iter": 29, "duration_ms": 159.158}
{"op": "issue", "iter": 29, "duration_ms": 173.595}
{"op": "verify", "iter": 30, "duration_ms": 156.1}
{"op": "issue", "iter": 30, "duration_ms": 165.593}
{"op": "verify", "iter": 31, "duration_ms": 174.272}
{"op": "issue", "iter": 31, "duration_ms": 164.141}
{"op": "verify", "iter": 32, "duration_ms": 167.908}
{"op": "issue", "iter": 32, "duration_ms": 186.816}
{"op": "verify", "iter": 33, "duration_ms": 161.163}
{"op": "issue", "iter": 33, "duration_ms": 165.565}
{"op": "verify", "iter": 34, "duration_ms": 194.391}
{"op": "issue", "iter": 34, "duration_ms": 187.071}
{"op": "verify", "iter": 35, "duration_ms": 192.226}
{"op": "issue", "iter": 35, "duration_ms": 304.631}
{"op": "verify", "iter": 36, "duration_ms": 188.653}
{"op": "issue", "iter": 36, "duration_ms": 189.826}
{"op": "verify", "iter": 37, "duration_ms": 163.702}
{"op": "issue", "iter": 37, "duration_ms": 183.341}
{"op": "verify", "iter": 38, "duration_ms": 164.097}
{"op": "issue", "iter": 38, "duration_ms": 170.615}
{"op": "verify", "iter": 39, "duration_ms": 228.545}
{"op": "issue", "iter": 39, "duration_ms": 167.446}
{"op": "verify", "iter": 40, "duration_ms": 169.885}
{"op": "issue", "iter": 40, "duration_ms": 174.748}
{"op": "verify", "iter": 41, "duration_ms": 171.89}
{"op": "issue", "iter": 41, "duration_ms": 172.072}
{"op": "verify", "iter": 42, "duration_ms": 166.071}
{"op": "issue", "iter": 42, "duration_ms": 165.335}
{"op": "verify", "iter": 43, "duration_ms": 158.688}
{"op": "issue", "iter": 43, "duration_ms": 183.361}
{"op": "verify", "iter": 44, "duration_ms": 160.257}
{"op": "issue", "iter": 44, "duration_ms": 167.01}
{"op": "verify", "iter": 45, "duration_ms": 186.917}
{"op": "issue", "iter": 45, "duration_ms": 179.19}
{"op": "verify", "iter": 46, "duration_ms": 193.535}
{"op": "issue", "iter": 46, "duration_ms": 176.607}
{"op": "verify", "iter": 47, "duration_ms": 169.961}
{"op": "issue", "iter": 47, "duration_ms": 351.865}
{"op": "verify", "iter": 48, "duration_ms": 163.444}
{"op": "issue", "iter": 48, "duration_ms": 176.709}
{"op": "verify", "iter": 49, "duration_ms": 161.011}
{"op": "issue", "iter": 49, "duration_ms": 167.848}
{"op": "verify", "iter": 50, "duration_ms": 178.183}
{"op": "issue", "iter": 50, "duration_ms": 167.889}
{"op": "verify", "iter": 51, "duration_ms": 157.168}
{"op": "issue", "iter": 51, "duration_ms": 181.202}
{"op": "verify", "iter": 52, "duration_ms": 155.483}
{"op": "issue", "iter": 52, "duration_ms": 173.678}
{"op": "verify", "iter": 53, "duration_ms": 193.345}
{"op": "issue", "iter": 53, "duration_ms": 184.686}
{"op": "verify", "iter": 54, "duration_ms": 170.978}
{"op": "issue", "iter": 54, "duration_ms": 177.252}
{"op": "verify", "iter": 55, "duration_ms": 173.246}
{"op": "issue", "iter": 55, "duration_ms": 182.959}
{"op": "verify", "iter": 56, "duration_ms": 182.536}
{"op": "issue", "iter": 56, "duration_ms": 183.866}
{"op": "verify", "iter": 57, "duration_ms": 185.609}
{"op": "issue", "iter": 57, "duration_ms": 187.441}
{"op": "verify", "iter": 58, "duration_ms": 187.427}
{"op": "issue", "iter": 58, "duration_ms": 198.494}
{"op": "verify", "iter": 59, "duration_ms": 176.052}
{"op": "issue", "iter": 59, "duration_ms": 188.716}
{"op": "verify", "iter": 60, "duration_ms": 187.398}
{"op": "issue", "iter": 60, "duration_ms": 235.858}
{"op": "verify", "iter": 61, "duration_ms": 197.772}
{"op": "issue", "iter": 61, "duration_ms": 247.4}
{"op": "verify", "iter": 62, "duration_ms": 196.363}
{"op": "issue", "iter": 62, "duration_ms": 204.908}
{"op": "verify", "iter": 63, "duration_ms": 179.254}
{"op": "issue", "iter": 63, "duration_ms": 192.65}
{"op": "verify", "iter": 64, "duration_ms": 167.866}
{"op": "issue", "iter": 64, "duration_ms": 175.491}
{"op": "verify", "iter": 65, "duration_ms": 170.722}
{"op": "issue", "iter": 65, "duration_ms": 186.992}
{"op": "verify", "iter": 66, "duration_ms": 185.637}
{"op": "issue", "iter": 66, "duration_ms": 195.881}
{"op": "verify", "iter": 67, "duration_ms": 185.479}
{"op": "issue", "iter": 67, "duration_ms": 195.539}
{"op": "verify", "iter": 68, "duration_ms": 180.179}
{"op": "issue", "iter": 68, "duration_ms": 196.807}
{"op": "verify", "iter": 69, "duration_ms": 201.042}
{"op": "issue", "iter": 69, "duration_ms": 183.914}
{"op": "verify", "iter": 70, "duration_ms": 162.005}
{"op": "issue", "iter": 70, "duration_ms": 162.046}
{"op": "verify", "iter": 71, "duration_ms": 157.294}
{"op": "issue", "iter": 71, "duration_ms": 174.897}
{"op": "verify", "iter": 72, "duration_ms": 161.888}
{"op": "issue", "iter": 72, "duration_ms": 171.284}
{"op": "verify", "iter": 73, "duration_ms": 168.267}
{"op": "issue", "iter": 73, "duration_ms": 174.043}
{"op": "verify", "iter": 74, "duration_ms": 159.034}
{"op": "issue", "iter": 74, "duration_ms": 177.814}
{"op": "verify", "iter": 75, "duration_ms": 160.136}
{"op": "issue", "iter": 75, "duration_ms": 175.845}
{"op": "verify", "iter": 76, "duration_ms": 171.153}
{"op": "issue", "iter": 76, "duration_ms": 177.114}
{"op": "verify", "iter": 77, "duration_ms": 181.381}
{"op": "issue", "iter": 77, "duration_ms": 194.908}
{"op": "verify", "iter": 78, "duration_ms": 182.613}
{"op": "issue", "iter": 78, "duration_ms": 185.21}
{"op": "verify", "iter": 79, "duration_ms": 189.897}
{"op": "issue", "iter": 79, "duration_ms": 214.458}
{"op": "verify", "iter": 80, "duration_ms": 203.252}
{"op": "issue", "iter": 80, "duration_ms": 195.515}
{"op": "verify", "iter": 81, "duration_ms": 158.761}
{"op": "issue", "iter": 81, "duration_ms": 194.006}
{"op": "verify", "iter": 82, "duration_ms": 193.731}
{"op": "issue", "iter": 82, "duration_ms": 189.104}
{"op": "verify", "iter": 83, "duration_ms": 169.905}
{"op": "issue", "iter": 83, "duration_ms": 232.373}
{"op": "verify", "iter": 84, "duration_ms": 184.217}
{"op": "issue", "iter": 84, "duration_ms": 192.509}
{"op": "verify", "iter": 85, "duration_ms": 230.288}
{"op": "issue", "iter": 85, "duration_ms": 205.769}
{"op": "verify", "iter": 86, "duration_ms": 172.672}
{"op": "issue", "iter": 86, "duration_ms": 185.346}
{"op": "verify", "iter": 87, "duration_ms": 177.695}
{"op": "issue", "iter": 87, "duration_ms": 193.815}
{"op": "verify", "iter": 88, "duration_ms": 199.454}
{"op": "issue", "iter": 88, "duration_ms": 209.124}
{"op": "verify", "iter": 89, "duration_ms": 189.166}
{"op": "issue", "iter": 89, "duration_ms": 212.953}
{"op": "verify", "iter": 90, "duration_ms": 183.726}
{"op": "issue", "iter": 90, "duration_ms": 196.064}
{"op": "verify", "iter": 91, "duration_ms": 168.861}
{"op": "issue", "iter": 91, "duration_ms": 171.226}
{"op": "verify", "iter": 92, "duration_ms": 176.425}
{"op": "issue", "iter": 92, "duration_ms": 187.4}
{"op": "verify", "iter": 93, "duration_ms": 193.396}
{"op": "issue", "iter": 93, "duration_ms": 197.544}
{"op": "verify", "iter": 94, "duration_ms": 190.984}
{"op": "issue", "iter": 94, "duration_ms": 191.744}
{"op": "verify", "iter": 95, "duration_ms": 165.212}
{"op": "issue", "iter": 95, "duration_ms": 166.725}
{"op": "verify", "iter": 96, "duration_ms": 178.808}
{"op": "issue", "iter": 96, "duration_ms": 163.645}
{"op": "verify", "iter": 97, "duration_ms": 158.856}
{"op": "issue", "iter": 97, "duration_ms": 170.359}
{"op": "verify", "iter": 98, "duration_ms": 157.611}
{"op": "issue", "iter": 98, "duration_ms": 180.992}
{"op": "verify", "iter": 99, "duration_ms": 204.303}
{"op": "issue", "iter": 99, "duration_ms": 206.333}


==> anc/experiments/remediation-0.7.6/run-20260927-01/receipts.log <==
[verify_install_tree] 209 files/links match pinned inventory
[verify_artifact] catp 0.7.6 | release commit fec7e8e | exe sha256 6fc34688e8e5… | published-match true | integrity-match true | OK
{
  "n": 100,
  "warmup": 10,
  "issue_ms": {
    "n": 100,
    "mean": 187.371,
    "stdev": 26.032,
    "sem": 2.616,
    "ci95_ms": 5.127,
    "min": 161.56801400939003,
    "p50": 183.574,
    "p95": 218.201,
    "max": 351.86543001327664
  },
  "verify_ms": {
    "n": 100,
    "mean": 177.15,
    "stdev": 16.04,
    "sem": 1.612,
    "ci95_ms": 3.16,
    "min": 155.48294899053872,
    "p50": 174.405,
    "p95": 203.305,
    "max": 232.04812296899036
  },
  "sizes_bytes": {
    "receipt": 977,
    "audit_export": 978,
    "public_key_pem": 113
  },
  "note": "Absolute end-to-end wall time of the CATP Node CLI receipt commands, including process startup, crypto and IO. The RQ3 no-policy hook uses a different subcommand/workload and is not subtracted; these measurements do not isolate component costs."
}
RQ4 raw -> PAPER/experiments/remediation-0.7.6/run-20260927-01/raw/receipts/receipts.jsonl + PAPER/experiments/remediation-0.7.6/run-20260927-01/raw/receipts/groth16.json ; processed -> PAPER/experiments/remediation-0.7.6/run-20260927-01/processed/receipts.json


==> anc/experiments/remediation-0.7.6/run-20260927-01/rq2.log <==
[verify_install_tree] 209 files/links match pinned inventory
[verify_artifact] catp 0.7.6 | release commit fec7e8e | exe sha256 6fc34688e8e5… | published-match true | integrity-match true | OK
cli_observed: 29/29 passed (all_pass=True)
unit_fsync  : available=True 32/32 passed success=True cross_check=committed_fixture
all_pass    : True
RQ2 raw -> PAPER/experiments/remediation-0.7.6/run-20260927-01/raw/failure-matrix/failures.jsonl ; processed -> PAPER/experiments/remediation-0.7.6/run-20260927-01/processed/failure-matrix.json


==> anc/experiments/remediation-0.7.6/run-20260927-01/status.json <==
{
  "artifact_identity": {
    "catp_release_commit": "fec7e8e80ca9d2d4f220cbb270902c48f239ffa1",
    "catp_version": "0.7.6",
    "executable_sha256": "6fc34688e8e54c0a824ade6c5b5b7aade6271399d209171cfa885ecd1c754c56",
    "inventory_sha256": "b15d752f7931eefb51ddd77b633b17a7ca8f269f3fa36664c0acae8eed4e8a52",
    "lockfile_sha256": "40e70490d9090905309cef60208014d33d2f4c5254f272555ea1e41f0ef28d8b",
    "source_tarball_integrity_sha512": "sha512-5VUPzXDrDYiQaql8nQ/1gHaO5ZfR28fTvn8vXr268L0vp3s3HMRGFsXitjbUrEJnmtrp3Qfmc5beN69qRImCAA==",
    "source_tarball_sha256": "cc1f46a02e5bde8d6750f5a05dc2469cca399ee4acb73e03eb3e501cbc8cefc5"
  },
  "checks": {
    "mechanism": true,
    "receipts": true,
    "rq2": true
  },
  "files": {
    "commands.json": "973dea892091a961942a8d8b2b9be0fc22e50e4bbe55c6356327dfc55cf465c2",
    "mechanism.log": "f98b93b29829ff470f7a0e955ee424f7f7ad599e758a03ebe0d031240766207f",
    "mechanism/expectations.json": "06f4b03be51c25eae355dcb8438ec753df392fc2147ec49880c9bff316264a2c",
    "mechanism/meta.json": "67d5357cc8e255e05102d8644180f7a81122a79b2537033edc404ea2c6c0b1d0",
    "mechanism/results.json": "beb6d6a1e6acf7b5da8c24831f386a06e9caf90dd042800996e437ba2b8df7e6",
    "mechanism/summary.json": "b5ed64f6bf5867334ec360a70fca5351ff2e1a9306b26c06d9930a1d8744635a",
    "processed/failure-matrix.json": "876e2a483d254dd3f8046bdb14d3bbf454a94386e2fbab3c17c17aafd2471625",
    "processed/receipts.json": "01a0e92f40e535bc762ad0b2080a31d0dc7780026c12202cf084146a1a15cbc6",
    "raw/failure-matrix/failures.jsonl": "2c44250e62f8df459250771be80d72f5680d088ac1fcea94cab434cf0c17133d",
    "raw/failure-matrix/meta.json": "da50b0872230c0a1d998f915dfe3b6b0645fdb364b39a9c59a478647d4a27c76",
    "raw/receipts/meta.json": "be9a84b1b1b8b9260cbfb34e9c86d43e391d0ba455175643939d2821d141459d",
    "raw/receipts/receipts.jsonl": "b753f00d8de6321c7bd138bfcffbc91c5d22ba81c76ce5f67433b229c8930743",
    "receipts.log": "a59f852c60fba4a6827845c12356d9bc8a3acff4ab6f2224f0cdf259db65fd28",
    "rq2.log": "f90ff2f33caee6f529d62d5fc8ecfb15d4f29a72f1b2d85b08540fee99d25cec"
  },
  "harness_sha256": {
    "experiments/mechanism/artifact.mjs": "f39b966797b2d0ed0b75e3a0bb8ed47d3c656785f9f18956d849e6775e5e4fe3",
    "experiments/mechanism/contract.mjs": "b714e7557479ecbf4bf99279046e44f5368fe56f8d2a1b1645fe3bd41df8dfc9",
    "experiments/mechanism/reverify.mjs": "92c822d1beca9aa23477bf36ab72bf5e34c305527c59caa17e775a61013f5f8a",
    "experiments/mechanism/run.mjs": "ccbb23df6b32a2e1876457dbe6e6aa1298dea6572bcd00db84e6df0742cfedce",
    "experiments/mechanism/test_contract.mjs": "fe9ff93a0143287ea71b6b3858311d0693a2dd6caa82b14ff8329d09b0a8edb1",
    "experiments/scripts/.gitkeep": "01ba4719c80b6fe911b091a7c05124b64eeece964e09c058ef8f9805daca546b",
    "experiments/scripts/anchoring_limitation.sh": "f0c4a3c8fbe3981fdf14555ae556fe86c50c73fa4e4a1f869af99d355247d52c",
    "experiments/scripts/artifact_profile.sh": "9f9e545757de9435bfeea2d94efca48dda50f16a4c72ed051796a49129cd1237",
    "experiments/scripts/build_artifact.sh": "41dd620373b37be1010fdce1910d5d72d79a233b810340144d2148bacd3884e0",
    "experiments/scripts/build_review_pdf.py": "555477e641f210f5df6944afcedc9adc7e345aa559e292cd6bac986829e6bd57",
    "experiments/scripts/check_prose_consistency.py": "985e3bb6b3c31f0faa652e7b9001a90ea842b462cb0a665397d3577b6890bb74",
    "experiments/scripts/common.sh": "e468d90ed043b58702d855049fa70a2119c75627ede44af5fc0e206e12731a29",
    "experiments/scripts/gen_cost_tables.py": "5562fbc356a0322f85d594d5f110917ec3b93209218222cc3be7deb08707af1c",
    "experiments/scripts/gen_failure_matrix.py": "705e86a9d7495aadfa0a4d827130f3bfed9b9d87cd763d0b713a9f4f3cbc513c",
    "experiments/scripts/gen_runtime_tables.py": "79966d3fed84714a2fcbc8692e7284ce22fc81a94cbad35517614a8648dc8ad7",
    "experiments/scripts/make_artifact_archive.sh": "ce2ecd88bf1ae866666ea72a3431767add86cd16eb0587021a7c232aae7aee47",
    "experiments/scripts/release_results.py": "61882e8ad4a1679e8834b1fe947fe1d253cd486038a884c22afbc188805bb439",
    "experiments/scripts/rq1_adapter_conformance.sh": "1c9fabc59f5afbd7ba175504d12d149044aa5bce2823f0f930ad3b8f16feea32",
    "experiments/scripts/rq1b_anthropic_stub.py": "ebb9b60e46503119c5eb0df3c681e43598802c30d32d0cb7b52a824d6bee6d72",
    "experiments/scripts/rq1b_openai_stub.py": "e9fb1f0d633e978e4434593291e23c65feb089202039ac0df3259ba7288ef4d0",
    "experiments/scripts/rq1b_runtime_in_the_loop.sh": "329bd995fda6976910d9589a3f55633b9d8af81bfd307257af3ee83c551f4ecb",
    "experiments/scripts/rq1b_scorer.py": "fa26d87170f625b60f6e51a0458ea1d0faae0e01919c495fef0232c720522002",
    "experiments/scripts/rq2_failure_matrix.sh": "0d38c3529dab68138df3c17f064fd2a123be9a2f612bf43ca0ee008072456023",
    "experiments/scripts/rq3_overhead.sh": "55d24c03be9483e8e1d8ece118712b2370d74fa8e1025b68fea2b4d0da8dae30",
    "experiments/scripts/rq4_config.sh": "217bc1e4dbb2ed83a80fe6b8fc9246a39c2ef08f6bf163cdbb3fe8217bb1d24a",
    "experiments/scripts/rq4_verification_cost.sh": "2710b2a6863bee0e4f0f177af9a921c087d9051f3cfe07f0cf3f8128271a778b",
    "experiments/scripts/rq_timing.py": "a3d0e0b86229fedd23739a7e16265e2810a64c8783014e61c2bdebedc2a04dc2",
    "experiments/scripts/run_all.sh": "15f457ce03ed0820080e73cfb2878f4fb735d42070ede78b678d46adfe2a0f89",
    "experiments/scripts/run_remediation.py": "9689441b9a05323bcadcb37b46265746ef916c758cf374f05069497058245c6c",
    "experiments/scripts/test_release_profiles.py": "9dec3e5c2f474057e89048aeb665bf28b7db1ad6d02f09a072322070b3e3d5a0",
    "experiments/scripts/test_remediation.py": "53522b215a88dff47bb42ac0b722a63b982339226cd33d3b2df380195b07eecf",
    "experiments/scripts/test_review_pdf.py": "013d40422b8394ad0f79c8e4092d74c5671c12c194ef88b7c5924fb301d21bba",
    "experiments/scripts/test_rq1b_scorer.sh": "8466cc12923139af86f38e4d2713b7ab3721979eadbb3299136cc2b151dae216",
    "experiments/scripts/test_rq4_config.py": "8b86023327a175c8966bfc9c2511f93870b6026733ef2c6ea1695aadab386c1c",
    "experiments/scripts/test_rq_timing.sh": "dcaca3c2a542facd503ba28c431cf64f673076ad418b09ce8039f874e8c35756",
    "experiments/scripts/test_verify_artifact.sh": "40a18649758613af867e011809028f5c6b2a2da5950fa00fff8454d950d340bf",
    "experiments/scripts/verify_install_tree.py": "2ded34cff1738545aa1d5d433153667a2c08d336f6bcc8c3fbc8f2c5a6da4ff6"
  },
  "run_id": "run-20260927-01",
  "sampling": {
    "samples": 100,
    "warmup": 10
  },
  "scope": "registry 0.7.6 receipt correction; old Groth16/runtime/overhead retained",
  "started": "2026-09-27T08:44:15.820555+00:00",
  "state": "complete"
}


==> anc/experiments/remediation-0.7.6/selected-run.json <==
{
  "run_id": "run-20260927-01",
  "status_sha256": "8f7c708bfbfd52c86d45c209ee33283f4c2663edbfd995bcb427ba8bd3e60a71"
}


==> anc/experiments/scripts/anchoring_limitation.sh <==
#!/usr/bin/env bash
# Anchoring limitation — supplemental evidence for the local-log truncation /
# rollback limitation and its OPTIONAL, deployment-supplied mitigation.
#
# This is NOT a research question of its own and NOT a shipped-feature demo. It
# quantifies a limitation stated in the threat model: CATP's local hash chain
# detects mutation of any RETAINED entry, but (RQ2's deliberate negative result)
# it cannot by itself prove the newest suffix was retained -- deleting the tail
# leaves a self-consistent chain that `catp log verify` accepts. A deployment MAY
# mitigate this by having CATP PREPARE an O(1) anchor bundle (`catp anchor`: a
# Merkle root over the chain) and having a DEPLOYMENT-SUPPLIED publisher -- which
# is NOT part of the released CLI -- submit that bundle to an external witness.
# The released CLI only prepares the bundle; it does NOT periodically publish
# anchors, and this harness makes no such claim.
#
# Everything here runs against the pinned artifact only: the CLI is the gate-
# verified published binary, and the in-process chain builder imports logger.js
# from the SAME verified install tree (never a live CATP checkout). Two parts,
# each with an honest scope line:
#
#   MEASURED (Part A) — anchor PREPARATION cost: wall time of `catp anchor`
#     (verifyChain + Merkle root over all commitments) as a function of chain
#     length N, and the size of the resulting catp_audit_anchor_v1 bundle. This
#     is the local, off-critical-path work CATP performs to produce the artifact
#     a publisher would hand to a witness. Anchoring is async by design, so this
#     cost never blocks a hook decision.
#
#   MEASURED (Part B) — truncation-detection SEMANTICS: a 600-entry chain with
#     anchors held at 200 and 400 is subjected to four cases (intact, tail
#     truncation inside the unanchored window, truncation below the last anchor,
#     and a rewrite inside the anchored prefix). For each we record what the
#     LOCAL chain check (`log verify`) sees versus what an auditor holding the
#     last anchor (`catp anchor` prefix re-derivation) sees, and assert the
#     outcome. This demonstrates concretely that the residual undetectable window
#     equals the anchor interval T (entries appended since the last anchor).
#
#   NOT MEASURED (out of scope) — the network cost/latency of publishing the
#     bundle to a specific witness (transparency log, TSA, or chain). No periodic
#     publisher ships in the released CLI, so we do NOT invent publication
#     numbers; the bundle is O(1) (~186 B) regardless of N, which is the only
#     witness-facing quantity we can defensibly report.
#
# Chains are built in-process with CATP's real appendChainedAuditEntry/buildEntry
# (the pinned install tree's dist/audit/logger.js) so we can reach large N without
# paying the CATP Node CLI's per-call process-start baseline (measured in RQ3) on
# every appended entry; every chain is then accepted by the real
# `catp log verify`/`catp anchor` verifier before use, so the measured artifact
# is a genuine CATP audit log.
set -euo pipefail
source "$(dirname "${BASH_SOURCE[0]}")/common.sh"

GROUP="anchoring"
write_meta "$GROUP"
GDIR="$(group_dir "$GROUP")"
OUT_A="$GDIR/anchor-cost.jsonl"
OUT_B="$GDIR/truncation.jsonl"
: > "$OUT_A"; : > "$OUT_B"

WORK="$(mktemp -d)"
trap 'rm -rf "$WORK"' EXIT

AGENT="${AGENT:-anchoring-agent}"
REPS="${REPS:-15}"
CHECKPOINTS="${CHECKPOINTS:-1000,5000,10000,25000,50000}"
BUILDER="$WORK/build_chain.mjs"

# The in-process chain builder drives CATP's REAL enforcement-time audit path
# (loadPolicy -> evaluatePreAction -> appendChainedAuditEntry), the same code the
# released CLI pre-hook runs (dist/hook/pre.js). Every module MUST come from the
# same pinned, gate-verified install tree as the CLI -- never a live CATP
# checkout. cli.js sits at .../cli/dist/cli.js, so dist/ is its dirname; we
# re-apply the gate's escape check on the dist root so a symlinked module cannot
# be substituted for the pinned ones.
RESOLVED_EXE="$(art_path "$(manifest_get resolved_executable)")"
DIST_DIR="$(dirname "$RESOLVED_EXE")"
DIST_REAL="$(realpath_of "$DIST_DIR" 2>/dev/null || echo MISSING)"
ART_REAL="$(realpath_of "$ART")"
case "$DIST_REAL" in
  "$ART_REAL/install/"*) : ;;
  *) echo "FATAL: pinned CLI dist realpath '$DIST_REAL' is not inside the artifact install tree" >&2; exit 1 ;;
esac
LOGGER_PATH="$DIST_DIR/audit/logger.js"
CORE_PATH="$DIST_DIR/enforcement/core.js"
LOADER_PATH="$DIST_DIR/policy/loader.js"
for _m in "$LOGGER_PATH" "$CORE_PATH" "$LOADER_PATH"; do
  [[ -f "$_m" ]] || { echo "FATAL: pinned CLI module missing at $_m" >&2; exit 1; }
  # Per-file escape check (not just the dist root): -f follows symlinks, so a
  # leaf symlink pointing outside the install tree would otherwise be imported.
  _mr="$(realpath_of "$_m" 2>/dev/null || echo MISSING)"
  case "$_mr" in
    "$ART_REAL/install/"*) : ;;
    *) echo "FATAL: pinned module realpath '$_mr' escapes the artifact install tree" >&2; exit 1 ;;
  esac
done
# Minimal policy for the chain builder, normalized by the PINNED loader so the
# harness exercises the real enforcement path rather than a hand-rolled entry.
POLICY_PATH="$WORK/catp-policy.toml"
cat > "$POLICY_PATH" <<TOML
[agent]
id = "$AGENT"
version = "1"

[[rules]]
tool = "Bash"
allow = true
TOML
echo "chain builder imports the pinned logger.js/core.js/loader.js from the verified install tree"

# ---- in-process chain builder (CATP's real audit-append code path) ----------
cat > "$BUILDER" <<'MJS'
import { pathToFileURL } from "node:url";
// Drive CATP's REAL enforcement-time audit path from the pinned install tree:
// loadPolicy -> evaluatePreAction (computes the v4 policy+action commitments and
// builds the entry) -> appendChainedAuditEntry (writes the action sidecar, then
// the chained entry, both fsync'd under the per-log lock). This is the same code
// path the released CLI pre-hook uses (dist/hook/pre.js), so the chains measured
// here are authentic v4 audit logs, not a reimplemented entry shape.
const { appendChainedAuditEntry } = await import(pathToFileURL(process.env.BUILDER_LOGGER).href);
const { evaluatePreAction } = await import(pathToFileURL(process.env.BUILDER_CORE).href);
const { loadPolicy } = await import(pathToFileURL(process.env.BUILDER_LOADER).href);
const policy = loadPolicy(process.env.POLICY_PATH);
const agentId = process.env.AGENT_ID;
const n = parseInt(process.env.N, 10);
const action = { runtime: "claude-code", phase: "pre", toolName: "Bash",
                 toolInput: { command: "echo hello" } };
for (let i = 0; i < n; i++) {
  appendChainedAuditEntry(agentId, (prev) => evaluatePreAction(policy, action, prev));
}
MJS

# ---- driver: Part A (anchor cost) + Part B (truncation semantics) -----------
CATP_BIN="$CATP_BIN" BUILDER_LOGGER="$LOGGER_PATH" BUILDER_CORE="$CORE_PATH" \
BUILDER_LOADER="$LOADER_PATH" POLICY_PATH="$POLICY_PATH" WORK="$WORK" BUILDER="$BUILDER" \
AGENT="$AGENT" REPS="$REPS" CHECKPOINTS="$CHECKPOINTS" \
OUT_A="$OUT_A" OUT_B="$OUT_B" PROC="$PROC" GROUP="$GROUP" \
python3 - <<'PY'
import os, sys, json, glob, time, re, shutil, subprocess, shlex, statistics

CATP_BIN  = shlex.split(os.environ["CATP_BIN"])
WORK      = os.environ["WORK"]
BUILDER   = os.environ["BUILDER"]
# Pinned install-tree modules (resolved + escape-checked in bash above); never
# a live CATP checkout. The builder drives the real enforcement path.
BUILDER_LOGGER = os.environ["BUILDER_LOGGER"]
BUILDER_CORE   = os.environ["BUILDER_CORE"]
BUILDER_LOADER = os.environ["BUILDER_LOADER"]
POLICY_PATH    = os.environ["POLICY_PATH"]
AGENT     = os.environ["AGENT"]
REPS      = int(os.environ["REPS"])
CKPTS     = [int(x) for x in os.environ["CHECKPOINTS"].split(",") if x.strip()]
OUT_A     = os.environ["OUT_A"]
OUT_B     = os.environ["OUT_B"]
PROC      = os.environ["PROC"]
GROUP     = os.environ["GROUP"]

def fresh(name):
    h = os.path.join(WORK, name)
    if os.path.exists(h):
        shutil.rmtree(h)
    os.makedirs(os.path.join(h, "audit", AGENT), exist_ok=True)
    return h

def build(home, n):
    env = dict(os.environ)
    env.update(CATP_HOME=home, BUILDER_LOGGER=BUILDER_LOGGER, BUILDER_CORE=BUILDER_CORE,
               BUILDER_LOADER=BUILDER_LOADER, POLICY_PATH=POLICY_PATH, AGENT_ID=AGENT, N=str(n))
    p = subprocess.run(["node", BUILDER], env=env,
                       stdout=subprocess.DEVNULL, stderr=subprocess.PIPE)
    if p.returncode != 0:
        raise RuntimeError("builder failed: " + p.stderr.decode(errors="replace"))

def catp(home, args):
    """Run the real CLI; return (rc, wall_ms, cleaned_stdout+stderr)."""
    env = dict(os.environ); env["CATP_HOME"] = home
    t0 = time.perf_counter()
    p = subprocess.run(CATP_BIN + args, env=env,
                       stdout=subprocess.PIPE, stderr=subprocess.STDOUT)
    dt = (time.perf_counter() - t0) * 1000.0
    txt = re.sub(r"\x1b\[[0-9;]*m", "", p.stdout.decode(errors="replace"))
    return p.returncode, dt, txt

def chain_file(home):
    fs = sorted(glob.glob(os.path.join(home, "audit", AGENT, "*", "actions.jsonl")))
    if len(fs) > 1:
        # A chain split across date dirs (midnight boundary) would make Part B's
        # 600-entry assertion read only one fragment; fail loudly instead.
        raise RuntimeError("chain split across %d date dirs under %s: %s" % (len(fs), home, fs))
    return fs[0] if fs else None

def write_chain(home, date_dir, lines):
    d = os.path.join(home, "audit", AGENT, date_dir)
    os.makedirs(d, exist_ok=True)
    with open(os.path.join(d, "actions.jsonl"), "w") as f:
        f.write("".join(l if l.endswith("\n") else l + "\n" for l in lines))

def summarize(vals):
    v = sorted(vals); n = len(v)
    def q(p):
        if n == 0: return None
        k = (n - 1) * p; lo = int(k); hi = min(lo + 1, n - 1)
        return round(v[lo] + (v[hi] - v[lo]) * (k - lo), 3)
    mean = statistics.fmean(v)
    sd = statistics.stdev(v) if n > 1 else 0.0
    ci = (1.96 * sd / (n ** 0.5)) if n > 1 else 0.0
    return {"reps": n, "min": round(v[0], 3), "p50": q(0.50), "p95": q(0.95),
            "max": round(v[-1], 3), "mean": round(mean, 3),
            "stdev": round(sd, 3), "ci95": round(ci, 3)}

# ============================ PART A =======================================
homeA = fresh("partA")
prev = 0
rowsA = []
with open(OUT_A, "w") as fa:
    for N in CKPTS:
        build(homeA, N - prev); prev = N
        bundle = os.path.join(homeA, "bundle.json")
        durs = []
        for r in range(REPS):
            rc, dt, txt = catp(homeA, ["anchor", "--agent", AGENT, "--out", bundle])
            if rc != 0:
                raise RuntimeError(f"anchor failed at N={N}: {txt}")
            durs.append(dt)
        b = json.load(open(bundle))
        bb = os.path.getsize(bundle)
        assert b["commitmentCount"] == N, f"expected {N} commitments, got {b['commitmentCount']}"
        s = summarize(durs)
        s.update({"n": N, "bundle_bytes": bb, "commitment_count": b["commitmentCount"],
                  "merkle_root": b["merkleRoot"]})
        rowsA.append(s)
        for r, dt in enumerate(durs):
            fa.write(json.dumps({"part": "anchor_cost", "n": N, "rep": r,
                                 "duration_ms": round(dt, 3), "bundle_bytes": bb,
                                 "commitment_count": b["commitmentCount"]}) + "\n")
        sys.stderr.write(f"[A] N={N:>6}  anchor p50={s['p50']}ms mean={s['mean']}ms  bundle={bb}B\n")

# least-squares slope of anchor wall time vs N (ms per entry) + intercept
xs = [r["n"] for r in rowsA]; ys = [r["mean"] for r in rowsA]
mx = statistics.fmean(xs); my = statistics.fmean(ys)
den = sum((x - mx) ** 2 for x in xs) or 1.0
slope = sum((x - mx) * (y - my) for x, y in zip(xs, ys)) / den
intercept = my - slope * mx
bundle_sizes = {r["bundle_bytes"] for r in rowsA}

# ============================ PART B =======================================
homeB = fresh("partB")
build(homeB, 200)
rc, _, _ = catp(homeB, ["anchor", "--agent", AGENT, "--out", os.path.join(homeB, "b200.json")])
assert rc == 0, "anchor at 200 entries failed"
build(homeB, 200)  # -> 400
rc, _, _ = catp(homeB, ["anchor", "--agent", AGENT, "--out", os.path.join(homeB, "b400.json")])
assert rc == 0, "anchor at 400 entries failed"
build(homeB, 200)  # -> 600
b200 = json.load(open(os.path.join(homeB, "b200.json")))
b400 = json.load(open(os.path.join(homeB, "b400.json")))
C = b400["commitmentCount"]; R = b400["merkleRoot"]
interval = C - b200["commitmentCount"]
src = chain_file(homeB)
date_dir = os.path.basename(os.path.dirname(src))
all_lines = open(src).read().splitlines()
true_n = len(all_lines)
assert true_n == 600, f"expected 600-entry chain, got {true_n}"

# sanity: local verifier accepts the intact chain
rc, _, _ = catp(homeB, ["log", "verify", "--agent", AGENT])
assert rc == 0, "intact chain should verify"

def anchor_verdict(home):
    """Auditor holding the last anchor (count C, root R) checks a presented chain."""
    rc, _, txt = catp(home, ["anchor", "--agent", AGENT, "--out", os.path.join(home, "p.json")])
    if rc != 0:
        return "detect", "chain_broken"
    pb = json.load(open(os.path.join(home, "p.json")))
    if pb["commitmentCount"] < C:
        return "detect", "count_short"
    # re-derive the anchored prefix [0,C) and compare its Merkle root to R
    sl = fresh("slice")
    write_chain(sl, date_dir, open(chain_file(home)).read().splitlines()[:C])
    rcs, _, txts = catp(sl, ["anchor", "--agent", AGENT, "--out", os.path.join(sl, "s.json")])
    if rcs != 0:
        return "detect", "prefix_chain_broken"
    sb = json.load(open(os.path.join(sl, "s.json")))
    return ("accept", "root_match") if sb["merkleRoot"] == R else ("detect", "root_mismatch")

cases = [
    # name, K presented, mutate line (1-indexed) or None, expected log, expected anchor
    ("intact",                              600, None, "accept", "accept"),
    ("truncate_within_unanchored_window",   550, None, "accept", "accept"),
    ("truncate_below_last_anchor",          350, None, "accept", "detect"),
    ("rewrite_within_anchored_prefix",      600, 100,  "detect", "detect"),
]
rowsB = []; all_pass = True
with open(OUT_B, "w") as fb:
    for name, K, mutate, exp_log, exp_anchor in cases:
        ch = fresh("case_" + name)
        lines = all_lines[:K]
        if mutate is not None:
            i = mutate - 1
            lines[i] = lines[i].replace('"decision":"allow"', '"decision":"deny"')
            assert '"decision":"deny"' in lines[i], "mutation did not apply"
        write_chain(ch, date_dir, lines)
        rc_lv, _, _ = catp(ch, ["log", "verify", "--agent", AGENT])
        log_verdict = "accept" if rc_lv == 0 else "detect"
        a_verdict, reason = anchor_verdict(ch)
        passed = (log_verdict == exp_log and a_verdict == exp_anchor)
        all_pass = all_pass and passed
        row = {"case": name, "presented_entries": K, "mutated_line": mutate,
               "log_verify": log_verdict, "anchor_check": a_verdict,
               "reason": reason, "expected_log": exp_log,
               "expected_anchor": exp_anchor, "passed": passed}
        rowsB.append(row)
        fb.write(json.dumps(row) + "\n")
        sys.stderr.write(f"[B] {name:<36} log={log_verdict:<6} anchor={a_verdict:<6} "
                         f"({reason}) {'PASS' if passed else 'FAIL'}\n")

# ============================ processed summary =============================
os.makedirs(PROC, exist_ok=True)
out = {
    "group": GROUP,
    "framing": {
        "role": "supplemental evidence for the local-log truncation/rollback limitation",
        "mitigation": ("CATP PREPARES an O(1) anchor bundle via `catp anchor`; a "
                       "deployment-supplied publisher (NOT shipped in the released "
                       "CLI) would submit it to an external witness"),
        "not_claimed": ("the released CLI does not periodically publish anchors; the "
                        "network cost of publication is out of scope and not measured"),
    },
    "part_a_anchor_cost": rowsA,
    "anchor_cost_linear_fit": {"slope_ms_per_entry": round(slope, 6),
                               "intercept_ms": round(intercept, 3),
                               "note": "intercept approximates the CATP Node CLI process-start baseline (measured in RQ3); slope is the O(N) verify+Merkle cost"},
    "bundle_bytes_constant": len(bundle_sizes) == 1,
    "bundle_bytes": sorted(bundle_sizes),
    "part_b_truncation_matrix": rowsB,
    "part_b_all_passed": all_pass,
    "derived": {
        "true_chain_entries": true_n,
        "last_anchor_count": C,
        "anchor_interval_entries": interval,
        "undetectable_window_entries": true_n - C,
        "detection_latency": "one anchor interval (T entries appended since last anchor)",
    },
}
with open(os.path.join(PROC, "anchoring.json"), "w") as f:
    json.dump(out, f, indent=2); f.write("\n")

sys.stderr.write(f"\n[done] anchor cost slope={slope*1000:.3f}us/entry intercept={intercept:.1f}ms "
                 f"bundle={sorted(bundle_sizes)}B constant={len(bundle_sizes)==1}\n")
sys.stderr.write(f"[done] undetectable window={true_n - C} entries = anchor interval={interval}; "
                 f"Part B all_passed={all_pass}\n")
if not all_pass:
    sys.exit(2)
PY

echo "anchoring limitation harness complete. raw: $OUT_A , $OUT_B ; processed: $PROC/anchoring.json"


==> anc/experiments/scripts/artifact_profile.sh <==
#!/usr/bin/env bash
# Fixed research inputs only: no arbitrary path/version or working-tree fallback.
set -euo pipefail
PAPER_ROOT="$(cd "$(dirname "${BASH_SOURCE[0]}")/../.." && pwd)"
CATP_RELEASE_PROFILE="${CATP_RELEASE_PROFILE:-0.7.5}"
PKG="@catp-protocol/cli"
case "$CATP_RELEASE_PROFILE" in
  0.7.5)
    ART="$PAPER_ROOT/experiments/artifact"
    PINNED_COMMIT="077c5997245f1c52961a03c9f3b3be1f8d06ba6f"
    PINNED_TARBALL_SHA256="b6d3f5e4f9ad7a7154ebfaeb900fe2dbb141d22b07ee1dea9ec9632da2466790"
    PINNED_INTEGRITY_SHA512="sha512-8o/pzb8GdGfqhz6+puoVEz65IMgjBSzAEFm5DR1OwAR4gEicl2yXYBI3aIinTA4BagV7cOT1vJA1JXR/fVltWQ=="
    PINNED_CLI_SHA256="6fc34688e8e54c0a824ade6c5b5b7aade6271399d209171cfa885ecd1c754c56"
    PINNED_INVENTORY_SHA256="c9c8478e440bc4a7d62ca770a120ef1ce9a3a039dae74a04bd22d6440c8c549e"
    ;;
  0.7.6)
    ART="$PAPER_ROOT/experiments/artifact/releases/0.7.6"
    PINNED_COMMIT="fec7e8e80ca9d2d4f220cbb270902c48f239ffa1"
    # Verified against registry tarball and independent lock-installed tree.
    PINNED_TARBALL_SHA256="cc1f46a02e5bde8d6750f5a05dc2469cca399ee4acb73e03eb3e501cbc8cefc5"
    PINNED_INTEGRITY_SHA512="sha512-5VUPzXDrDYiQaql8nQ/1gHaO5ZfR28fTvn8vXr268L0vp3s3HMRGFsXitjbUrEJnmtrp3Qfmc5beN69qRImCAA=="
    PINNED_CLI_SHA256="6fc34688e8e54c0a824ade6c5b5b7aade6271399d209171cfa885ecd1c754c56"
    PINNED_INVENTORY_SHA256="b15d752f7931eefb51ddd77b633b17a7ca8f269f3fa36664c0acae8eed4e8a52"
    ;;
  *) echo "FATAL: unsupported release profile: $CATP_RELEASE_PROFILE" >&2; exit 1 ;;
esac
PINNED_VERSION="$CATP_RELEASE_PROFILE"
PKG_VERSION="$PINNED_VERSION"
PINNED_TAG="v$PINNED_VERSION"
REGISTRY_REF="$PKG@$PINNED_VERSION"
MANIFEST="$ART/manifest.json"


==> anc/experiments/scripts/build_artifact.sh <==
#!/usr/bin/env bash
# Build the immutable CATP artifact that every paper experiment executes, and
# emit a provenance manifest beside it.
#
# Why this script exists (reviewer point: artifact provenance was unprovable):
#   The executed binary must be tied to ONE published release by a closed,
#   machine-checkable chain -- never to a neighboring dev checkout, a PATH
#   lookup, a ~/.local/bin symlink, or a working-tree `dist`. This builder
#   accepts ONLY (a) the exact registry package reference for the pinned
#   version, or (b) a regular-file npm tarball whose SHA-256 equals the pinned
#   registry tarball hash. It then installs with `npm ci` from a COMMITTED
#   lockfile (exact version + integrity), so a reader can reproduce the artifact
#   from the npm registry alone, with no CATP source checkout.
#
# Pin identity (v0.7.5 is an ANNOTATED tag; we record the dereferenced COMMIT):
#   v0.7.5 -> release commit 077c5997245f1c52961a03c9f3b3be1f8d06ba6f
#   registry tarball sha256 b6d3f5e4f9ad7a7154ebfaeb900fe2dbb141d22b07ee1dea9ec9632da2466790
#   registry integrity      sha512-8o/pzb8GdGfqhz6+puoVEz65IMgjBSzAEFm5DR1OwAR4gEicl2yXYBI3aIinTA4BagV7cOT1vJA1JXR/fVltWQ==
#   published cli.js sha256 6fc34688e8e54c0a824ade6c5b5b7aade6271399d209171cfa885ecd1c754c56
#
# Usage:
#   experiments/scripts/build_artifact.sh
#   CATP_ARTIFACT=/path/to/catp-protocol-cli-0.7.5.tgz experiments/scripts/build_artifact.sh
# Output:
#   experiments/artifact/{install/, manifest.json}
set -euo pipefail

# Both profiles are explicit immutable registry identities, selected before writes.
HERE="$(cd "$(dirname "${BASH_SOURCE[0]}")" && pwd)"
source "$HERE/artifact_profile.sh"
CATP_ARTIFACT="${CATP_ARTIFACT:-$REGISTRY_REF}"
LOCK="$ART/lock"                 # committed package.json + package-lock.json
INSTALL="$ART/install"           # isolated, gitignored install tree
# npm's default cache (~/.npm) may be outside a sandbox's writable paths; keep it
# in a tmp cache so the build is reproducible under restricted write access.
export npm_config_cache="${npm_config_cache:-/tmp/npmcache}"
mkdir -p "$npm_config_cache"

sha256() { shasum -a 256 "$1" | awk '{print $1}'; }
sha512_b64() { echo "sha512-$(openssl dgst -sha512 -binary "$1" | openssl base64 -A)"; }
rel() { python3 -c 'import os,sys;print(os.path.relpath(sys.argv[1],sys.argv[2]))' "$1" "$2"; }

# --- [1/6] validate the accepted input --------------------------------------
echo "[1/6] validate artifact input: $CATP_ARTIFACT"
INPUT_KIND=""
if [[ "$CATP_ARTIFACT" == "$REGISTRY_REF" ]]; then
  INPUT_KIND="registry-ref"
elif [[ -e "$CATP_ARTIFACT" ]]; then
  # Reject directories, symlinks, and anything resembling a working-tree dist.
  [[ -L "$CATP_ARTIFACT" ]] && { echo "FATAL: artifact input is a symlink (rejected): $CATP_ARTIFACT" >&2; exit 1; }
  [[ -d "$CATP_ARTIFACT" ]] && { echo "FATAL: artifact input is a directory (rejected): $CATP_ARTIFACT" >&2; exit 1; }
  [[ -f "$CATP_ARTIFACT" ]] || { echo "FATAL: artifact input is not a regular file: $CATP_ARTIFACT" >&2; exit 1; }
  case "$CATP_ARTIFACT" in
    */dist/*|*/dist|*catp-plugin/dist*) echo "FATAL: working-tree dist is rejected as an artifact source: $CATP_ARTIFACT" >&2; exit 1 ;;
  esac
  case "$CATP_ARTIFACT" in
    *.tgz) INPUT_KIND="tarball" ;;
    *) echo "FATAL: artifact file must be a .tgz npm tarball: $CATP_ARTIFACT" >&2; exit 1 ;;
  esac
else
  # Not the registry ref and not an existing path: only an exact ref is allowed.
  if [[ "$CATP_ARTIFACT" == "${PKG}@${PKG_VERSION}" ]]; then
    INPUT_KIND="registry-ref"
  else
    echo "FATAL: artifact input must be exactly '$REGISTRY_REF' or a regular-file $PKG_VERSION .tgz (got: $CATP_ARTIFACT)" >&2
    echo "       directories, symlinks, working-tree dist, and other versions are rejected." >&2
    exit 1
  fi
fi

# If a tarball was supplied, prove it IS the pinned published release.
SUPPLIED_TARBALL_SHA256=""
if [[ "$INPUT_KIND" == "tarball" ]]; then
  SUPPLIED_TARBALL_SHA256="$(sha256 "$CATP_ARTIFACT")"
  [[ "$SUPPLIED_TARBALL_SHA256" == "$PINNED_TARBALL_SHA256" ]] || {
    echo "FATAL: supplied tarball sha256 '$SUPPLIED_TARBALL_SHA256' != pinned '$PINNED_TARBALL_SHA256'" >&2; exit 1; }
  # Reject a wrong version inside the tarball.
  TV="$(tar -xOf "$CATP_ARTIFACT" package/package.json | python3 -c 'import json,sys;print(json.load(sys.stdin)["version"])')"
  [[ "$TV" == "$PKG_VERSION" ]] || { echo "FATAL: supplied tarball version '$TV' != '$PKG_VERSION'" >&2; exit 1; }
fi

# --- [2/6] isolated install via npm ci from the COMMITTED lockfile -----------
echo "[2/6] npm ci from committed lockfile (exact version + integrity)"
[[ -f "$LOCK/package.json" && -f "$LOCK/package-lock.json" ]] || {
  echo "FATAL: committed lockfile missing under $LOCK" >&2; exit 1; }
rm -rf "$INSTALL"
mkdir -p "$INSTALL"
cp "$LOCK/package.json" "$LOCK/package-lock.json" "$INSTALL/"
( cd "$INSTALL" && npm ci --no-audit --no-fund >/tmp/catp_artifact_ci.log 2>&1 )
LOCK_SHA256="$(sha256 "$INSTALL/package-lock.json")"
[[ "$LOCK_SHA256" == "$(sha256 "$LOCK/package-lock.json")" ]] || {
  echo "FATAL: install lockfile drifted from the committed lockfile" >&2; exit 1; }

# --- [3/6] resolve the executable (realpath, no symlink escape) --------------
echo "[3/6] resolve executable"
EXE="$INSTALL/node_modules/@catp-protocol/cli/dist/cli.js"
BIN="$INSTALL/node_modules/.bin/catp"
[[ -f "$EXE" ]] || { echo "FATAL: installed cli.js not found at $EXE" >&2; exit 1; }
[[ -x "$BIN" ]] || { echo "FATAL: installed bin shim missing or not executable at $BIN" >&2; exit 1; }
EXE_SHA="$(sha256 "$EXE")"
python3 "$HERE/verify_install_tree.py" "$INSTALL" "$ART/install-inventory.json" "$PINNED_INVENTORY_SHA256"
REPORTED_VERSION="$("$BIN" --version 2>/dev/null | head -1)"

# --- [4/6] cross-check against the published registry tarball ----------------
echo "[4/6] cross-check against the published registry tarball"
REG_INTEGRITY="$(npm view "$REGISTRY_REF" dist.integrity --cache "$npm_config_cache" 2>/dev/null || echo "")"
PUBDIR="$(mktemp -d)"
trap 'rm -rf "$PUBDIR"' EXIT   # clean up the unpacked registry tarball on ANY exit path (incl. FATAL)
npm pack "$REGISTRY_REF" --pack-destination "$PUBDIR" --cache "$npm_config_cache" >/dev/null 2>&1
PUB="$(find "$PUBDIR" -maxdepth 1 -name '*.tgz' | head -1)"
PUB_TARBALL_SHA256="$(sha256 "$PUB")"
PUB_TARBALL_SHA512="$(sha512_b64 "$PUB")"
tar -xzf "$PUB" -C "$PUBDIR"
PUB_EXE_SHA="$(sha256 "$PUBDIR/package/dist/cli.js")"

EXE_MATCHES_PUBLISHED=$([[ "$EXE_SHA" == "$PUB_EXE_SHA" ]] && echo true || echo false)
TARBALL_MATCHES_REGISTRY=$([[ "$PUB_TARBALL_SHA256" == "$PINNED_TARBALL_SHA256" && "$PUB_TARBALL_SHA512" == "$PINNED_INTEGRITY_SHA512" && -n "$REG_INTEGRITY" && "$PUB_TARBALL_SHA512" == "$REG_INTEGRITY" ]] && echo true || echo false)

# --- [5/6] fail loudly unless the chain is closed ----------------------------
echo "[5/6] verify closed chain"
[[ "$REPORTED_VERSION" == "$PKG_VERSION" ]]   || { echo "FATAL: version mismatch ($REPORTED_VERSION != $PKG_VERSION)" >&2; exit 1; }
[[ "$EXE_SHA" == "$PINNED_CLI_SHA256" ]]      || { echo "FATAL: installed cli.js sha256 != pinned published cli.js" >&2; exit 1; }
[[ "$EXE_MATCHES_PUBLISHED" == "true" ]]      || { echo "FATAL: installed exe != published exe" >&2; exit 1; }
[[ "$TARBALL_MATCHES_REGISTRY" == "true" ]]   || { echo "FATAL: registry tarball failed pinned integrity" >&2; exit 1; }

# --- [6/6] write manifest (paths RELATIVE to the artifact root) --------------
echo "[6/6] write manifest"
PAPER_COMMIT="$(git -C "$PAPER_ROOT" rev-parse HEAD 2>/dev/null || echo "")"
# Exact installed dependency versions (name=version), from the install tree.
DEP_VERSIONS="$(cd "$INSTALL" && { npm ls --all --json 2>/dev/null || true; } | python3 -c '
import json,sys
d=json.load(sys.stdin)
deps=d.get("dependencies",{})
out={}
def walk(node):
    for name,info in (node.get("dependencies") or {}).items():
        if isinstance(info,dict) and info.get("version"):
            out[name]=info["version"]
        if isinstance(info,dict):
            walk(info)
walk({"dependencies":deps})
print(json.dumps(out,sort_keys=True))
')"

cat > "$ART/manifest.json" <<JSON
{
  "artifact": "$PKG",
  "catp_version": "$PKG_VERSION",
  "reported_version": "$REPORTED_VERSION",
  "input_kind": "$INPUT_KIND",
  "registry_ref": "$REGISTRY_REF",
  "source_tag": "$PINNED_TAG",
  "catp_release_commit": "$PINNED_COMMIT",
  "paper_commit": "$PAPER_COMMIT",
  "export_method": "npm ci from committed lockfile (exact version + sha512 integrity); no source checkout, no working-tree dist, no PATH/symlink resolution",
  "build_command": "cp lock/{package.json,package-lock.json} install/ && (cd install && npm ci)",
  "os": "$(uname -srm)",
  "node_version": "$(node --version)",
  "npm_version": "$(npm --version)",
  "lockfile_sha256": "$LOCK_SHA256",
  "installed_dependencies": $DEP_VERSIONS,
  "source_tarball_sha256": "$PINNED_TARBALL_SHA256",
  "source_tarball_integrity_sha512": "$PINNED_INTEGRITY_SHA512",
  "supplied_tarball_sha256": "$SUPPLIED_TARBALL_SHA256",
  "resolved_executable": "$(rel "$EXE" "$ART")",
  "resolved_bin_shim": "$(rel "$BIN" "$ART")",
  "executable_sha256": "$EXE_SHA",
  "published_tarball_sha256": "$PUB_TARBALL_SHA256",
  "published_tarball_sha512_computed": "$PUB_TARBALL_SHA512",
  "registry_declared_integrity_sha512": "$REG_INTEGRITY",
  "published_tarball_integrity_match": $TARBALL_MATCHES_REGISTRY,
  "published_executable_sha256": "$PUB_EXE_SHA",
  "cross_check_executable_matches_published": $EXE_MATCHES_PUBLISHED,
  "generated_utc": "$(date -u +%Y-%m-%dT%H:%M:%SZ)"
}
JSON
rm -rf "$PUBDIR"

echo
echo "artifact ready:"
echo "  input_kind          : $INPUT_KIND"
echo "  resolved_executable : $(rel "$EXE" "$ART")"
echo "  executable_sha256   : $EXE_SHA"
echo "  == published $PKG_VERSION : $EXE_MATCHES_PUBLISHED"
echo "  tarball == registry : $TARBALL_MATCHES_REGISTRY"
echo "  lockfile_sha256     : $LOCK_SHA256"
echo "  manifest            : $ART/manifest.json"

# Verify all locked installed files, including imported modules and dependencies.
source "$HERE/common.sh"


==> anc/experiments/scripts/build_preprint.py <==
#!/usr/bin/env python3
"""Build a public preprint PDF and deterministic arXiv source/ancillary archive.

Only the TeX input set and Git-tracked experiment evidence are packaged. The
archive is verified by compilation in a fresh directory before becoming ready.
No upload, package publication or Git mutation is performed.
"""
import argparse
import gzip
import hashlib
import io
import json
import os
from pathlib import Path
import re
import subprocess
import tarfile
import tempfile

ROOT = Path(__file__).resolve().parents[2]
DELIVERABLES = ('submission.pdf', 'arxiv-source.tar.gz', 'draft.pdf', 'arxiv-source.draft.tar.gz')
OUTPUTS = (*DELIVERABLES, 'preprint-check.json',
           'build.log', 'latex.log', 'archive-build.log')
BAD_TEX = re.compile(r'Overfull|undefined references|Citation .* undefined|Reference .* undefined')
BAD_PUBLIC = re.compile(r'CODASPY|ACSAC|Anonymous Authors|Author metadata pending|'
                        r'/(?:Users|home)/[^\s]+|'
                        r'/(?:private/)?var/folders/[A-Za-z0-9]{2}/[A-Za-z0-9]{8,}', re.I)


def sha(data):
    return hashlib.sha256(data).hexdigest()


def capture(argv, **kwargs):
    return subprocess.run(argv, check=True, capture_output=True, text=True, **kwargs).stdout


def check_public(text, draft=False):
    if draft:
        text = text.replace('Author metadata pending', '')
    match = BAD_PUBLIC.search(text)
    if match:
        raise ValueError('Unresolved public-preprint metadata: ' + match.group())


def source_files(root):
    paths = [root / 'main.tex']
    for directory, suffix in [('sections', '*.tex'), ('tables', '*.tex'), ('bibliography', '*.bib')]:
        paths.extend(sorted((root / directory).glob(suffix)))
    return {str(p.relative_to(root)): p.read_bytes() for p in paths}


def ancillary_files(root):
    names = capture(['git', 'ls-files', '-z', '--', 'experiments'], cwd=root).split('\0')
    files = {}
    for name in filter(None, names):
        path = root / name
        # Publisher-facing status contains old seal/PDF hashes and is not an
        # experimental observation. Keep it in Git, not the public data bundle.
        if name == 'experiments/final-validation.json' or any(part.startswith('.') for part in Path(name).parts):
            continue
        if path.is_symlink() or path.suffix in {'.tex', '.pdf', '.pyc'}:
            raise ValueError('Unexpected ancillary file: ' + name)
        data = path.read_bytes()
        if re.search(rb'-----BEGIN (?:RSA |EC |OPENSSH |ENCRYPTED )?PRIVATE KEY-----', data):
            raise ValueError('Private key in ancillary file: ' + name)
        # Tests deliberately contain /Users/example/file; do not mistake that
        # fixture for a private path. Real macOS account temp roots are rejected.
        if re.search(rb'/(?:private/)?var/folders/[A-Za-z0-9]{2}/[A-Za-z0-9]{8,}', data):
            raise ValueError('Host identity in ancillary file: ' + name)
        files['anc/' + name] = data
    if not files:
        raise ValueError('No tracked experiment evidence')
    files['anc/README.md'] = (root / 'ARXIV_REPRODUCTION.md').read_bytes()
    return files


def archive_bytes(files, executable=()):
    raw = io.BytesIO()
    with tarfile.open(fileobj=raw, mode='w', format=tarfile.USTAR_FORMAT) as archive:
        for name, data in sorted(files.items()):
            path = Path(name)
            if path.is_absolute() or '..' in path.parts:
                raise ValueError('Unsafe archive path: ' + name)
            entry = tarfile.TarInfo(name)
            entry.size = len(data)
            entry.mode = 0o755 if name in executable else 0o644
            entry.mtime = 0
            archive.addfile(entry, io.BytesIO(data))
    compressed = io.BytesIO()
    with gzip.GzipFile(fileobj=compressed, mode='wb', filename='', mtime=0) as zipped:
        zipped.write(raw.getvalue())
    return compressed.getvalue()


def unpack(data, directory):
    # Archive data was just constructed from validated relative regular files.
    with tarfile.open(fileobj=io.BytesIO(data), mode='r:gz') as archive:
        for entry in archive.getmembers():
            path = Path(entry.name)
            if not entry.isfile() or path.is_absolute() or '..' in path.parts:
                raise ValueError('Unsafe archive member')
            target = directory / path
            target.parent.mkdir(parents=True, exist_ok=True)
            target.write_bytes(archive.extractfile(entry).read())
            target.chmod(entry.mode & 0o777)


def compile_tex(stage, out, prefix):
    env = {**os.environ, 'SOURCE_DATE_EPOCH': '1790467200', 'FORCE_SOURCE_DATE': '1'}
    result = subprocess.run(['tectonic', '--keep-logs', '--keep-intermediates', 'main.tex'],
                            cwd=stage, capture_output=True, text=True, env=env)
    (out / (prefix + 'build.log')).write_text(result.stdout + result.stderr)
    result.check_returncode()
    log = (stage / 'main.log').read_text()
    if not prefix:
        (out / 'latex.log').write_text(log)
    if BAD_TEX.search(log):
        raise ValueError('LaTeX overflow or unresolved reference')


def inspect_pdf(pdf, draft=False):
    surfaces = {'text': capture(['pdftotext', '-layout', str(pdf), '-'])}
    for option in ['-custom', '-meta', '-url', '-dests', '-js']:
        surfaces[option] = capture(['pdfinfo', option, str(pdf)])
    for text in surfaces.values():
        check_public(text, draft=draft)
    if not capture(['pdfdetach', '-list', str(pdf)]).startswith('0 embedded files'):
        raise ValueError('Unexpected embedded files')
    if surfaces['-js'].strip():
        raise ValueError('Unexpected PDF JavaScript')
    pages = [page for page in surfaces['text'].split('\f') if page.strip()]
    return {'pages': len(pages), 'checked_surfaces': list(surfaces), 'embedded_files': 0}, surfaces['text']


def _build(root, out, draft=False):
    sources = source_files(root)
    check_public(sources['main.tex'].decode(), draft=draft)
    with tempfile.TemporaryDirectory(prefix='catp-preprint-') as directory:
        stage = Path(directory)
        for name, data in sources.items():
            path = stage / name
            path.parent.mkdir(parents=True, exist_ok=True)
            path.write_bytes(data)
        compile_tex(stage, out, '')
        report, text = inspect_pdf(stage / 'main.pdf', draft=draft)
        files = {**sources, 'main.bbl': (stage / 'main.bbl').read_bytes(), **ancillary_files(root)}
        executable = {name for name in files if name.startswith('anc/experiments/')
                      and (root / name[4:]).stat().st_mode & 0o111}
        packed = archive_bytes(files, executable=executable)
        with tempfile.TemporaryDirectory(prefix='catp-arxiv-extract-') as extracted:
            extracted = Path(extracted)
            unpack(packed, extracted)
            compile_tex(extracted, out, 'archive-')
            _, extracted_text = inspect_pdf(extracted / 'main.pdf', draft=draft)
            if extracted_text != text:
                raise ValueError('Extracted source package changes PDF text')
        pdf = (stage / 'main.pdf').read_bytes()
        # Both ready outputs are written only after all checks. build() removes
        # both on any exception, including a partially completed output write.
        pdf_name = 'draft.pdf' if draft else 'submission.pdf'
        archive_name = 'arxiv-source.draft.tar.gz' if draft else 'arxiv-source.tar.gz'
        (out / pdf_name).write_bytes(pdf)
        (out / archive_name).write_bytes(packed)
        return {**report, 'status': 'draft-not-submission-ready' if draft else 'passed',
                'target': 'arXiv preprint; not submitted', 'pdf_file': pdf_name, 'archive_file': archive_name,
                'pdf_sha256': sha(pdf), 'archive_sha256': sha(packed),
                'sources_sha256': {n: sha(d) for n, d in sources.items()},
                'archive_members_sha256': {n: sha(d) for n, d in files.items()},
                'archive_members': len(files), 'archive_executable_members': sorted(executable), 'extracted_source_compile': 'passed; identical PDF text',
                'compiler': 'local Tectonic/XeTeX; arXiv server compilation not yet tested',
                'scope': 'Public identified manuscript plus supporting data/code under anc/; no conference page limit',
                'limitations': 'Automated checks plus separately recorded human/model review; no external peer review'}


def build(out, root=ROOT, draft=False):
    out.mkdir(parents=True, exist_ok=True)
    for name in OUTPUTS:
        (out / name).unlink(missing_ok=True)
    report_path = out / 'preprint-check.json'
    report_path.write_text('{"status":"building"}\n')
    try:
        report = _build(root, out, draft=draft)
        report_path.write_text(json.dumps(report, indent=2) + '\n')
    except Exception as error:
        for name in DELIVERABLES:
            (out / name).unlink(missing_ok=True)
        report_path.write_text(json.dumps({'status': 'failed', 'error': str(error)}, indent=2) + '\n')
        raise
    print(json.dumps({k: v for k, v in report.items() if not k.endswith('_sha256') or isinstance(v, str)}, indent=2))


if __name__ == '__main__':
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--out-dir', type=Path, default=ROOT / 'build/preprint')
    parser.add_argument('--draft', action='store_true', help='Allow only the pending-author marker; label outputs as drafts')
    args = parser.parse_args()
    build(args.out_dir.resolve(), draft=args.draft)


==> anc/experiments/scripts/check_prose_consistency.py <==
#!/usr/bin/env python3
"""Assert the RQ2 prose in sections/07-evaluation.tex matches the sealed data.

Reviewer point this answers (#5): the evaluation prose drifted from the
regenerated failure-matrix data -- it claimed "26 tests", "13 ... checks", and
"26/26 ... cross-checked against a live run" while the committed fixture reports
32 tests, 21 highlighted fault-injection/call-order checks, 32/32 passed, with
evidence status committed_fixture. Table bodies are regenerated from the
experiment outputs, but the surrounding PROSE numbers are hand-written, so they
can silently diverge from the data they describe.

This check derives the authoritative counts from processed/failure-matrix.json
and asserts the prose states them (whitespace-normalized, so line wrapping does
not matter), plus a regression guard that the specific stale strings are gone. A
future data change that is not reflected in the prose then fails the run instead
of shipping a self-contradicting artifact.

Usage:  experiments/scripts/check_prose_consistency.py
Exit 0 on consistency; exit 1 listing expected-vs-found on any mismatch.
"""
import json
import os
import re
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
PAPER_ROOT = os.path.abspath(os.path.join(HERE, "..", ".."))
FM = os.path.join(PAPER_ROOT, "experiments", "processed", "failure-matrix.json")
EVAL = os.path.join(PAPER_ROOT, "sections", "07-evaluation.tex")


def norm(text):
    """Collapse whitespace runs so line-wrapped prose matches a flat fragment."""
    return re.sub(r"\s+", " ", text)


def main():
    with open(FM) as f:
        d = json.load(f)
    cli = d["cli_observed"]
    unit = d["unit_fsync"]
    cli_total, cli_passed = int(cli["total"]), int(cli["passed"])
    u_total, u_passed = int(unit["num_total"]), int(unit["num_passed"])
    n_check = len(unit["fault_injection_checks"])
    cross = unit["cross_check"]
    # LaTeX escapes the underscore in \texttt{committed\_fixture}.
    cross_tex = cross.replace("_", r"\_")

    with open(EVAL) as f:
        prose = norm(f.read())

    # Fragments the prose MUST contain, every count derived from the sealed data.
    required = [
        "%d-scenario" % cli_total,
        "(%d/%d)" % (cli_passed, cli_total),
        "%d tests, all passing" % u_total,
        "highlights the %d fault-injection and call-order checks" % n_check,
        "passes %d/%d" % (u_passed, u_total),
        cross_tex,
    ]
    # Regression guard for the exact #5 drift: these stale strings must be gone.
    forbidden = ["26 tests", "26/26", "13 fault-injection", "live run of the suite"]

    missing = [r for r in required if r not in prose]
    stale = [b for b in forbidden if b in prose]

    if missing or stale:
        sys.stderr.write("PROSE/DATA INCONSISTENCY in sections/07-evaluation.tex\n")
        sys.stderr.write(
            "  authoritative (processed/failure-matrix.json): cli %d/%d, unit %d/%d, "
            "%d highlighted checks, evidence=%s\n"
            % (cli_passed, cli_total, u_passed, u_total, n_check, cross))
        for m in missing:
            sys.stderr.write("  MISSING expected fragment: %r\n" % m)
        for s in stale:
            sys.stderr.write("  STALE fragment still present: %r\n" % s)
        return 1
    print("[prose-consistency] RQ2 prose matches sealed data: cli %d/%d, unit %d/%d, "
          "%d highlighted checks, evidence=%s -- OK"
          % (cli_passed, cli_total, u_passed, u_total, n_check, cross))
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/experiments/scripts/common.sh <==
#!/usr/bin/env bash
# Shared helpers for CATP paper experiments.
#
# Every RQ script sources this file, so the artifact gate below runs BEFORE any
# measurement is produced. The gate (`verify_artifact`) proves the binary about
# to execute is the one immutable, published 0.7.5 release recorded in the
# build-time manifest -- resolved strictly from the artifact install tree, never
# from PATH, a ~/.local/bin symlink, a neighboring dev checkout, or a
# working-tree `dist`. If anything drifts, the script aborts and produces no data.
set -euo pipefail

# --- pinned artifact identity ------------------------------------------------
# The artifact is installed by build_artifact.sh via `npm ci` from a committed
# lockfile (exact version + sha512 integrity) and cross-checked byte-for-byte
# against the tarball published on the npm registry. Provenance is read from the
# build-time manifest -- never from a neighboring checkout's HEAD.
source "$(dirname "${BASH_SOURCE[0]}")/artifact_profile.sh"
RAW="$PAPER_ROOT/experiments/raw"
PROC="$PAPER_ROOT/experiments/processed"
if [[ "$CATP_RELEASE_PROFILE" == "0.7.6" ]]; then
  if [[ -n "${CATP_RUN_ID:-}" && ! "$CATP_RUN_ID" =~ ^run-[a-zA-Z0-9-]+$ ]]; then
    echo "FATAL: invalid CATP_RUN_ID" >&2; exit 1
  fi
  RAW="$PAPER_ROOT/experiments/remediation-0.7.6/${CATP_RUN_ID:-UNSET}/raw"
  PROC="$PAPER_ROOT/experiments/remediation-0.7.6/${CATP_RUN_ID:-UNSET}/processed"
fi

sha256() { shasum -a 256 "$1" | awk '{print $1}'; }
manifest_get() {  # manifest_get <json-key> -> value (python3 is already a hard dep)
  # Booleans are normalized to lowercase JSON (true/false) so bash string
  # comparisons against the manifest's `true`/`false` literals are exact.
  python3 -c 'import json,sys
v=json.load(open(sys.argv[1])).get(sys.argv[2],"")
print(("true" if v else "false") if isinstance(v,bool) else v)' "$MANIFEST" "$1"
}
realpath_of() { python3 -c 'import os,sys;print(os.path.realpath(sys.argv[1]))' "$1"; }

# Resolve a manifest-relative path against the artifact root.
art_path() {  # art_path <relative-or-absolute> -> absolute path under $ART
  local p="$1"
  case "$p" in
    /*) echo "$p" ;;
    *)  echo "$ART/$p" ;;
  esac
}

# Resolve the CLI strictly from the pinned artifact; no PATH / dev-tree fallback.
resolve_catp_bin() {
  [[ -f "$MANIFEST" ]] || {
    echo "FATAL: no artifact manifest at $MANIFEST" >&2
    echo "       build it first: experiments/scripts/build_artifact.sh" >&2
    return 1
  }
  local shim; shim="$(art_path "$(manifest_get resolved_bin_shim)")"
  [[ -n "$shim" && -x "$shim" ]] || {
    echo "FATAL: resolved_bin_shim '$shim' is missing or not executable" >&2
    echo "       rebuild: experiments/scripts/build_artifact.sh" >&2
    return 1
  }
  echo "$shim"
}

# verify_artifact: the machine-checkable provenance gate. Aborts (exit 1) on ANY
# version, commit, realpath, or hash mismatch, so a substituted/symlinked binary
# can never produce results. Called at source time and re-callable by tests.
verify_artifact() {
  local ok=1 m_ver m_commit m_sha m_exe_rel m_exe rep_ver real real_bin art_real bin
  [[ -f "$MANIFEST" ]] || { echo "VERIFY FAIL: no artifact manifest at $MANIFEST" >&2; return 1; }

  m_ver="$(manifest_get catp_version)"
  m_commit="$(manifest_get catp_release_commit)"
  m_sha="$(manifest_get executable_sha256)"
  m_exe_rel="$(manifest_get resolved_executable)"
  m_exe="$(art_path "$m_exe_rel")"
  # Normalize the artifact root to its PHYSICAL path so the escape checks below
  # compare like-for-like: realpath_of() resolves symlinks, while $ART comes from
  # a logical `cd && pwd`. Without this, a checkout under a symlinked prefix
  # (e.g. /tmp -> /private/tmp, a bind mount, or a symlinked home) would make the
  # pristine artifact look like it "escapes" the install tree and be wrongly
  # rejected -- breaking reproduction for a reader on such a filesystem.
  art_real="$(realpath_of "$ART")"

  [[ "$m_ver" == "$PINNED_VERSION" ]]   || { echo "VERIFY FAIL: manifest catp_version='$m_ver' != '$PINNED_VERSION'" >&2; ok=0; }
  [[ "$m_commit" == "$PINNED_COMMIT" ]] || { echo "VERIFY FAIL: catp_release_commit='$m_commit' != pinned '$PINNED_COMMIT'" >&2; ok=0; }
  [[ "$m_sha" == "$PINNED_CLI_SHA256" ]]|| { echo "VERIFY FAIL: manifest executable_sha256='$m_sha' != pinned published cli.js '$PINNED_CLI_SHA256'" >&2; ok=0; }

  # The executable must exist, be a regular file after realpath resolution, hash
  # to the pinned published cli.js, and its realpath must stay INSIDE the
  # artifact install tree (this is what rejects a symlink to a working-tree dist).
  if [[ ! -e "$m_exe" ]]; then
    echo "VERIFY FAIL: resolved_executable '$m_exe' does not exist" >&2; ok=0
  else
    real="$(realpath_of "$m_exe")"
    case "$real" in
      "$art_real/install/"*) : ;;
      *) echo "VERIFY FAIL: executable realpath '$real' escapes the artifact install dir (symlink to a dev/dist tree?)" >&2; ok=0 ;;
    esac
    [[ -f "$real" ]] || { echo "VERIFY FAIL: executable realpath '$real' is not a regular file" >&2; ok=0; }
    local act_sha; act_sha="$(sha256 "$real" 2>/dev/null || echo MISSING)"
    [[ "$act_sha" == "$PINNED_CLI_SHA256" ]] || { echo "VERIFY FAIL: executable sha256='$act_sha' != pinned '$PINNED_CLI_SHA256'" >&2; ok=0; }
  fi

  # The bin shim must resolve inside the install tree AND to the SAME physical
  # file as the manifest executable. Without this second condition a shim could
  # point at a different executable smuggled into install/ (e.g. a fake that
  # only prints the right version) while the genuine cli.js -- the file actually
  # hashed above -- sits unused, and the gate would run the impostor.
  local shim; shim="$(art_path "$(manifest_get resolved_bin_shim)")"
  if [[ -e "$shim" ]]; then
    real_bin="$(realpath_of "$shim")"
    case "$real_bin" in
      "$art_real/install/"*) : ;;
      *) echo "VERIFY FAIL: bin shim realpath '$real_bin' escapes the artifact install dir" >&2; ok=0 ;;
    esac
    if [[ "$real_bin" != "$real" ]]; then
      echo "VERIFY FAIL: bin shim realpath '$real_bin' != verified executable realpath '$real' (shim substitution inside the install tree?)" >&2; ok=0
    fi
  else
    echo "VERIFY FAIL: bin shim '$shim' missing" >&2; ok=0
  fi

  # Cross-check flags recorded at build time must both be true.
  [[ "$(manifest_get cross_check_executable_matches_published)" == "true" ]] || { echo "VERIFY FAIL: cross_check_executable_matches_published != true" >&2; ok=0; }
  [[ "$(manifest_get published_tarball_integrity_match)" == "true" ]]       || { echo "VERIFY FAIL: published_tarball_integrity_match != true" >&2; ok=0; }

  # Hash every installed module and dependency before executing --version.
  [[ "$ok" == "1" ]] || return 1
  python3 "$PAPER_ROOT/experiments/scripts/verify_install_tree.py" \
    "$ART/install" "$ART/install-inventory.json" \
    "$PINNED_INVENTORY_SHA256" || return 1

  # The binary must actually report the pinned version. resolve_catp_bin RETURNS
  # (not exits) so a failure is captured as ok=0 instead of killing the caller.
  # The resolved shim is held in a LOCAL `bin` first; the global CATP_BIN that
  # the rq scripts consume is exported only after EVERY check has passed, so a
  # rejected artifact can never leave a substituted binary bound to CATP_BIN.
  if bin="$(resolve_catp_bin)"; then
    rep_ver="$("$bin" --version 2>/dev/null | head -1)"
    [[ "$rep_ver" == "$PINNED_VERSION" ]] || { echo "VERIFY FAIL: '$bin --version'='$rep_ver' != '$PINNED_VERSION'" >&2; ok=0; }
  else
    echo "VERIFY FAIL: cannot resolve the catp bin shim from the artifact" >&2; ok=0
  fi

  [[ "$ok" == "1" ]] || { echo "FATAL: artifact verification failed; refusing to produce results." >&2; return 1; }
  # All checks passed: now (and only now) publish the resolved shim globally.
  CATP_BIN="$bin"
  echo "[verify_artifact] catp $rep_ver | release commit ${m_commit:0:7} | exe sha256 ${m_sha:0:12}… | published-match $(manifest_get cross_check_executable_matches_published) | integrity-match $(manifest_get published_tarball_integrity_match) | OK"
  return 0
}

# Run the gate at source time; abort the whole script if it fails. Every rq*.sh
# inherits this before producing any data.
verify_artifact || exit 1
# On success verify_artifact already resolved and set the global CATP_BIN.

# --- sampling / warm-up knobs (override per run) -----------------------------
SAMPLES="${SAMPLES:-100}"
WARMUP="${WARMUP:-10}"

# --- output helpers ----------------------------------------------------------
group_dir() {  # group_dir <group> -> creates and echoes raw/<group>
  local d="$RAW/$1"; mkdir -p "$d"; echo "$d";
}

now_ms() {  # epoch milliseconds
  python3 - <<'PY'
import time; print(int(time.time()*1000))
PY
}

machine_profile_json() {  # machine_profile_json <results_probe> <temp_probe> -> testbed JSON
  # Describes the machine the numbers were produced on, so a reader can judge
  # reproduction: OS/build, CPU model + core counts, RAM, Python, power source,
  # and the FILESYSTEM TYPE of both the results path and the temp path (where
  # the measured CATP_HOME audit chain lives during a run). Every field degrades
  # to null when its probing tool is absent, so the harness stays runnable off
  # macOS. Emits NO absolute paths, usernames, or home directories -- only the
  # filesystem *type* (e.g. "apfs") -- preserving artifact anonymity.
  RESULTS_PROBE="${1:-$PAPER_ROOT}" TEMP_PROBE="${2:-${TMPDIR:-/tmp}}" python3 - <<'PY'
import json, os, platform, re, subprocess

def sh(cmd):
    try:
        return subprocess.run(cmd, shell=True, capture_output=True, text=True,
                              timeout=15).stdout.strip()
    except Exception:
        return ""

def ne(*vals):
    for v in vals:
        if v:
            return v
    return None

def as_int(v):
    try:
        return int(str(v).strip())
    except Exception:
        return None

sysname = platform.system()

def fs_type(path):
    # Resolve the mount device for `path`, then read its filesystem type from
    # `mount`. Only the type string is returned -- never the path or device.
    dev = sh("df '%s' 2>/dev/null | tail -1 | awk '{print $1}'" % path)
    if not dev:
        return None
    mm = re.search(r"\(([^,)]+)", sh("mount 2>/dev/null | grep '^%s '" % dev))
    return mm.group(1).strip() if mm else None

cpu_model = logical = physical = ram = None
if sysname == "Darwin":
    cpu_model = ne(sh("sysctl -n machdep.cpu.brand_string"))
    logical = as_int(sh("sysctl -n hw.ncpu"))
    physical = as_int(sh("sysctl -n hw.physicalcpu"))
    ram = as_int(sh("sysctl -n hw.memsize"))
elif sysname == "Linux":
    logical = as_int(sh("nproc"))
    ram = as_int(sh("awk '/MemTotal/{print $2*1024}' /proc/meminfo"))
    cpu_model = ne(sh("awk -F': ' '/model name/{print $2; exit}' /proc/cpuinfo"))

power = None
if sysname == "Darwin":
    p = sh("pmset -g batt 2>/dev/null | head -1")
    if "AC Power" in p:
        power = "ac"
    elif "Battery Power" in p:
        power = "battery"

# --- toolchain versions ----------------------------------------------------
# The paper's reproduction story spans more than the OS: the CATP CLI runs on
# Node, RQ1b drives the real Claude Code / Codex runtimes, the Groth16 case
# study builds with Foundry's solc and the gnark Go prover, and the tables are
# typeset by a LaTeX engine. Record each so a reader can match the toolchain.
# Every probe degrades to null when its tool is absent, so the harness stays
# runnable on a machine that lacks some of them. Version strings carry no paths,
# usernames, or home directories -- they are safe to commit.
def ver(cmd, line=1, strip_prefix=None):
    out = sh(cmd)
    if not out:
        return None
    lines = [l for l in out.splitlines() if l.strip()]
    if len(lines) < line:
        return None
    v = lines[line - 1].strip()
    if strip_prefix and v.startswith(strip_prefix):
        v = v[len(strip_prefix):].strip()
    return v or None

def latex_engine():
    # Probe the common engines in preference order; report whichever is present
    # (this repo builds with tectonic, but a reader may use a TeX Live engine).
    for name, cmd in (("tectonic", "tectonic --version"),
                      ("pdflatex", "pdflatex --version"),
                      ("xelatex", "xelatex --version"),
                      ("lualatex", "lualatex --version")):
        v = ver(cmd)
        if v:
            return {"engine": name, "version": v}
    return None

tool_versions = {
    "node": ver("node --version"),
    "npm": ver("npm --version"),
    "claude_code": ver("claude --version"),
    "codex_cli": ver("codex --version"),
    "forge": ver("forge --version"),
    "solc": ver("solc --version", line=2, strip_prefix="Version:"),
    "go": ver("go version"),
    "latex": latex_engine(),
}

print(json.dumps({
    "os": "%s %s %s" % (platform.system(), platform.release(), platform.machine()),
    "os_version": ne(platform.version()),
    "os_build": (ne(sh("sw_vers -buildVersion")) if sysname == "Darwin" else None),
    "cpu_model": cpu_model,
    "cpu_logical_cores": logical,
    "cpu_physical_cores": physical,
    "ram_bytes": ram,
    "python": platform.python_version(),
    "power_source": power,
    "results_filesystem": fs_type(os.environ.get("RESULTS_PROBE", ".")),
    "temp_filesystem": fs_type(os.environ.get("TEMP_PROBE", "/tmp")),
    "tool_versions": tool_versions,
}))
PY
}

write_meta() {  # write_meta <group> : environment + artifact provenance (from the manifest)
  if [[ "$CATP_RELEASE_PROFILE" == "0.7.6" ]]; then
    [[ -n "${CATP_RUN_ID:-}" ]] || { echo "FATAL: corrected experiments require CATP_RUN_ID" >&2; return 1; }
    [[ ! -e "$RAW/$1/meta.json" ]] || { echo "FATAL: refusing to overwrite an existing run group" >&2; return 1; }
  fi
  local d; d="$(group_dir "$1")"
  local mp; mp="$(machine_profile_json "$PAPER_ROOT" "${TMPDIR:-/tmp}")"
  # NOTE: meta.json is a committed raw result, so it records the MANIFEST-RELATIVE
  # bin shim (resolved_bin_shim), never the absolute $CATP_BIN -- an absolute path
  # would leak the author's home directory and break artifact anonymity. The
  # machine profile is likewise path-free (filesystem *type* only).
  python3 - "$d/meta.json" "$1" "$MANIFEST" "$SAMPLES" "$WARMUP" "$mp" <<'PY'
import json, sys, datetime, platform
meta_path, group, manifest_path, samples, warmup, machine_json = sys.argv[1:7]
m = json.load(open(manifest_path))
out = {
    "group": group,
    "timestamp": datetime.datetime.now(datetime.timezone.utc).strftime("%Y-%m-%dT%H:%M:%SZ"),
    "os": "%s %s %s" % (platform.system(), platform.release(), platform.machine()),
    "node": m.get("node_version"),
    "npm": m.get("npm_version"),
    "catp_bin": m.get("resolved_bin_shim"),
    "catp_version": m.get("catp_version"),
    "registry_ref": m.get("registry_ref"),
    "source_tag": m.get("source_tag"),
    "catp_release_commit": m.get("catp_release_commit"),
    "paper_commit": m.get("paper_commit"),
    "executable_sha256": m.get("executable_sha256"),
    "resolved_executable": m.get("resolved_executable"),
    "lockfile_sha256": m.get("lockfile_sha256"),
    "source_tarball_sha256": m.get("source_tarball_sha256"),
    "cross_check_executable_matches_published": m.get("cross_check_executable_matches_published"),
    "published_tarball_integrity_match": m.get("published_tarball_integrity_match"),
    "samples": int(samples),
    "warmup": int(warmup),
    "machine": json.loads(machine_json or "{}"),
}
with open(meta_path, "w") as f:
    json.dump(out, f, indent=2)
    f.write("\n")
PY
}

summarize_jsonl() {  # summarize_jsonl <in.jsonl> <out.json> : latency stats
  python3 - "$1" "$2" <<'PY'
import json, sys
src, dst = sys.argv[1], sys.argv[2]
vals = []
with open(src) as f:
    for line in f:
        line = line.strip()
        if not line:
            continue
        rec = json.loads(line)
        if "duration_ms" in rec:
            vals.append(rec["duration_ms"])
vals.sort()
def q(p):
    if not vals:
        return None
    k = (len(vals) - 1) * p
    lo, hi = int(k), min(int(k) + 1, len(vals) - 1)
    return round(vals[lo] + (vals[hi] - vals[lo]) * (k - lo), 3)
out = {
    "n": len(vals),
    "min": vals[0] if vals else None,
    "p50": q(0.50),
    "p95": q(0.95),
    "p99": q(0.99),
    "max": vals[-1] if vals else None,
}
with open(dst, "w") as f:
    json.dump(out, f, indent=2)
    f.write("\n")
print(json.dumps(out))
PY
}


==> anc/experiments/scripts/gen_cost_tables.py <==
#!/usr/bin/env python3
"""Generate the four cost-study LaTeX tables strictly from processed JSON + raw
metadata.

Reviewer point this answers: table data must be REGENERATED from the experiment
outputs, never hand-copied, and the cost claims must match the mechanisms that
were actually measured. This script is the single source of truth for:

  tables/overhead.tex            <- processed/overhead.json     (RQ3)
  tables/verification-cost.tex   <- processed/receipts.json     (RQ4, receipts)
  tables/groth16-case-study.tex  <- processed/receipts.json     (RQ4, groth16)
  tables/anchoring-tradeoff.tex  <- processed/anchoring.json    (limitation)

Provenance stamped into each table's comment header is read from the matching
raw/<group>/meta.json, so a table can never claim a CATP version/commit/hash
other than the one the artifact gate verified. A guard additionally cross-checks
that provenance against experiments/artifact/manifest.json (the gate-verified
pinned identity) and REFUSES to regenerate from stale results -- rerun the
harness on the pinned artifact first.

Claim discipline enforced here (see the remediation plan, Task 12):
  * RQ3's comparison is the "CATP Node CLI no-policy baseline" -- never a
    universal process-spawn floor, never generalized to other mediators.
  * Groth16 proving time and native verification time are wall-clock ms; on-chain
    verification is EVM gas. They are reported as DISTINCT, non-comparable
    metrics; no cross-unit ratio (gas vs ms) is computed or claimed.
  * Anchoring is a LIMITATION/mitigation, not a research question: CATP only
    PREPARES an O(1) bundle; a deployment-supplied publisher (not shipped in the
    released CLI) would submit it.

Implementation note: LaTeX text is full of %, {}, and $ -- all of which collide
with Python's % operator, str.format, and string.Template respectively. As in
gen_runtime_tables.py / gen_failure_matrix.py, values are injected via unique
@@TOKEN@@ placeholders and a single .replace() pass.

Usage:  experiments/scripts/gen_cost_tables.py
"""
import json
import os
import re
import sys
from pathlib import Path
from release_results import load_selected

HERE = os.path.dirname(os.path.abspath(__file__))
PAPER_ROOT = os.path.abspath(os.path.join(HERE, "..", ".."))
PROC = os.path.join(PAPER_ROOT, "experiments", "processed")
RAW = os.path.join(PAPER_ROOT, "experiments", "raw")
TABLES = os.path.join(PAPER_ROOT, "tables")
MANIFEST = os.path.join(PAPER_ROOT, "experiments", "artifact", "manifest.json")

RTNAME = {"claude-code": "Claude Code", "codex": "Codex"}


def load(*parts):
    with open(os.path.join(*parts)) as f:
        return json.load(f)


def short(h, n=12):
    return (h or "")[:n]


def fill(template, **values):
    """Inject @@TOKEN@@ placeholders without touching LaTeX % / {} / $ chars."""
    out = template
    for key, val in values.items():
        out = out.replace("@@" + key + "@@", "" if val is None else str(val))
    return out


def esc(s):
    """Escape LaTeX special characters in a data string read from JSON."""
    s = "" if s is None else str(s)
    for a, b in (("\\", "\\textbackslash{}"), ("&", "\\&"), ("%", "\\%"),
                 ("$", "\\$"), ("#", "\\#"), ("_", "\\_")):
        s = s.replace(a, b)
    return s


def f1(x):
    return "?" if x is None else ("%.1f" % x)


def f2(x):
    return "?" if x is None else ("%.2f" % x)


def tex_int(v):
    """Format an int (or numeric string) with LaTeX thin-space thousand separators."""
    try:
        n = int(v)
    except (TypeError, ValueError):
        return esc(v)
    return "{:,}".format(n).replace(",", "{,}")


def short_tx(tx):
    if not tx:
        return ""
    return tx[:6] + "\\ldots " + tx[-3:]


def pinned_identity():
    man = load(MANIFEST)
    return man.get("catp_version"), man.get("catp_release_commit")


def check_provenance(m, group):
    """Refuse to regenerate a table from results whose provenance does not match
    the gate-verified pinned artifact manifest (e.g. a stale 0.7.3 run)."""
    pv, pc = pinned_identity()
    mv, mc = m.get("catp_version"), m.get("catp_release_commit")
    if mv != pv or mc != pc:
        sys.exit("FATAL: raw/%s/meta.json provenance (version=%s commit=%s) does not "
                 "match the pinned artifact manifest (version=%s commit=%s). Rerun the "
                 "harness on the pinned artifact before regenerating tables."
                 % (group, mv, short(mc, 7), pv, short(pc, 7)))


def machine_testbed(m):
    """One-line testbed description from meta.json's `machine` block. Path-free:
    only the filesystem *type* is reported, never an absolute path (anonymity)."""
    mach = m.get("machine", {}) or {}
    parts = []
    os_s = esc(mach.get("os") or m.get("os"))
    if os_s:
        parts.append(os_s + (" (build %s)" % mach["os_build"] if mach.get("os_build") else ""))
    cpu = esc(mach.get("cpu_model"))
    if cpu:
        parts.append("%s (%s physical / %s logical cores)"
                     % (cpu, mach.get("cpu_physical_cores"), mach.get("cpu_logical_cores")))
    ram = mach.get("ram_bytes")
    if isinstance(ram, int):
        parts.append("%d\\,GiB RAM" % round(ram / (1024 ** 3)))
    fs = mach.get("temp_filesystem") or mach.get("results_filesystem")
    if fs:
        parts.append("%s filesystem" % fs)
    power = {"ac": "AC", "battery": "battery"}.get(mach.get("power_source"))
    if power:
        parts.append("%s power" % power)
    parts.append("Node %s" % (m.get("node") or "?"))
    parts.append("\\systemname{} %s (commit %s)"
                 % (m.get("catp_version"), short(m.get("catp_release_commit"), 7)))
    return ", ".join(parts)


def short_cpu(cpu):
    """Compact CPU name for table notes: strip (R)/(TM) marks and the
    'CPU @ <freq>' suffix, then keep the brand plus the model token (the last
    token containing a digit), e.g. 'Intel(R) Core(TM) i9-9880H CPU @ 2.30GHz'
    -> 'Intel i9-9880H'."""
    s = re.sub(r"\((?:R|TM)\)", "", cpu or "")
    s = re.sub(r"\s+CPU\s*@.*$", "", s)
    toks = s.split()
    if len(toks) >= 2:
        model = next((t for t in reversed(toks) if any(ch.isdigit() for ch in t)), toks[-1])
        return "%s %s" % (toks[0], model)
    return s.strip()


def machine_testbed_short(m):
    """Compact one-line testbed for rendered table notes (same fields as
    machine_testbed, shorter CPU name and bare filesystem type). Path-free."""
    mach = m.get("machine", {}) or {}
    parts = []
    os_s = esc(mach.get("os") or m.get("os"))
    if os_s:
        parts.append(os_s + (" (build %s)" % mach["os_build"] if mach.get("os_build") else ""))
    cpu = mach.get("cpu_model")
    if cpu:
        parts.append("%s (%s physical / %s logical cores)"
                     % (esc(short_cpu(cpu)), mach.get("cpu_physical_cores"),
                        mach.get("cpu_logical_cores")))
    ram = mach.get("ram_bytes")
    if isinstance(ram, int):
        parts.append("%d\\,GiB RAM" % round(ram / (1024 ** 3)))
    fs = mach.get("temp_filesystem") or mach.get("results_filesystem")
    if fs:
        parts.append(esc(fs))
    power = {"ac": "AC", "battery": "battery"}.get(mach.get("power_source"))
    if power:
        parts.append("%s power" % power)
    parts.append("Node %s" % (m.get("node") or "?"))
    parts.append("\\systemname{} %s (commit %s)"
                 % (m.get("catp_version"), short(m.get("catp_release_commit"), 7)))
    return ", ".join(parts)


# =============================================================================
# RQ3 -- pre-execution mediation overhead
# =============================================================================
OVERHEAD_HEADER = r"""% RQ3 pre-execution mediation overhead (both runtimes, randomized A/B order,
% percentile-bootstrap CI, throughput).
% GENERATED by experiments/scripts/gen_cost_tables.py -- DO NOT EDIT BY HAND.
% Source of record: experiments/processed/overhead.json
%   (raw samples: experiments/raw/overhead/latency.jsonl; provenance:
%    experiments/raw/overhead/meta.json -- catp @@VERSION@@, release commit
%    @@COMMIT@@ (@@TAG@@), node @@NODE@@, @@OS@@; executable sha256 @@EXESHA@@
%    cross-checked byte-identical to the published npm @@VERSION@@ tarball).
% Testbed: @@TESTBED@@
% @@SAMPLES@@ paired samples/runtime after @@WARMUP@@ warm-up (caches warm:
% @@CACHES@@); seed @@SEED@@; @@BOOT@@ bootstrap iterations.
% "Baseline" is the CATP Node CLI no-policy baseline: the same CLI and process
% start with no policy present, so the pre-hook exits 0 without load/evaluate/
% append. It is NOT a universal process-spawn floor and is NOT generalized to
% other external-command mediators. Net delta = paired per-iteration (enforced -
% baseline); the enforced path exercises the durable action-sidecar write +
% chained audit append + fsync. Regenerate: rq3_overhead.sh then
% gen_cost_tables.py.
"""

OVERHEAD_CAPTION = r"""  \caption{Wall time of \texttt{catp hook pre} on both runtime adapters.
  The baseline invokes the same CLI with no policy present, including process
  start and initialization; it is specific to this CLI and testbed.
  Enforcement adds policy loading and evaluation, durable action-sidecar
  storage and a hash-chained audit append with \texttt{fsync}. The paired
  delta measures these operations together. Testbed, sampling and bootstrap
  details appear below the table.}
"""

# Footnote below the table body: testbed + sampling methodology moved out of the
# caption (ACSAC layout pass); values stay data-driven from processed/meta JSON.
OVERHEAD_NOTE = r"""  \par\vspace{3pt}
  {\footnotesize Testbed: Section~\ref{sec:experimental-setup}; artifacts: Appendix~\ref{sec:artifact-provenance}. @@SAMPLES@@ paired samples per runtime after @@WARMUP@@
  warm-up (caches warm), randomized A/B order (seed @@SEED@@), @@BOOT@@ bootstrap
  iterations; @@CIZERO@@, and the median net delta is @@CC_DP50@@\,ms (Claude Code)
  / @@CX_DP50@@\,ms (Codex), for the two tested adapters.}
"""


def gen_overhead():
    d = load(PROC, "overhead.json")
    m = load(RAW, "overhead", "meta.json")
    check_provenance(m, "overhead")
    for req in ("claude-code", "codex"):
        if req not in d:
            sys.exit("FATAL: overhead.json missing runtime '%s'; rerun rq3_overhead.sh" % req)
    method = d.get("_method", {})
    runtimes = method.get("runtimes") or ["claude-code", "codex"]

    rows = []
    ci_excl_zero = True
    for rt in runtimes:
        r = d[rt]
        base, enf, dlt = r["baseline_no_policy"], r["enforced"], r["delta_paired"]
        boot = r.get("delta_ci95_bootstrap_ms") or [None, None]
        if not (boot[0] is not None and boot[0] > 0):
            ci_excl_zero = False
        rows.append("    %s & %s & %s & %s & %s\\,[%s,\\,%s] & %s \\\\" % (
            RTNAME.get(rt, rt), f1(base["p50"]), f1(enf["p50"]), f2(dlt["p50"]),
            f2(dlt["mean"]), f2(boot[0]), f2(boot[1]),
            f2(r.get("throughput_enforced_per_s"))))
    body = "\n".join(rows)

    # Data-driven note clauses (never hardcoded): only call the delta
    # "runtime-independent" if the two runtimes' delta medians are within 10% of
    # each other in THIS run.
    cc_dp50 = d["claude-code"]["delta_paired"]["p50"]
    cx_dp50 = d["codex"]["delta_paired"]["p50"]
    if max(cc_dp50, cx_dp50) > 0 and abs(cc_dp50 - cx_dp50) > 0.10 * max(cc_dp50, cx_dp50):
        sys.exit("FATAL: per-runtime delta medians diverge >10%% (%.3f vs %.3f); the "
                 "'runtime-independent' caption claim is unsupported by this run"
                 % (cc_dp50, cx_dp50))

    cizero = ("every bootstrap interval on the mean delta excludes zero"
              if ci_excl_zero else
              "the percentile bootstrap intervals on the mean delta are reported "
              "per runtime in the table")
    testbed = machine_testbed(m)
    testbed_short = machine_testbed_short(m)
    common = dict(
        VERSION=m.get("catp_version"), COMMIT=short(m.get("catp_release_commit"), 7),
        TAG=m.get("source_tag"), NODE=m.get("node"), OS=esc(m.get("os")),
        EXESHA=short(m.get("executable_sha256")), TESTBED=testbed,
        SAMPLES=method.get("samples_per_runtime"), WARMUP=method.get("warmup_per_runtime"),
        SEED=method.get("seed"), BOOT=tex_int(method.get("bootstrap_iters")),
        CACHES=("yes" if method.get("caches_warm") else "no"),
        TESTBED_SHORT=testbed_short,
    )
    header = fill(OVERHEAD_HEADER, **common)
    caption = fill(OVERHEAD_CAPTION, **common)
    note = fill(
        OVERHEAD_NOTE,
        CC_DP50=f2(d["claude-code"]["delta_paired"]["p50"]),
        CX_DP50=f2(d["codex"]["delta_paired"]["p50"]),
        CIZERO=cizero, **common)

    tex = (
        header + "\n"
        "\\begin{table*}[t]\n"
        "  \\centering\n"
        "  \\footnotesize\n"
        + caption +
        "  \\label{tab:overhead}\n"
        "  \\begin{tabular}{@{}l r r r l r@{}}\n"
        "    \\toprule\n"
        "    \\textbf{Runtime} & \\textbf{Baseline p50} & \\textbf{Enforced p50}\n"
        "      & \\textbf{Net $\\Delta$ p50} & \\textbf{Net $\\Delta$ mean [95\\% boot CI]}\n"
        "      & \\textbf{Throughput} \\\\\n"
        "    & \\textbf{(ms)} & \\textbf{(ms)} & \\textbf{(ms)} & \\textbf{(ms)}\n"
        "      & \\textbf{(calls/s)} \\\\\n"
        "    \\midrule\n"
        + body + "\n"
        "    \\bottomrule\n"
        "  \\end{tabular}\n"
        + note +
        "\\end{table*}\n"
    )
    with open(os.path.join(TABLES, "overhead.tex"), "w") as f:
        f.write(tex)
    print("[gen] tables/overhead.tex  (%d runtimes, caches_warm=%s)"
          % (len(runtimes), common["CACHES"]))


# =============================================================================
# RQ4 (default backend) -- signed-receipt verification cost
# =============================================================================
VCOST_HEADER = r"""% RQ4 verification cost: the DEFAULT signed-receipt backend (off-chain).
% GENERATED by experiments/scripts/gen_cost_tables.py -- DO NOT EDIT BY HAND.
% The optional Groth16/EVM backend is presented separately as a case study in
% tables/groth16-case-study.tex (it is opt-in, not the default path).
% Source of record: @@RUN@@/processed/receipts.json  ("receipts" block)
%   (raw receipt timings: @@RUN@@/raw/receipts/receipts.jsonl; provenance:
%    @@RUN@@/raw/receipts/meta.json -- catp @@VERSION@@, release commit
%    @@COMMIT@@ (@@TAG@@), node @@NODE@@, @@OS@@; executable sha256 @@EXESHA@@).
% Testbed: @@TESTBED@@
% All values MEASURED by this run ($n{=}@@N@@$ after @@WARMUP@@ warm-up); CI is
% +/- 1.96*SEM. Regenerate: run_remediation.py NEW_RUN --select then gen_cost_tables.py.
"""

VCOST_CAPTION = r"""  \caption{Verification cost of the \emph{default} signed-receipt backend
  (off-chain). Issuing a receipt re-verifies the audit chain, exports the entry,
  and signs it with Ed25519; verifying checks the signature against the audit
  export and the policy commitment. Both are end-to-end wall times of the
  \systemname{} Node CLI receipt commands. These are absolute times: the
  no-policy hook is a different workload and is not subtracted. No component
  or crypto-only timing is inferred. A receipt is
  @@RECEIPT_BYTES@@\,bytes; the @@PUBKEY_BYTES@@\,bytes of public-key material is
  the only independently trusted state, while offline verification also consumes
  the receipt, the audit export, and the canonical action. Testbed: Section~\ref{sec:experimental-setup}; artifacts: Appendix~\ref{sec:artifact-provenance};
  $n{=}@@N@@$ after @@WARMUP@@ warm-up. The optional on-chain Groth16 backend is
  quantified separately in Table~\ref{tab:groth16-case-study}.}
"""


def gen_verification_cost():
    selected = load_selected(Path(PAPER_ROOT))
    d, m = selected["receipts"], selected["meta"]
    rc = d["receipts"]
    iss, ver, sz = rc["issue_ms"], rc["verify_ms"], rc["sizes_bytes"]
    testbed = machine_testbed(m)
    common = dict(
        RUN=str(selected["path"].relative_to(PAPER_ROOT)),
        VERSION=m.get("catp_version"), COMMIT=short(m.get("catp_release_commit"), 7),
        TAG=m.get("source_tag"), NODE=m.get("node"), OS=esc(m.get("os")),
        EXESHA=short(m.get("executable_sha256")), TESTBED=testbed,
        N=rc.get("n"), WARMUP=rc.get("warmup"),
        RECEIPT_BYTES=tex_int(sz.get("receipt")), EXPORT_BYTES=tex_int(sz.get("audit_export")),
        PUBKEY_BYTES=tex_int(sz.get("public_key_pem")),
    )
    header = fill(VCOST_HEADER, **common)
    caption = fill(VCOST_CAPTION, **common)

    body = "\n".join([
        "    Issue latency (median / mean)   & %s / %s\\,ms & measured, $n{=}%s$, CI $\\pm%s$\\,ms \\\\"
        % (f1(iss["p50"]), f1(iss["mean"]), common["N"], f1(iss.get("ci95_ms"))),
        "    Verify latency (median / mean)  & %s / %s\\,ms & measured, $n{=}%s$, CI $\\pm%s$\\,ms \\\\"
        % (f1(ver["p50"]), f1(ver["mean"]), common["N"], f1(ver.get("ci95_ms"))),
        "    Receipt size                    & %s\\,B            & measured \\\\" % common["RECEIPT_BYTES"],
        "    Audit-export bundle size        & %s\\,B            & measured \\\\" % common["EXPORT_BYTES"],
        "    Signature / public key          & Ed25519 / %s\\,B  & measured \\\\" % common["PUBKEY_BYTES"],
    ])

    tex = (
        header + "\n"
        "\\begin{table*}[t]\n"
        "  \\centering\n"
        "  \\footnotesize\n"
        + caption +
        "  \\label{tab:verification-cost}\n"
        "  \\begin{tabular}{@{}p{5.5cm} r p{6.5cm}@{}}\n"
        "    \\toprule\n"
        "    \\textbf{Metric} & \\textbf{Value} & \\textbf{Detail} \\\\\n"
        "    \\midrule\n"
        + body + "\n"
        "    \\bottomrule\n"
        "  \\end{tabular}\n"
        "\\end{table*}\n"
    )
    with open(os.path.join(TABLES, "verification-cost.tex"), "w") as f:
        f.write(tex)
    print("[gen] tables/verification-cost.tex  (n=%s, receipt=%sB)" % (common["N"], common["RECEIPT_BYTES"]))


# =============================================================================
# RQ4 (optional backend) -- Groth16/EVM alternative-verifier case study
# =============================================================================
G16_HEADER = r"""% Case study: cost of the OPTIONAL Groth16/EVM alternative verifier for the same
% authorization. This is NOT the default verification path (signed receipts are);
% it is a case study of what a deployment pays for smart-contract-enforceable,
% publicly verifiable authorization -- an alternative verifier, not a core
% protocol dependency.
% GENERATED by experiments/scripts/gen_cost_tables.py -- DO NOT EDIT BY HAND.
% Source of record: experiments/processed/receipts.json  ("groth16" block)
%   (raw: experiments/raw/receipts/groth16.json; provenance:
%    experiments/raw/receipts/meta.json -- catp @@VERSION@@, release commit
%    @@COMMIT@@ (@@TAG@@), node @@NODE@@, @@OS@@).
% Inputs are consumed ONLY from the pinned companion artifact
%   experiments/artifact/companion/groth16 (git archive of tag @@TAG@@, verified
%   against its SHA256SUMS before use; subtree sha256 @@SUBTREE@@) -- never a live
%   CATP checkout. Provenance column distinguishes numbers MEASURED locally from
%   numbers CAPTURED from the companion's committed artifacts (never re-derived):
%     measured ($n{=}@@GN@@$)  -> prove wall time + gnark prover/local-verify steps
%     circuit manifest         -> keys/*.manifest.json
%     Sepolia deploy metadata  -> deployment.sepolia-groth16.json
% METRIC DISCIPLINE: proving time and native verification time are wall-clock
%   MILLISECONDS; on-chain verification is EVM GAS. They are DISTINCT,
%   non-comparable metrics; no cross-unit ratio is computed or claimed.
% Regenerate: rq4_verification_cost.sh then gen_cost_tables.py.
"""

G16_CAPTION = r"""  \caption{Cost of the optional Groth16/EVM backend for its narrower
  circuit-defined authorization predicate. It does not implement the full local
  policy or receipt/export contract; signed receipts remain the default
  (Table~\ref{tab:verification-cost}). Local proving and native verification
  times are measured in milliseconds; on-chain costs are gas from the committed
  Sepolia deployment. These units do not support a direct cost ratio.
  The gnark prover step averages @@PROVER@@\,ms for the
  @@CONSTRAINTS@@-constraint bn254 circuit, with native verification of
  @@LOCALVERIFY@@\,ms. Including compilation and constraint construction gives
  a median end-to-end proving time of @@PROVE_P50@@\,ms. Authorized execution
  consumed @@EXEC_GAS@@ gas and policy registration @@REG_GAS@@ gas, with a
  @@VERIFIER_BYTES@@-byte verifier and @@WRAPPER_BYTES@@-byte wrapper.
  Gas and bytecode sizes come from committed Sepolia metadata
  (tx \texttt{@@TX@@}); proving costs were measured locally ($n{=}@@GN@@$).
  The pinned source companion (Appendix~\ref{sec:artifact-provenance}) is verified against its SHA256SUMS before use.}
"""


def gen_groth16():
    d = load(PROC, "receipts.json")
    m = load(RAW, "receipts", "meta.json")
    check_provenance(m, "receipts")
    g = d["groth16"]
    if not g.get("measured"):
        sys.exit("FATAL: receipts.json groth16.measured=false; the case-study caption "
                 "reports measured proving time. Install the Go toolchain and rerun "
                 "rq4_verification_cost.sh, or regenerate without the groth16 table.")
    for k in ("gnark_prover_step_ms", "gnark_local_verify_step_ms", "prove_end_to_end_ms"):
        if not isinstance(g.get(k), dict) or "mean" not in g[k]:
            sys.exit("FATAL: receipts.json groth16.measured=true but field '%s' is "
                     "missing/incomplete; refusing to build a table from partial "
                     "prover timings (rerun rq4_verification_cost.sh)" % k)
    oc = g["onchain_from_committed_metadata"]
    cm = g["circuit_from_committed_manifest"]
    gn = g.get("samples")
    tx = short_tx(oc.get("execute_authorized_tx"))
    prov_meas = "measured, $n{=}%s$" % gn

    subtree = ""
    prov_path = os.path.join(PAPER_ROOT, "experiments", "artifact", "companion",
                             "groth16", "PROVENANCE.json")
    if os.path.isfile(prov_path):
        subtree = short(load(prov_path).get("integrity", {}).get("subtree_sha256"))

    rows = [
        ("gnark prover step (mean)", f1(g["gnark_prover_step_ms"]["mean"]) + "\\,ms", prov_meas),
        ("gnark local verify step (mean)", f2(g["gnark_local_verify_step_ms"]["mean"]) + "\\,ms", prov_meas),
        ("Prove end-to-end (median / mean)",
         "%s / %s\\,ms" % (f1(g["prove_end_to_end_ms"]["p50"]), f1(g["prove_end_to_end_ms"]["mean"])),
         "measured, incl.\\ one-shot circuit compile"),
        ("Proof artifact (JSON)", tex_int(g.get("proof_artifact_json_bytes")) + "\\,B", "measured"),
        ("Proof size (canonical)", tex_int(cm.get("proof_bytes")) + "\\,B", "circuit manifest (bn254, MiMC)"),
        ("Constraints / public inputs",
         "%s / %s" % (tex_int(cm.get("constraint_count")), tex_int(cm.get("public_input_count"))),
         "circuit manifest"),
        None,
        ("On-chain executeAuthorized gas", tex_int(oc.get("execute_authorized_gas")),
         "Sepolia deploy (tx \\texttt{%s})" % tx),
        ("On-chain registerPolicy gas", tex_int(oc.get("register_policy_gas")), "Sepolia deploy"),
        ("Verifier deploy / total gas",
         "%s / %s" % (tex_int(oc.get("verifier_deploy_gas")), tex_int(oc.get("deployment_total_gas"))),
         "Sepolia deploy"),
        ("Verifier / wrapper runtime",
         "%s / %s\\,B" % (tex_int(oc.get("verifier_runtime_bytes")), tex_int(oc.get("wrapper_runtime_bytes"))),
         "Sepolia deploy (EIP-170 limit 24{,}576)"),
    ]
    body = []
    for r in rows:
        if r is None:
            body.append("    \\midrule")
        else:
            body.append("    %s & %s & %s \\\\" % (r[0], r[1], r[2]))
    body = "\n".join(body)

    header = fill(
        G16_HEADER,
        VERSION=m.get("catp_version"), COMMIT=short(m.get("catp_release_commit"), 7),
        TAG=m.get("source_tag"), NODE=m.get("node"), OS=esc(m.get("os")),
        GN=gn, SUBTREE=subtree,
    )
    caption = fill(
        G16_CAPTION,
        PROVER=f1(g["gnark_prover_step_ms"]["mean"]),
        LOCALVERIFY=f2(g["gnark_local_verify_step_ms"]["mean"]),
        PROVE_P50=f1(g["prove_end_to_end_ms"]["p50"]),
        CONSTRAINTS=tex_int(cm.get("constraint_count")),
        EXEC_GAS=tex_int(oc.get("execute_authorized_gas")),
        REG_GAS=tex_int(oc.get("register_policy_gas")),
        VERIFIER_BYTES=tex_int(oc.get("verifier_runtime_bytes")),
        WRAPPER_BYTES=tex_int(oc.get("wrapper_runtime_bytes")),
        TX=tx, GN=gn, TAG=m.get("source_tag"),
    )

    tex = (
        header + "\n"
        "\\begin{table*}[t]\n"
        "  \\centering\n"
        "  \\footnotesize\n"
        + caption +
        "  \\label{tab:groth16-case-study}\n"
        "  \\begin{tabular}{@{}p{5.5cm} r p{6.5cm}@{}}\n"
        "    \\toprule\n"
        "    \\textbf{Metric} & \\textbf{Value} & \\textbf{Provenance} \\\\\n"
        "    \\midrule\n"
        + body + "\n"
        "    \\bottomrule\n"
        "  \\end{tabular}\n"
        "\\end{table*}\n"
    )
    with open(os.path.join(TABLES, "groth16-case-study.tex"), "w") as f:
        f.write(tex)
    print("[gen] tables/groth16-case-study.tex  (measured n=%s, exec gas=%s)"
          % (gn, tex_int(oc.get("execute_authorized_gas"))))


# =============================================================================
# Anchoring limitation -- supplemental mitigation evidence (NOT a research question)
# =============================================================================
ANCHOR_HEADER = r"""% Anchoring LIMITATION and what optional external anchoring mitigates: (A) anchor
% preparation cost vs chain length, and (B) what an externally held anchor detects
% that the local chain cannot (the truncation-visibility limitation).
% GENERATED by experiments/scripts/gen_cost_tables.py -- DO NOT EDIT BY HAND.
% This is supplemental evidence for the local-log truncation/rollback limitation
% and its OPTIONAL, deployment-supplied mitigation -- NOT a research question and
% NOT a shipped feature. CATP only PREPARES an O(1) anchor bundle (`catp anchor`);
% a deployment-supplied publisher (not part of the released CLI) would submit it to
% an external witness. The released CLI does not periodically publish anchors.
% Source of record: experiments/processed/anchoring.json
%   (raw anchor timings: experiments/raw/anchoring/anchor-cost.jsonl;
%    raw truncation matrix: experiments/raw/anchoring/truncation.jsonl;
%    provenance: experiments/raw/anchoring/meta.json -- catp @@VERSION@@, release
%    commit @@COMMIT@@ (@@TAG@@), node @@NODE@@, @@OS@@; executable sha256 @@EXESHA@@).
% Testbed: @@TESTBED@@
% Part A times the real `catp anchor` (verifyChain + Merkle root over all
% commitments) end to end; the bundle is the catp_audit_anchor_v1 artifact a
% publisher would hand to a witness. Part B drives the real `catp log verify`
% (local) and a held-anchor re-derivation via `catp anchor` (external) on a
% @@TRUE_N@@-entry chain with anchors at @@A1@@ and @@A2@@. All @@NB@@ Part B cases
% matched expectation. NOT measured: the network cost of publishing to a specific
% witness (no periodic publisher ships in the released CLI); the O(1) bundle size
% is the only witness-facing quantity reported. Regenerate:
% anchoring_limitation.sh then gen_cost_tables.py.
"""

ANCHOR_CAPTION = r"""  \caption{Anchor preparation and checkpoint coverage. The released CLI
  prepares an O(1) bundle; publication requires a deployment-supplied publisher
  and an external witness. Publication cost was not measured.
  \textbf{(A)} Preparation runs off the enforcement path and scales linearly
  with chain length; the \texttt{catp\_audit\_anchor\_v1} bundle stays O(1).
  \textbf{(B)} On a @@TRUE_N@@-entry chain with retained anchors at @@A1@@ and
  @@A2@@ ($T{=}@@INTERVAL@@$ entries), \texttt{log verify} detects a rewritten
  entry but accepts both tested tail truncations. An auditor holding the last
  anchor also detects truncation below that checkpoint. The uncheckpointed
  suffix in this fixture contains $T$ entries; no wall-clock detection bound
  is measured. All @@NB@@ cases match their expectations. Testbed and fit
  provenance appear below the tables.}
"""

# Footnote below the two panels: hardware testbed and Panel (A) fit provenance
# moved out of the caption (ACSAC layout pass); values stay data-driven.
ANCHOR_NOTE = r"""  \par\vspace{3pt}
  {\footnotesize Testbed: Section~\ref{sec:experimental-setup}; artifacts: Appendix~\ref{sec:artifact-provenance}. Panel~(A) fit: least squares over
  $N{=}@@NMIN@@\ldots@@NMAX@@$, $n{=}@@REPS@@$ per point; bundle O(1) in $N$.}
"""

CASE_LABEL = {
    "intact": "Intact chain (control)",
    "truncate_within_unanchored_window": "Truncate tail, inside window",
    "truncate_below_last_anchor": "Truncate below last anchor",
    "rewrite_within_anchored_prefix": "Rewrite inside anchored prefix",
}
ANCHOR_REASON = {
    "root_match": "accept (root match)",
    "count_short": "\\textbf{detect} (count short)",
    "chain_broken": "\\textbf{detect} (broken)",
    "prefix_chain_broken": "\\textbf{detect} (prefix broken)",
    "root_mismatch": "\\textbf{detect} (root mismatch)",
}


def gen_anchoring():
    d = load(PROC, "anchoring.json")
    m = load(RAW, "anchoring", "meta.json")
    check_provenance(m, "anchoring")
    if not d.get("part_b_all_passed"):
        sys.exit("FATAL: anchoring.json part_b_all_passed=false; refusing to generate "
                 "a table from a failing truncation matrix.")

    # --- Panel A: anchor-preparation cost vs chain length ---
    rowsA = d["part_a_anchor_cost"]
    panelA = []
    for r in rowsA:
        panelA.append("    %s   & %s & %s $\\pm$ %s & %s \\\\" % (
            tex_int(r["n"]), f1(r["p50"]), f1(r["mean"]), f1(r["ci95"]),
            tex_int(r["bundle_bytes"])))
    panelA = "\n".join(panelA)
    fit = d["anchor_cost_linear_fit"]
    slope_us = f1((fit.get("slope_ms_per_entry") or 0) * 1000.0)
    intercept = f1(fit.get("intercept_ms"))

    # --- Panel B: truncation-detection matrix ---
    rowsB = d["part_b_truncation_matrix"]
    panelB = []
    mutated = None
    for r in rowsB:
        shown = tex_int(r["presented_entries"])
        if r.get("mutated_line") is not None:
            shown += "$^{*}$"
            mutated = r["mutated_line"]
        log = "accept" if r["log_verify"] == "accept" else "\\textbf{detect} (broken)"
        if r["anchor_check"] == "accept" and r["case"] == "truncate_within_unanchored_window":
            anchor = "accept \\emph{(blind spot)}"
        else:
            anchor = ANCHOR_REASON.get(r["reason"], r["anchor_check"])
        panelB.append("    %s & %s & %s & %s \\\\" % (
            CASE_LABEL.get(r["case"], r["case"]), shown, log, anchor))
    panelB = "\n".join(panelB)

    der = d["derived"]
    true_n = der["true_chain_entries"]
    last_anchor = der["last_anchor_count"]
    interval = der["anchor_interval_entries"]
    a1 = last_anchor - interval
    window = der["undetectable_window_entries"]
    if window != interval:
        sys.exit("FATAL: derived undetectable window (%s) != anchor interval (%s); "
                 "the caption's fixture-specific suffix count is "
                 "unsupported by this run" % (window, interval))
    testbed = machine_testbed(m)

    common = dict(
        VERSION=m.get("catp_version"), COMMIT=short(m.get("catp_release_commit"), 7),
        TAG=m.get("source_tag"), NODE=m.get("node"), OS=esc(m.get("os")),
        EXESHA=short(m.get("executable_sha256")), TESTBED=testbed,
        TESTBED_SHORT=machine_testbed_short(m),
        TRUE_N=tex_int(true_n), A1=tex_int(a1), A2=tex_int(last_anchor),
        INTERVAL=tex_int(interval), NB=len(rowsB),
    )
    header = fill(ANCHOR_HEADER, **common)
    caption = fill(ANCHOR_CAPTION, **common)
    anchor_note = fill(
        ANCHOR_NOTE,
        NMIN=min(int(r["n"]) for r in rowsA), NMAX=max(int(r["n"]) for r in rowsA),
        REPS=int(rowsA[0]["reps"]) if rowsA else 0, **common)

    tex = (
        header + "\n"
        "\\begin{table*}[t]\n"
        "  \\centering\n"
        "  \\footnotesize\n"
        + caption +
        "  \\label{tab:anchoring-tradeoff}\n\n"
        "  \\begin{tabular}{@{}r r r r@{}}\n"
        "    \\toprule\n"
        "    \\multicolumn{4}{@{}l}{\\emph{(A) Anchor-preparation cost vs.\\ chain length\n"
        "      (\\texttt{catp anchor}, $n{=}%d$ per point)}} \\\\\n" % (rowsA[0]["reps"] if rowsA else 0) +
        "    \\addlinespace[2pt]\n"
        "    \\textbf{Entries $N$} & \\textbf{p50 (ms)} & \\textbf{mean $\\pm$ CI95 (ms)} & \\textbf{Bundle (B)} \\\\\n"
        "    \\midrule\n"
        + panelA + "\n"
        "    \\addlinespace[1pt]\n"
        "    \\multicolumn{4}{@{}l}{\\footnotesize fit: $%s\\,\\mu$s/entry $+\\,%s$\\,ms\n"
        "      intercept; bundle O(1) in $N$} \\\\\n" % (slope_us, intercept) +
        "    \\bottomrule\n"
        "  \\end{tabular}\n\n"
        "  \\vspace{6pt}\n\n"
        "  \\begin{tabular}{@{}l c l l@{}}\n"
        "    \\toprule\n"
        "    \\multicolumn{4}{@{}l}{\\emph{(B) Truncation detection on a %s-entry chain,\n"
        "      anchors held at %s and %s ($T{=}%s$)}} \\\\\n" % (tex_int(true_n), tex_int(a1), tex_int(last_anchor), tex_int(interval)) +
        "    \\addlinespace[2pt]\n"
        "    \\textbf{Case} & \\textbf{Shown} & \\textbf{Local \\texttt{log verify}} & \\textbf{Held external anchor} \\\\\n"
        "    \\midrule\n"
        + panelB + "\n"
        "    \\bottomrule\n"
        "    \\multicolumn{4}{@{}l}{\\footnotesize $^{*}$entry %s mutated. Undetectable\n"
        "      window $= N_{\\text{true}} - N_{\\text{last anchor}} = %s = T$.} \\\\\n" % (mutated, tex_int(window)) +
        "  \\end{tabular}\n"
        + anchor_note +
        "\\end{table*}\n"
    )
    with open(os.path.join(TABLES, "anchoring-tradeoff.tex"), "w") as f:
        f.write(tex)
    print("[gen] tables/anchoring-tradeoff.tex  (A: %d points, B: %d/%d cases passed)"
          % (len(rowsA), len(rowsB), len(rowsB)))


if __name__ == "__main__":
    gen_overhead()
    gen_verification_cost()
    gen_groth16()
    gen_anchoring()


==> anc/experiments/scripts/gen_failure_matrix.py <==
#!/usr/bin/env python3
"""Generate the RQ2 failure/adversarial matrix table strictly from processed JSON.

Reviewer point this answers: table data must be REGENERATED from the experiment
outputs, never hand-copied, and the two evidence layers must stay distinct:

  tables/failure-matrix.tex  <- processed/failure-matrix.json
                                + raw/failure-matrix/meta.json (provenance)

The file holds TWO tables so the layers are never conflated:
  tab:failure-matrix  CLI-observed rows (29 scenarios) that drive the published
                      `catp` 0.7.5 artifact and assert real exit codes, grouped
                      by category. Includes the honest local-truncation
                      limitation ($\\ddagger$).
  tab:fsync-unit      UNIT-level in-memory fault-injection + fsync call-ORDER
                      checks imported from catp-plugin/tests/audit/durable.test.ts.
                      These are NOT OS-level CLI faults and are presented as a
                      separate panel with their own caption.

Provenance (version/commit/tag/executable sha256) is stamped from meta.json so a
table can never claim a CATP release other than the one the artifact gate
verified. As in gen_runtime_tables.py, LaTeX is full of %, {}, and $ -- all of
which collide with Python's % operator, str.format, and string.Template -- so
values are injected via unique @@TOKEN@@ placeholders and a single .replace().

Usage:  experiments/scripts/gen_failure_matrix.py
"""
import json
import os
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
PAPER_ROOT = os.path.abspath(os.path.join(HERE, "..", ".."))
PROC = os.path.join(PAPER_ROOT, "experiments", "processed")
RAW = os.path.join(PAPER_ROOT, "experiments", "raw")
TABLES = os.path.join(PAPER_ROOT, "tables")

CHECK = "$\\checkmark$"
FAIL = "\\textbf{X}"
DDAGGER = "$^{\\ddagger}$"


def load(*parts):
    with open(os.path.join(*parts)) as f:
        return json.load(f)


def short(h, n=12):
    return (h or "")[:n]


def fill(template, **values):
    """Inject @@TOKEN@@ placeholders without touching LaTeX % / {} / $ chars."""
    out = template
    for key, val in values.items():
        out = out.replace("@@" + key + "@@", "" if val is None else str(val))
    return out


def esc(s):
    """Escape LaTeX special characters in a data string read from JSON."""
    s = "" if s is None else str(s)
    for a, b in (("\\", "\\textbackslash{}"), ("&", "\\&"), ("%", "\\%"),
                 ("$", "\\$"), ("#", "\\#"), ("_", "\\_")):
        s = s.replace(a, b)
    return s


# --- presentation labels (display only; every pass/exit value comes from JSON) --
# Ordered groups: (multicolumn title, [category, ...]).
GROUPS = [
    ("Malformed input --- the pre-hook fails closed when a policy is present",
     ["malformed-input"]),
    ("Policy evaluation --- an invalid policy fails closed; deny rules block",
     ["policy-error", "policy-deny"]),
    ("Evidence tampering --- the hash-chained audit log detects mutation",
     ["evidence-tampering", "truncation-limitation"]),
    ("Signed receipts --- evidence is bound to one action, one key, and one policy",
     ["receipt-binding", "receipt-signature", "policy-substitution"]),
    ("Concurrency --- lock-serialized chaining under 20 parallel appends",
     ["concurrency"]),
    ("Enforcement-time binding \\& durability --- CLI-observed fail-closed",
     ["durability-failure", "action-binding", "policy-binding"]),
]

SCEN_LABEL = {
    "not-json-policy-present": "non-JSON stdin (policy present)",
    "empty-tool-name": "empty \\texttt{tool\\_name}",
    "array-tool-input": "array-valued \\texttt{tool\\_input}",
    "benign-allowed-control": "benign command (control)",
    "no-policy-malformed-inactive": "malformed, no policy (control)",
    "invalid-policy-fail-closed": "policy missing version/rules",
    "destructive-command-blocked": "\\texttt{rm -rf} matches deny rule",
    "chain-intact-control": "untouched chain (control)",
    "tampered-decision-detected": "decision field flipped",
    "tampered-commitment-detected": "stored commitment altered",
    "tail-truncation-undetectable-locally": "newest suffix deleted",
    "receipt-valid-control": "receipt vs.\\ its own export (control)",
    "replay-against-other-action": "receipt replayed for another action",
    "wrong-public-key": "verify with wrong public key",
    "tampered-receipt-payload": "receipt payload tampered",
    "true-policy-control": "receipt vs.\\ true policy (control)",
    "substituted-policy-detected": "receipt vs.\\ substituted policy",
    "chain-intact-under-concurrency": "20 concurrent pre-hooks: chain intact",
    "no-lost-appends": "20 concurrent pre-hooks: none lost",
    "action-sidecar-creation-failure": "sidecar dir read-only at write",
    "audit-append-failure": "audit file read-only at append",
    "missing-sidecar-during-export": "action sidecar missing at export",
    "altered-sidecar-at-export": "action sidecar altered at export",
    "long-prefix-sidecar-substitution": "sidecar renamed to 63-hex prefix",
    "valid-bundle-control": "valid bundle (control)",
    "tampered-bundle-rejected-offline": "bundled action altered (offline verify)",
    "true-policy-sign-control": "sign with true policy (control)",
    "policy-swap-sign-rejected": "sign after policy swap",
    "policy-swap-verify-rejected": "verify after policy swap",
}

# The one property a purely local hash chain cannot provide; flagged in-table.
DDAGGER_SCENARIOS = {"tail-truncation-undetectable-locally"}

MATRIX_HEADER = r"""% RQ2 security failure / adversarial matrix (CLI-observed) + unit-level fsync panel.
% GENERATED by experiments/scripts/gen_failure_matrix.py -- DO NOT EDIT BY HAND.
% Source of record: experiments/processed/failure-matrix.json
%   (raw per-scenario results: experiments/raw/failure-matrix/failures.jsonl;
%    provenance: experiments/raw/failure-matrix/meta.json -- catp @@VERSION@@,
%    release commit @@COMMIT@@ (@@TAG@@), node @@NODE@@, @@OS@@; executable sha256
%    @@EXESHA@@ cross-checked byte-identical to the published npm @@VERSION@@ tarball).
% Every CLI-observed scenario drives the published `catp` artifact in an isolated
% CATP_HOME and asserts a real exit code; scenarios and expectations are derived
% from the implementation's own test suite, so the matrix reflects tested behavior.
% Exit-code contract: hook pre 0=allow/2=block; log verify 0=intact/1=broken;
% receipt verify 0=valid/1=rejected. The Observed column is the real CLI outcome.
% $\ddagger$ marks the honest local-truncation limitation (expected: NOT detected).
% The unit-level fsync panel is imported from durable.test.ts and is SEPARATE from
% the CLI rows -- it is in-memory fault injection, not an OS-level CLI fault.
% TESTED FAULT BOUNDARY (verbatim from processed JSON):
%   @@BOUNDARY@@
% Regenerate: rq2_failure_matrix.sh (imports the committed unit-summary fixture;
% no live checkout is used) then gen_failure_matrix.py.
"""

MATRIX_CAPTION = r"""  \caption{CLI failure matrix (artifact mapping in Appendix~\ref{sec:artifact-provenance}):
  @@PASSED@@/@@TOTAL@@ scenarios match their expectations, including positive controls.
  The $\ddagger$ row retains the local suffix-truncation limitation.
  Fault injection is reported separately in Table~\ref{tab:fsync-unit};
  valid-signature inconsistencies appear in Table~\ref{tab:mechanism}.}
"""

FSYNC_HEADER = r"""% RQ2 unit-level fsync / durability-order panel.
% GENERATED by gen_failure_matrix.py -- DO NOT EDIT BY HAND.
% Imported machine-readable summary: experiments/raw/failure-matrix/fsync-unit-summary.json
%   (source @@SOURCE@@, catp @@FVER@@, commit @@FCOMMIT@@; runner: @@RUNNER@@).
% These are UNIT-level in-memory fault-injection + fsync call-ORDER assertions
% against a fake filesystem, NOT OS-level CLI faults, and are kept separate from
% the CLI-observed matrix above. @@FTOTAL@@ tests, @@FPASSED@@ passed, @@FFAILED@@ failed
% (success=@@FSUCCESS@@, evidence=@@FCROSS@@). The @@NCHECK@@ checks below are the
% fault-injection / call-order subset highlighted for the paper.
"""

FSYNC_CAPTION = r"""  \caption{Unit-level durability evidence, imported from the CATP TypeScript suite
  (source pin in Appendix~\ref{sec:artifact-provenance}), separate from the CLI matrix in
  Table~\ref{tab:failure-matrix}. These @@NCHECK@@ checks inject file-\texttt{fsync},
  directory-\texttt{fsync}, and \texttt{rename} failures and assert the syscall
  call-\emph{order} contract against an in-memory fake filesystem---@@FTOTAL@@ tests total,
  all passing, @@FCROSSCLAIM@@. They are
  \emph{not} OS-level CLI faults; together the two layers bound the tested fault
  model without claiming arbitrary kernel-crash coverage.}
"""


def gen_failure_matrix():
    d = load(PROC, "failure-matrix.json")
    m = load(RAW, "failure-matrix", "meta.json")
    cli = d["cli_observed"]
    total, passed = cli["total"], cli["passed"]
    if not d.get("all_pass"):
        sys.exit("FATAL: failure-matrix.json all_pass=false; refusing to generate a "
                 "table from failing data (cli failing=%s, unit=%s)"
                 % (cli.get("failing"), d.get("unit_fsync", {}).get("success")))

    rows_by_scen = {r["scenario"]: r for r in cli["rows"]}
    body = []
    rendered = set()
    for title, cats in GROUPS:
        body.append("    \\multicolumn{4}{@{}l}{\\emph{%s}} \\\\" % title)
        for r in cli["rows"]:
            if r["category"] not in cats:
                continue
            sc = r["scenario"]
            rendered.add(sc)
            label = SCEN_LABEL.get(sc, sc)
            dag = DDAGGER if sc in DDAGGER_SCENARIOS else ""
            obs_mark = CHECK if r["pass"] else FAIL
            body.append("    %s%s & %s & %s & %s \\\\" % (
                label, dag, esc(r["expected"]), esc(r["observed"]), obs_mark))
        body.append("    \\midrule")
    # Drop the trailing \midrule (replaced by \bottomrule) and catch drift.
    if body and body[-1].strip() == "\\midrule":
        body.pop()
    missing = set(rows_by_scen) - rendered
    if missing:
        sys.exit("FATAL: %d CLI row(s) not placed in any group: %s"
                 % (len(missing), sorted(missing)))
    matrix_body = "\n".join(body)

    boundary = d.get("tested_fault_boundary", "")
    header = fill(
        MATRIX_HEADER,
        VERSION=m.get("catp_version"), COMMIT=short(m.get("catp_release_commit"), 7),
        TAG=m.get("source_tag"), NODE=m.get("node"), OS=m.get("os"),
        EXESHA=short(m.get("executable_sha256")), BOUNDARY=boundary,
    )
    caption = fill(MATRIX_CAPTION, VERSION=m.get("catp_version"),
                   TOTAL=total, PASSED=passed)

    matrix_tex = (
        header + "\n"
        "\\begin{table*}[t]\n"
        "  \\centering\n"
        "  \\footnotesize\n"
        + caption +
        "  \\label{tab:failure-matrix}\n"
        "  \\begin{tabular}{@{}p{4.7cm} p{4.5cm} p{5.2cm} c@{}}\n"
        "    \\toprule\n"
        "    \\textbf{Scenario} & \\textbf{Expected} & \\textbf{Observed} & \\textbf{Match} \\\\\n"
        "    \\midrule\n"
        + matrix_body + "\n"
        "    \\bottomrule\n"
        "  \\end{tabular}\n"
        "\\end{table*}\n"
    )

    # --- unit-level fsync panel ------------------------------------------------
    u = d.get("unit_fsync", {})
    fsync_tex = ""
    if u.get("available"):
        checks = u.get("fault_injection_checks", [])
        fbody = []
        for c in checks:
            mark = CHECK if c.get("status") == "passed" else FAIL
            fbody.append("    %s & %s \\\\" % (esc(c.get("name")), mark))
        fheader = fill(
            FSYNC_HEADER,
            SOURCE=u.get("source"), FVER=u.get("catp_version"),
            FCOMMIT=short(u.get("catp_commit"), 7), RUNNER=u.get("runner"),
            FTOTAL=u.get("num_total"), FPASSED=u.get("num_passed"),
            FFAILED=u.get("num_failed"), FSUCCESS=str(u.get("success")).lower(),
            FCROSS=u.get("cross_check"), NCHECK=len(checks),
        )
        fcross = u.get("cross_check")
        if fcross == "counts_match":
            # Legacy processed data (pre-#6) recorded a live cross-check. The
            # harness no longer runs one; regenerate to get committed_fixture.
            fcrossclaim = ("imported from the committed machine-readable fixture "
                           "(legacy cross-check status: %s)" % esc(fcross))
        else:
            fcrossclaim = ("imported from the committed machine-readable fixture "
                           "and reproducible via its recorded runner command "
                           "(evidence status: %s)" % esc(fcross))
        fcaption = fill(
            FSYNC_CAPTION,
            SOURCE=u.get("source"), FVER=u.get("catp_version"),
            NCHECK=len(checks), FTOTAL=u.get("num_total"), FCROSSCLAIM=fcrossclaim,
        )
        fsync_tex = (
            "\n" + fheader + "\n"
            "\\begin{table*}[t]\n"
            "  \\centering\n"
            "  \\footnotesize\n"
            + fcaption +
            "  \\label{tab:fsync-unit}\n"
            "  \\begin{tabular}{@{}p{14.6cm} c@{}}\n"
            "    \\toprule\n"
            "    \\textbf{Unit-level durability check (in-memory fake fs)} & \\textbf{Result} \\\\\n"
            "    \\midrule\n"
            + "\n".join(fbody) + "\n"
            "    \\bottomrule\n"
            "  \\end{tabular}\n"
            "\\end{table*}\n"
        )

    with open(os.path.join(TABLES, "failure-matrix.tex"), "w") as f:
        f.write(matrix_tex + fsync_tex)
    if u.get("available"):
        upanel = "; + unit fsync panel %s/%s" % (u.get("num_passed"), u.get("num_total"))
    else:
        upanel = "; unit fsync panel UNAVAILABLE"
    print("[gen] tables/failure-matrix.tex  (CLI %d/%d rows in %d groups%s)"
          % (passed, total, len(GROUPS), upanel))


if __name__ == "__main__":
    gen_failure_matrix()


==> anc/experiments/scripts/gen_runtime_tables.py <==
#!/usr/bin/env python3
"""Generate the two RQ1 LaTeX tables strictly from processed JSON + raw metadata.

Reviewer point this answers: table data must be REGENERATED from the experiment
outputs, never hand-copied. This script is the single source of truth for:

  tables/runtime-coverage.tex        <- processed/adapter-conformance.json (RQ1a)
  tables/runtime-in-the-loop.tex     <- processed/runtime-in-the-loop.json  (RQ1b)

Provenance stamped into each table's comment header is read from the matching
raw/<group>/meta.json (and runtimes.json for RQ1b), so a table can never claim a
CATP version/commit/hash other than the one the artifact gate verified.

Implementation note: LaTeX text is full of %, {}, and $ -- all of which collide
with Python's % operator, str.format, and string.Template respectively. To keep
the templates readable AND avoid every escaping class of bug, provenance values
are injected via unique @@TOKEN@@ placeholders and a single .replace() pass.

Usage:  experiments/scripts/gen_runtime_tables.py
"""
import json
import os
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
PAPER_ROOT = os.path.abspath(os.path.join(HERE, "..", ".."))
PROC = os.path.join(PAPER_ROOT, "experiments", "processed")
RAW = os.path.join(PAPER_ROOT, "experiments", "raw")
TABLES = os.path.join(PAPER_ROOT, "tables")


def load(*parts):
    with open(os.path.join(*parts)) as f:
        return json.load(f)


def short(h, n=12):
    return (h or "")[:n]


def fill(template, **values):
    """Inject @@TOKEN@@ placeholders without touching LaTeX % / {} / $ chars."""
    out = template
    for key, val in values.items():
        out = out.replace("@@" + key + "@@", "" if val is None else str(val))
    return out


# --- RQ1a: adapter conformance ------------------------------------------------
# Display labels are presentation only; every COUNT / class / pass flag comes
# from the processed JSON.
A_LABEL = {
    "shell-benign": "shell, benign command",
    "shell-destructive-string": "shell, destructive (string)",
    "shell-destructive-argv": "shell, destructive (argv array)",
    "file-write-benign": "file write, benign path",
    "file-write-secret-path": "file write, path in \\texttt{secrets/}",
    "malformed-missing-input": "malformed: missing tool input",
    "malformed-empty-tool": "malformed: empty tool name",
    "malformed-array-input": "malformed: array tool input",
    "event-name-mismatch": "wrong \\texttt{hook\\_event\\_name}",
}
A_CLASS = {"mediated-allow": "allow", "mediated-block": "block", "rejected": "reject"}

COVERAGE_HEADER = r"""% RQ1a adapter-conformance matrix (synthetic, runtime-shaped payloads).
% GENERATED by experiments/scripts/gen_runtime_tables.py -- DO NOT EDIT BY HAND.
% Source of record: experiments/processed/adapter-conformance.json
%   (raw per-cell results: experiments/raw/adapter-conformance/conformance.jsonl;
%    provenance: experiments/raw/adapter-conformance/meta.json -- catp @@VERSION@@,
%    release commit @@COMMIT@@ (@@TAG@@), node @@NODE@@, @@OS@@; executable sha256 @@EXESHA@@
%    cross-checked byte-identical to the published npm @@VERSION@@ tarball).
% Each cell drives `catp hook pre --runtime <rt>` on a HAND-BUILT payload and is
% classified from the exit code AND whether a chained audit entry was appended:
%   allow  = mediated, allowed (exit 0, +1 entry)
%   block  = mediated, denied by policy (exit 2, +1 entry)
%   reject = adapter returned null, fails closed (exit 2, +0 entries)
% Expectations were derived from src/adapters/*.ts and src/policy/engine.ts and
% all @@TOTAL@@ cells matched (@@PASSED@@/@@TOTAL@@). Adapter conformance ONLY: it does not show that a
% real runtime emits these payloads or honors a deny -- see RQ1b
% (rq1b_runtime_in_the_loop.sh). Regenerate: rq1_adapter_conformance.sh then
% gen_runtime_tables.py.  $\dagger$ = cross-runtime divergence in the observed class.
"""

COVERAGE_CAPTION = r"""  \caption{Adapter conformance on synthetic, runtime-shaped payloads. Each cell
  feeds a hand-built payload to \texttt{catp hook pre} and classifies it from the
  exit code and audit delta into \emph{allow}, \emph{block}, or \emph{reject};
  $\dagger$ marks the @@NDIV@@ rows where adapter semantics diverge. All @@TOTAL@@ cells matched
  the expectation derived from the adapter and engine source. This suite
  establishes adapter conformance only; whether a real runtime emits such payloads
  and honors a \texttt{deny} is tested separately in
  Table~\ref{tab:runtime-in-the-loop}. Classification semantics, the three
  divergences, and the Codex fixture names are discussed in
  Section~\ref{sec:runtime-coverage}.}
"""


def gen_runtime_coverage():
    d = load(PROC, "adapter-conformance.json")
    m = load(RAW, "adapter-conformance", "meta.json")
    runtimes = d["runtimes"]                       # ["claude-code", "codex"]
    cells = {(c["scenario"], c["runtime"]): c for c in d["cells"]}
    divergent = set(d["divergent_scenarios"])
    total, passed, all_pass = d["total"], d["passed"], d["all_pass"]
    if not all_pass:
        sys.exit("FATAL: adapter-conformance.json all_pass=false; refusing to generate a table from failing data (%s)" % d.get("failing"))

    rows = []
    for sc in d["scenarios"]:
        label = A_LABEL.get(sc, sc)
        dagger = "$^{\\dagger}$" if sc in divergent else ""
        cols = []
        for rt in runtimes:
            c = cells[(sc, rt)]
            cols.append(A_CLASS.get(c["observed"], c["observed"]))
        rows.append("    %s%s & %s & %s \\\\" % (label, dagger, cols[0], cols[1]))
    body = "\n".join(rows)
    ndiv = len(divergent)

    header = fill(
        COVERAGE_HEADER,
        VERSION=m.get("catp_version"), COMMIT=short(m.get("catp_release_commit"), 7),
        TAG=m.get("source_tag"), NODE=m.get("node"), OS=m.get("os"),
        EXESHA=short(m.get("executable_sha256")), TOTAL=total, PASSED=passed,
    )
    caption = fill(COVERAGE_CAPTION, NDIV=ndiv, TOTAL=total)

    tex = (
        header + "\n"
        "\\begin{table}[t]\n"
        "  \\centering\n"
        "  \\footnotesize\n"
        + caption +
        "  \\label{tab:runtime-coverage}\n"
        "  \\begin{tabular}{@{}lcc@{}}\n"
        "    \\toprule\n"
        "    \\textbf{PreToolUse payload} & \\textbf{Claude Code} & \\textbf{Codex} \\\\\n"
        "    \\midrule\n"
        + body + "\n"
        "    \\bottomrule\n"
        "  \\end{tabular}\n"
        "\\end{table}\n"
    )
    with open(os.path.join(TABLES, "runtime-coverage.tex"), "w") as f:
        f.write(tex)
    print("[gen] tables/runtime-coverage.tex  (%d/%d cells, %d divergent rows)" % (passed, total, ndiv))


# --- RQ1b: runtime-in-the-loop ------------------------------------------------
CHECK = "$\\checkmark$"

RIL_HEADER = r"""% RQ1b runtime-in-the-loop: pre-execution mediation on the REAL Claude Code and
% Codex binaries (stub model, real runtime).
% GENERATED by experiments/scripts/gen_runtime_tables.py -- DO NOT EDIT BY HAND.
% Source of record: experiments/processed/runtime-in-the-loop.json
%   (per-case evidence: experiments/raw/runtime-in-the-loop/cases/<case>/ --
%    raw hook payload, CATP stdout/stderr/exit, audit entries + action sidecars,
%    chain-verify output, and the working-dir terminal state; provenance:
%    experiments/raw/runtime-in-the-loop/meta.json -- catp @@VERSION@@,
%    release commit @@COMMIT@@ (@@TAG@@), executable sha256 @@EXESHA@@ cross-checked
%    byte-identical to the published npm @@VERSION@@ tarball; runtimes.json records the
%    asserted runtime versions + resolved binary sha256).
% Runtimes: Claude Code @@CCVER@@ (sha256 @@CCSHA@@), Codex @@CXVER@@ (sha256 @@CXSHA@@).
% METHODOLOGY: the only stubbed element is the model's choice of which tool to
% call (a local deterministic endpoint returns a fixed tool call); the runtime
% binary, its hook dispatch, CATP's parse/decide/audit, the runtime's enforcement
% of the decision, and the on-disk side effect are all real. No cloud account,
% subscription, or network egress. Regenerate: rq1b_runtime_in_the_loop.sh then
% gen_runtime_tables.py.
%
% Eight checks (all satisfied in all @@TOTAL@@ rows):
%   1 attempted   2 delivered   3 parsed   4 decision   5 honored
%   6 side effect   7 audit chain intact   8 v4 entry binding policy+action
%     commitments with the action sidecar present (allow rows)
% NOTE: real Codex reports tool_name "Bash" for shell commands; the Codex file
% rows are BASH-MEDIATED apply_patch heredocs (not a native file-tool event).
% Real Claude Code reports "Bash" for shell and "Write" for file writes.
"""

RIL_CAPTION = r"""  \caption{Pre-execution mediation in Claude Code @@CCVER@@ and Codex
  @@CXVER@@. A stub selects the tool call; the runtime and hook are real,
  with no cloud account or network egress. Each row dispatches a
  \texttt{PreToolUse} hook to the pinned CATP artifact and records the eight
  checks listed below ($\checkmark$ denotes success). All @@PASSED@@/@@TOTAL@@
  rows pass: denied actions leave no target (exit~2), while allowed actions
  execute and are audited. Codex file edits use an \texttt{apply\_patch} heredoc
  inside \texttt{exec\_command}, reported as \texttt{tool\_name=Bash}; Claude
  Code uses its native \texttt{Write} tool.}
"""

# Footnote below the table body: the full eight-check list moved out of the
# caption (ACSAC layout pass) so the caption stays result-focused.
RIL_NOTE = r"""  \par\vspace{3pt}
  {\footnotesize Eight checks: \textbf{1}~stub emitted the tool call;
  \textbf{2}~runtime invoked the hook (raw payload saved); \textbf{3}~the adapter
  parsed it into a valid action (pre-audit entry); \textbf{4}~\systemname{}'s
  decision; \textbf{5}~the runtime honored it; \textbf{6}~ground-truth filesystem
  terminal state of the target; \textbf{7}~entry written and \texttt{catp log
  verify} reports the chain intact; \textbf{8}~pre-entry is a valid v4 record
  binding the enforcement-time policy and action commitments, with the
  content-addressed action sidecar present (required on allow rows).}
"""


def op_label(rt, op):
    if op == "bash-mediated-file":
        return "file (bash-mediated)"
    return op


def disp_version(runtime_key, v):
    """Trim the runtime's own name out of its --version string for display, so the
    caption reads 'Claude Code 2.1.159' not 'Claude Code 2.1.159 (Claude Code)'.
    runtimes.json keeps the full asserted --version string as the source of truth."""
    v = v or ""
    if runtime_key == "claude-code":
        return v.replace(" (Claude Code)", "")
    if runtime_key == "codex":
        return v.replace("codex-cli ", "")
    return v


def gen_runtime_in_the_loop():
    d = load(PROC, "runtime-in-the-loop.json")
    m = load(RAW, "runtime-in-the-loop", "meta.json")
    rt = d["runtimes"]
    cc, cx = rt["claude-code"], rt["codex"]
    total, passed, all_pass = d["total"], d["passed"], d["all_pass"]
    if not all_pass:
        sys.exit("FATAL: runtime-in-the-loop.json all_pass=false; refusing to generate a table from failing data (%s)" % d.get("failing"))

    order = {"claude-code": 0, "codex": 1}
    matrix = sorted(d["matrix"], key=lambda r: (order.get(r["runtime"], 9), r["operation"], r["expected"]))

    rows = []
    prev_rt = None
    for r in matrix:
        if prev_rt is not None and r["runtime"] != prev_rt:
            rows.append("    \\midrule")
        prev_rt = r["runtime"]
        rtname = "Claude Code" if r["runtime"] == "claude-code" else "Codex"
        p = r
        binding = p["v4_entry"] and (p["action_sidecar_present"] if p["expected"] == "allow" else True)
        c = lambda b: CHECK if b else "\\textbf{X}"
        rows.append(
            "    %s & %s & %s & \\texttt{%s} & %s & %s & %s & %s & %s & %s & %s & %s \\\\" % (
                rtname, op_label(r["runtime"], r["operation"]), r["expected"],
                p["tool_name"] or "?",
                c(p["attempted"]), c(p["event_delivered"]), c(p["payload_parsed"]),
                p["observed"] or "?",
                c(p["runtime_honored"]),
                "created" if p["side_effect_observed"] else "absent",
                c(p["audit_persisted"]), c(binding),
            )
        )
    body = "\n".join(rows)

    header = fill(
        RIL_HEADER,
        VERSION=m.get("catp_version"), COMMIT=short(m.get("catp_release_commit"), 7),
        TAG=m.get("source_tag"), EXESHA=short(m.get("executable_sha256")),
        CCVER=disp_version("claude-code", cc["version"]), CCSHA=short(cc["sha256"]),
        CXVER=disp_version("codex", cx["version"]), CXSHA=short(cx["sha256"]), TOTAL=total,
    )
    caption = fill(
        RIL_CAPTION,
        CCVER=disp_version("claude-code", cc["version"]),
        CXVER=disp_version("codex", cx["version"]),
        PASSED=passed, TOTAL=total,
    )

    tex = (
        header + "\n"
        "\\begin{table*}[t]\n"
        "  \\centering\n"
        "  \\footnotesize\n"
        + caption +
        "  \\label{tab:runtime-in-the-loop}\n"
        "  \\begin{tabular}{@{}ll ll ccc l cc cc@{}}\n"
        "    \\toprule\n"
        "    \\textbf{Runtime} & \\textbf{Action} & \\textbf{Policy} & \\textbf{tool\\_name}\n"
        "      & \\textbf{1} & \\textbf{2} & \\textbf{3} & \\textbf{4: decision}\n"
        "      & \\textbf{5} & \\textbf{6: side effect} & \\textbf{7} & \\textbf{8: v4 binding} \\\\\n"
        "    \\midrule\n"
        + body + "\n"
        "    \\bottomrule\n"
        "  \\end{tabular}\n"
        + RIL_NOTE +
        "\\end{table*}\n"
    )
    with open(os.path.join(TABLES, "runtime-in-the-loop.tex"), "w") as f:
        f.write(tex)
    print("[gen] tables/runtime-in-the-loop.tex  (%d/%d rows)" % (passed, total))


if __name__ == "__main__":
    gen_runtime_coverage()
    gen_runtime_in_the_loop()


==> anc/experiments/scripts/make_artifact_archive.sh <==
#!/usr/bin/env bash
# Build the internal CODASPY reproduction archive deterministically from the
# git-INDEX content of the tracked files, so its SHA-256 is reproducible on any
# machine from the same commit and immune to working-tree rewrites (the build
# and RQ scripts legitimately rewrite tracked files such as
# experiments/artifact/manifest.json and experiments/raw/*/meta.json in the
# working tree; the sealed content is what git has staged/committed).
#
# Archive contents: every tracked file EXCEPT artifact/README.md -- that file
# records this archive's SHA-256, so it cannot itself be inside the archive.
# On a pristine clone of the sealed commit the index equals the commit, so a
# reviewer re-derives the identical bytes. Do not stage modifications before
# re-deriving.
#
# Determinism: entries are sorted, content and the executable bit come from the
# git index, mtimes are normalized to 0, owner to 0/0 with empty names, modes
# to 644/755, the USTAR tar format is used, and gzip metadata (mtime,
# filename) is stripped.
#
# Usage: experiments/scripts/make_artifact_archive.sh [output.tar.gz]
# Default output: build/catp-codaspy-internal-artifact.tar.gz (build/ is gitignored).
set -euo pipefail
HERE="$(cd "$(dirname "$0")" && pwd)"
ROOT="$(cd "$HERE/../.." && pwd)"
OUT="${1:-$ROOT/build/catp-codaspy-internal-artifact.tar.gz}"
cd "$ROOT"
if ! git rev-parse --is-inside-work-tree >/dev/null 2>&1; then
  echo "FATAL: not inside a git work tree; run this script from a clone/checkout" >&2
  echo "       of the sealed commit (the archive is defined over git-tracked files)." >&2
  exit 1
fi
mkdir -p "$(dirname "$OUT")"
python3 - "$OUT" <<'PY'
import gzip, io, re, subprocess, sys, tarfile

out = sys.argv[1]
# --- pre-seal anonymity gate -------------------------------------------------
# This internal archive is NOT the anonymous review submission. macOS per-user
# temp roots (/var/folders/<2-char>/<32-char hash>/T, also resolved as
# /private/var/folders/...) are stable account+machine identifiers, so committed
# evidence must never carry them. Evidence trees (raw/processed) are held to zero
# tolerance for the literal string; every member is rejected if it embeds the
# identifying <2-char>/<hash> structure (a script may still mention the generic
# path in a comment explaining this gate).
FORBIDDEN_RE = re.compile(rb"/(?:private/)?var/folders/[A-Za-z0-9]{2}/[A-Za-z0-9]{8,}")
EVIDENCE_PREFIXES = ("experiments/raw/", "experiments/processed/")
EVIDENCE_TOKENS = (b"/var/folders", b"/private/var/folders")
offenders = []
listed = subprocess.run(["git", "ls-files", "-s"], capture_output=True,
                        text=True, check=True).stdout.splitlines()
modes = {}
for line in listed:
    meta, _, path = line.partition("\t")
    if path and path != "artifact/README.md":
        modes[path] = meta.split()[0]
files = sorted(modes)
buf = io.BytesIO()
with tarfile.open(fileobj=buf, mode="w", format=tarfile.USTAR_FORMAT) as tf:
    for p in files:
        data = subprocess.run(["git", "show", ":" + p], capture_output=True,
                              check=True).stdout
        if FORBIDDEN_RE.search(data) or (
                p.startswith(EVIDENCE_PREFIXES)
                and any(tok in data for tok in EVIDENCE_TOKENS)):
            offenders.append(p)
        ti = tarfile.TarInfo(p)
        ti.size = len(data)
        ti.mtime = 0
        ti.uid = 0
        ti.gid = 0
        ti.uname = ""
        ti.gname = ""
        ti.type = tarfile.REGTYPE
        ti.mode = 0o755 if modes[p] == "100755" else 0o644
        tf.addfile(ti, io.BytesIO(data))
if offenders:
    sys.stderr.write(
        "FATAL: pre-seal anonymity gate rejected %d file(s) embedding a host "
        "temp root (/var/folders/<per-user hash>):\n" % len(offenders))
    for p in offenders[:60]:
        sys.stderr.write("  %s\n" % p)
    sys.stderr.write(
        "The sealed artifact must be double-blind. Re-run the offending "
        "experiment from a fixed non-identifying work root (see "
        "rq1b_runtime_in_the_loop.sh RQ1B_WORKROOT) and regenerate its evidence.\n")
    sys.exit(1)
with open(out, "wb") as f:
    with gzip.GzipFile(filename="", mode="wb", fileobj=f, mtime=0) as gz:
        gz.write(buf.getvalue())
print("archive: %s (%d files)" % (out, len(files)))
PY
shasum -a 256 "$OUT"


==> anc/experiments/scripts/release_results.py <==
#!/usr/bin/env python3
"""Integrity-checked selection of a completed corrected-release research run."""
import hashlib
import json
from pathlib import Path
import re


def sha(path):
    return hashlib.sha256(Path(path).read_bytes()).hexdigest()


def write_json(path, value):
    path = Path(path)
    temporary = path.with_suffix(path.suffix + '.tmp')
    temporary.write_text(json.dumps(value, indent=2, sort_keys=True) + '\n')
    temporary.replace(path)


def run_path(root, run_id):
    if not re.fullmatch(r'run-[A-Za-z0-9-]+', run_id):
        raise ValueError('invalid run ID')
    return Path(root) / 'experiments/remediation-0.7.6' / run_id


def prepare_run(root, run_id):
    path = run_path(root, run_id)
    path.parent.mkdir(parents=True, exist_ok=True)
    path.mkdir()  # exclusive: never erase failed or interrupted evidence
    write_json(path / 'status.json', {'state': 'running', 'run_id': run_id})
    return path


def files_in(path):
    return {str(p.relative_to(path)): sha(p) for p in sorted(path.rglob('*'))
            if p.is_file() and p.name != 'status.json'}


def manifest_path(root):
    return Path(root) / 'experiments/artifact/releases/0.7.6/manifest.json'


def artifact_identity(root):
    manifest = manifest_path(root)
    data = json.loads(manifest.read_text())
    fields = ('catp_version', 'catp_release_commit', 'executable_sha256',
              'lockfile_sha256', 'source_tarball_sha256', 'source_tarball_integrity_sha512')
    if any(not data.get(field) for field in fields):
        raise ValueError('artifact identity is incomplete')
    return {**{field: data[field] for field in fields},
            'inventory_sha256': sha(manifest.parent / 'install-inventory.json')}


def finalize_run(root, path, details):
    checks = details.get('checks', {})
    if set(checks) != {'mechanism', 'rq2', 'receipts'} or not all(checks.values()):
        raise ValueError('all required checks must pass before completing a run')
    write_json(path / 'status.json', {
        **details, 'run_id': path.name, 'state': 'complete',
        'artifact_identity': artifact_identity(root), 'files': files_in(path),
    })


def validate_run(root, path):
    status = json.loads((path / 'status.json').read_text())
    if status.get('state') != 'complete' or status.get('run_id') != path.name:
        raise ValueError('run is not complete')
    if status.get('files') != files_in(path):
        raise ValueError('run output hash/set mismatch')
    manifest = manifest_path(root)
    if status.get('artifact_identity') != artifact_identity(root):
        raise ValueError('selected artifact identity changed')
    identity = json.loads(manifest.read_text())
    meta = json.loads((path / 'raw/receipts/meta.json').read_text())
    if identity.get('catp_version') != '0.7.6':
        raise ValueError('corrected release must be 0.7.6')
    for field in ['catp_version', 'catp_release_commit', 'executable_sha256']:
        if not identity.get(field) or meta.get(field) != identity[field]:
            raise ValueError('receipt metadata and artifact disagree: ' + field)
    return {'path': path, 'status': status, 'manifest': identity, 'meta': meta,
            'receipts': json.loads((path / 'processed/receipts.json').read_text())}


def select_run(root, path):
    validate_run(root, path)
    write_json(path.parent / 'selected-run.json', {
        'run_id': path.name, 'status_sha256': sha(path / 'status.json')})


def load_selected(root):
    base = Path(root) / 'experiments/remediation-0.7.6'
    selected = json.loads((base / 'selected-run.json').read_text())
    path = run_path(root, selected['run_id'])
    if selected.get('status_sha256') != sha(path / 'status.json'):
        raise ValueError('selected run status changed')
    return validate_run(root, path)


==> anc/experiments/scripts/rq1_adapter_conformance.sh <==
#!/usr/bin/env bash
# RQ1a — Adapter conformance on synthetic, runtime-shaped payloads.
#
# SCOPE (deliberately narrow). This suite feeds hand-built, runtime-SHAPED JSON
# payloads straight into `catp hook pre --runtime <rt>` and checks that each
# adapter parses, normalizes, policy-decides, and audit-records them the way the
# adapter/engine source says it should. It is a CONFORMANCE test of the adapter
# layer. It does NOT, and cannot, establish that:
#   - a real Claude Code / Codex process actually emits these payloads;
#   - the runtime invokes the hook on every supported tool call;
#   - the runtime honors a `deny` (non-zero exit / stderr) and suppresses the
#     action's real-world side effects.
# Those end-to-end guarantees are the separate runtime-in-the-loop suite (RQ1b,
# rq1b_runtime_in_the_loop.sh). Only the two together support a cross-runtime
# pre-execution enforcement claim.
#
# Each cell classifies the result from TWO observables:
#   exit code   : 0 = allow, 2 = block/reject
#   audit delta : did the run append a chained audit entry?
# giving a 3-way classification:
#   mediated-allow (exit 0, +1 entry)  -- parsed, decided, recorded
#   mediated-block (exit 2, +1 entry)  -- parsed, denied by policy, recorded
#   rejected       (exit 2, +0 entry)  -- adapter returned null (not a valid
#                                         event for this runtime); fails closed
#
# Fixtures and expected classes are DERIVED from the implementation, not invented:
#   adapter parse/validate rules -> src/adapters/{claude-code,codex}.ts
#                                    + tests/adapters/*.test.ts
#   rule precedence & matching    -> src/policy/engine.ts (first match wins;
#                                    pattern rules need a STRING command, so an
#                                    argv array is not matched; path rules need a
#                                    file_path/path/filePath field)
#   argv normalization (codex only) -> src/adapters/codex.ts normalizeToolInput
#
# The three expected cross-adapter divergences this matrix surfaces:
#   shell-destructive-argv : codex normalizes argv -> block; claude-code leaves
#                            the array -> deny pattern cannot match -> allow.
#   file-write-secret-path : claude-code Write exposes file_path -> path_denylist
#                            blocks secrets/**; codex apply_patch carries a patch
#                            blob with no file_path -> path policy cannot mediate.
#   event-name-mismatch    : codex validates hook_event_name -> rejected;
#                            claude-code ignores it -> mediated.
set -euo pipefail
source "$(dirname "${BASH_SOURCE[0]}")/common.sh"

GROUP="adapter-conformance"
write_meta "$GROUP"
OUT="$(group_dir "$GROUP")/conformance.jsonl"
: > "$OUT"

WORK="$(mktemp -d)"
export CATP_HOME="$WORK/catp-home"
trap 'rm -rf "$WORK"' EXIT

# ---- helpers -------------------------------------------------------------
audit_count() {  # audit_count <agent-id> : entries in today's log (0 if none)
  local f; f="$(ls "$CATP_HOME/audit/$1"/*/actions.jsonl 2>/dev/null | head -1)"
  if [[ -n "$f" && -f "$f" ]]; then wc -l < "$f" | tr -d ' '; else echo 0; fi
}

classify() {  # classify <exit> <delta>
  if [[ "$2" -eq 0 ]]; then echo "rejected"
  elif [[ "$1" -eq 0 ]]; then echo "mediated-allow"
  else echo "mediated-block"; fi
}

# run_scenario <runtime> <dir> <agent> <scenario> <expected-class> <fixture-json>
run_scenario() {
  local rt="$1" dir="$2" agent="$3" sc="$4" exp="$5" fx="$6"
  local f="$WORK/$rt-$sc.json"; printf '%s' "$fx" > "$f"
  local before after code delta obs pass
  before="$(audit_count "$agent")"
  set +e; ( cd "$dir" && $CATP_BIN hook pre --runtime "$rt" < "$f" ) >/dev/null 2>&1; code=$?; set -e
  after="$(audit_count "$agent")"
  delta=$((after - before))
  obs="$(classify "$code" "$delta")"
  pass=false; [[ "$obs" == "$exp" ]] && pass=true
  printf '{"runtime":"%s","scenario":"%s","expected":"%s","observed":"%s","exit_code":%s,"audit_delta":%s,"pass":%s}\n' \
    "$rt" "$sc" "$exp" "$obs" "$code" "$delta" "$pass" >> "$OUT"
}

# ===========================================================================
# claude-code : shell tool is "Bash" (command as string), file tool is "Write"
#               (file_path); the adapter ignores hook_event_name and does NOT
#               normalize argv arrays.
# ===========================================================================
CC="$WORK/cc"; mkdir -p "$CC"
cat > "$CC/catp-policy.toml" <<'TOML'
[agent]
id = "rq1-cc"
version = "1"

[[rules]]
tool = "Bash"
allow = false
pattern = ["rm -rf*"]
reason = "destructive shell command"

[[rules]]
tool = "Bash"
allow = true

[[rules]]
tool = "Write"
allow = false
path_denylist = ["secrets/**"]
reason = "no writes to secrets"

[[rules]]
tool = "Write"
allow = true
TOML

run_scenario claude-code "$CC" rq1-cc shell-benign            mediated-allow '{"session_id":"s","tool_name":"Bash","tool_input":{"command":"git status"}}'
run_scenario claude-code "$CC" rq1-cc shell-destructive-string mediated-block '{"session_id":"s","tool_name":"Bash","tool_input":{"command":"rm -rf /tmp/x"}}'
run_scenario claude-code "$CC" rq1-cc shell-destructive-argv   mediated-allow '{"session_id":"s","tool_name":"Bash","tool_input":{"command":["rm","-rf","/tmp/x"]}}'
run_scenario claude-code "$CC" rq1-cc file-write-benign        mediated-allow '{"session_id":"s","tool_name":"Write","tool_input":{"file_path":"src/app.ts"}}'
run_scenario claude-code "$CC" rq1-cc file-write-secret-path   mediated-block '{"session_id":"s","tool_name":"Write","tool_input":{"file_path":"secrets/key.pem"}}'
run_scenario claude-code "$CC" rq1-cc malformed-missing-input  rejected       '{"session_id":"s","tool_name":"Bash"}'
run_scenario claude-code "$CC" rq1-cc malformed-empty-tool     rejected       '{"tool_name":"","tool_input":{}}'
run_scenario claude-code "$CC" rq1-cc malformed-array-input    rejected       '{"session_id":"s","tool_name":"Bash","tool_input":[]}'
run_scenario claude-code "$CC" rq1-cc event-name-mismatch      mediated-allow '{"hook_event_name":"PostToolUse","session_id":"s","tool_name":"Bash","tool_input":{"command":"ls"}}'

# ===========================================================================
# codex : shell tool is "shell" (command may be an argv array, normalized to a
#         string), file tool is "apply_patch" (patch blob, no file_path); the
#         adapter validates hook_event_name against the phase.
# ===========================================================================
CX="$WORK/cx"; mkdir -p "$CX"
cat > "$CX/catp-policy.toml" <<'TOML'
[agent]
id = "rq1-cx"
version = "1"

[[rules]]
tool = "shell"
allow = false
pattern = ["rm -rf"]
reason = "destructive shell command"

[[rules]]
tool = "shell"
allow = true
TOML

run_scenario codex "$CX" rq1-cx shell-benign            mediated-allow '{"hook_event_name":"PreToolUse","session_id":"s","tool_name":"shell","tool_input":{"command":"git status"}}'
run_scenario codex "$CX" rq1-cx shell-destructive-string mediated-block '{"hook_event_name":"PreToolUse","session_id":"s","tool_name":"shell","tool_input":{"command":"rm -rf /tmp/x"}}'
run_scenario codex "$CX" rq1-cx shell-destructive-argv   mediated-block '{"hook_event_name":"PreToolUse","session_id":"s","tool_name":"shell","tool_input":{"command":["rm","-rf","/tmp/x"]}}'
run_scenario codex "$CX" rq1-cx file-write-benign        mediated-allow '{"hook_event_name":"PreToolUse","tool_name":"apply_patch","tool_input":{"input":"*** Begin Patch *** Update File: src/app.ts *** End Patch"}}'
run_scenario codex "$CX" rq1-cx file-write-secret-path   mediated-allow '{"hook_event_name":"PreToolUse","tool_name":"apply_patch","tool_input":{"input":"*** Begin Patch *** Update File: secrets/key.pem *** End Patch"}}'
run_scenario codex "$CX" rq1-cx malformed-missing-input  rejected       '{"hook_event_name":"PreToolUse","session_id":"s","tool_name":"shell"}'
run_scenario codex "$CX" rq1-cx malformed-empty-tool     rejected       '{"tool_name":"","tool_input":{}}'
run_scenario codex "$CX" rq1-cx malformed-array-input    rejected       '{"hook_event_name":"PreToolUse","tool_name":"shell","tool_input":[]}'
run_scenario codex "$CX" rq1-cx event-name-mismatch      rejected       '{"hook_event_name":"PostToolUse","session_id":"s","tool_name":"shell","tool_input":{"command":"ls"}}'

# ---- summarize -----------------------------------------------------------
mkdir -p "$PROC"
OUT="$OUT" PROC="$PROC" python3 - <<'PY'
import collections, json, os

out, proc = os.environ["OUT"], os.environ["PROC"]
rows = []
with open(out) as f:
    for line in f:
        line = line.strip()
        if line:
            rows.append(json.loads(line))

by_rt = collections.OrderedDict()
for r in rows:
    d = by_rt.setdefault(r["runtime"], {"total": 0, "passed": 0})
    d["total"] += 1
    d["passed"] += 1 if r["pass"] else 0

# A divergence is a scenario whose observed class differs across runtimes.
scen = collections.OrderedDict()
for r in rows:
    scen.setdefault(r["scenario"], {})[r["runtime"]] = r["observed"]
divergences = [
    {"scenario": s, "by_runtime": m}
    for s, m in scen.items()
    if len(set(m.values())) > 1
]

passed = sum(1 for r in rows if r["pass"])
summary = {
    "total": len(rows),
    "passed": passed,
    "failed": len(rows) - passed,
    "all_pass": passed == len(rows),
    "by_runtime": by_rt,
    "runtimes": ["claude-code", "codex"],
    "scenarios": list(scen.keys()),
    "cells": [{"scenario": r["scenario"], "runtime": r["runtime"], "expected": r["expected"],
               "observed": r["observed"], "exit_code": r["exit_code"],
               "audit_delta": r["audit_delta"], "pass": r["pass"]} for r in rows],
    "divergent_scenarios": [d["scenario"] for d in divergences],
    "divergences": divergences,
    "failing": [f'{r["runtime"]}/{r["scenario"]}' for r in rows if not r["pass"]],
}
dst = os.path.join(proc, "adapter-conformance.json")
with open(dst, "w") as f:
    json.dump(summary, f, indent=2)
    f.write("\n")
print(json.dumps(summary, indent=2))
PY

echo "RQ1a raw -> $OUT ; processed -> $PROC/adapter-conformance.json"


==> anc/experiments/scripts/rq1b_anthropic_stub.py <==
#!/usr/bin/env python3
"""Minimal stub of the Anthropic Messages API for RQ1b (runtime-in-the-loop).

This is NOT a model. It is a deterministic endpoint that lets a REAL Claude Code
binary run end-to-end without any Anthropic account, subscription, or network
egress. The stub always replies to the first turn with a fixed `tool_use` block
(taken from $STUB_TOOL) so the real runtime dispatches a real PreToolUse hook to
CATP; once a `tool_result` comes back it replies with a terminal text message.

What is real:  the Claude Code binary, its hook dispatch, CATP's decision, the
               runtime's enforcement (allow -> tool runs; deny -> suppressed),
               and the on-disk side effect.
What is stubbed: only "which tool the model decided to call" -- a property of the
               model, not of CATP.

Env:
  STUB_LOG          append-target for raw request bodies (evidence)
  STUB_TOOL         JSON: {"name": "<tool>", "input": {<tool input>}}
  STUB_TOOL_MARKER  path touched when a tool_use turn is emitted (=> "attempted")
  STUB_MODEL        model name to echo back (default claude-3-5-sonnet-20241022)
Argv[1]: port to bind on 127.0.0.1.
"""
import http.server
import json
import os
import sys

LOG = os.environ.get("STUB_LOG", "/tmp/rq1b-anthropic-stub.log")
TOOL = json.loads(os.environ["STUB_TOOL"])
MARKER = os.environ.get("STUB_TOOL_MARKER")
MODEL = os.environ.get("STUB_MODEL", "claude-3-5-sonnet-20241022")


def has_tool_result(body):
    for m in body.get("messages", []):
        c = m.get("content")
        if isinstance(c, list):
            for p in c:
                if isinstance(p, dict) and p.get("type") == "tool_result":
                    return True
    return False


class H(http.server.BaseHTTPRequestHandler):
    def log_message(self, *a):
        pass

    def _reply(self, resp):
        data = json.dumps(resp).encode()
        self.send_response(200)
        self.send_header("content-type", "application/json")
        self.send_header("content-length", str(len(data)))
        self.end_headers()
        self.wfile.write(data)

    def do_POST(self):
        n = int(self.headers.get("content-length", 0))
        raw = self.rfile.read(n).decode("utf-8", "replace")
        with open(LOG, "a") as f:
            f.write("=== POST %s (%d bytes) ===\n%s\n" % (self.path, n, raw))
        try:
            body = json.loads(raw)
        except Exception:
            body = {}
        if self.path.rstrip("/").endswith("count_tokens"):
            return self._reply({"input_tokens": 1})
        if has_tool_result(body):
            return self._reply({
                "id": "msg_end", "type": "message", "role": "assistant", "model": MODEL,
                "content": [{"type": "text", "text": "done"}],
                "stop_reason": "end_turn", "stop_sequence": None,
                "usage": {"input_tokens": 1, "output_tokens": 1}})
        if MARKER:
            try:
                open(MARKER, "w").write("tool_use\n")
            except Exception:
                pass
        return self._reply({
            "id": "msg_tool", "type": "message", "role": "assistant", "model": MODEL,
            "content": [{"type": "tool_use", "id": "toolu_stub_1",
                         "name": TOOL["name"], "input": TOOL.get("input", {})}],
            "stop_reason": "tool_use", "stop_sequence": None,
            "usage": {"input_tokens": 1, "output_tokens": 1}})

    def do_GET(self):
        self._reply({"ok": True})


if __name__ == "__main__":
    http.server.HTTPServer(("127.0.0.1", int(sys.argv[1])), H).serve_forever()


==> anc/experiments/scripts/rq1b_openai_stub.py <==
#!/usr/bin/env python3
"""Minimal stub of the OpenAI Responses API for RQ1b (runtime-in-the-loop).

This is NOT a model. It is a deterministic endpoint that lets a REAL Codex binary
run end-to-end without any OpenAI account or network egress. Codex 0.155.x
requires `wire_api = "responses"` (it rejects "chat"), so this stub speaks the
Responses API over chunked SSE. On the first turn it emits a fixed
`function_call` (from $STUB_TOOL) so the real runtime dispatches a real
PreToolUse hook to CATP; once a `function_call_output` comes back it emits a
terminal text message.

What is real:  the Codex binary, its hook dispatch, CATP's decision, the
               runtime's enforcement, and the on-disk side effect.
What is stubbed: only "which tool the model decided to call".

Env:
  STUB_LOG          append-target for raw request bodies (evidence)
  STUB_MODE         "tool" (emit function_call) | "text"
  STUB_TOOL         JSON: {"name": "<fn>", "arguments": {<args>}}
  STUB_TOOL_MARKER  path touched when a function_call turn is emitted
  STUB_MODEL        model name to echo back (default stub-model)
Argv[1]: port to bind on 127.0.0.1.
"""
import http.server
import json
import os
import sys
import time

LOG = os.environ.get("STUB_LOG", "/tmp/rq1b-openai-stub.log")
MODE = os.environ.get("STUB_MODE", "text")
TOOL = json.loads(os.environ.get("STUB_TOOL", "{}"))
MARKER = os.environ.get("STUB_TOOL_MARKER")
MODEL = os.environ.get("STUB_MODEL", "stub-model")
CALL_ID = "call_stub_1"
ITEM_ID = "fc_stub_1"
MSG_ID = "msg_stub_1"
RESP_ID = "resp_stub_1"


def has_tool_result(body):
    for it in body.get("input", []):
        if isinstance(it, dict) and it.get("type") == "function_call_output":
            return True
    return False


def base_resp(status, output):
    return {"id": RESP_ID, "object": "response", "created_at": int(time.time()),
            "model": MODEL, "status": status, "output": output, "error": None,
            "incomplete_details": None, "instructions": None, "metadata": {},
            "parallel_tool_calls": True, "tool_choice": "auto", "tools": [],
            "reasoning": {"effort": None, "summary": None},
            "text": {"format": {"type": "text"}}, "truncation": "disabled",
            "usage": {"input_tokens": 10, "output_tokens": 5, "total_tokens": 15},
            "max_output_tokens": None, "previous_response_id": None,
            "temperature": 1.0, "top_p": 1.0, "store": False}


class H(http.server.BaseHTTPRequestHandler):
    protocol_version = "HTTP/1.1"

    def log_message(self, *a):
        pass

    def _chunk(self, data):
        self.wfile.write(b"%x\r\n" % len(data))
        self.wfile.write(data)
        self.wfile.write(b"\r\n")
        self.wfile.flush()

    def _sse(self, ev, obj):
        self._chunk(("event: %s\ndata: %s\n\n" % (ev, json.dumps(obj))).encode())

    def _stream(self, want_tool, args):
        self.send_response(200)
        self.send_header("content-type", "text/event-stream")
        self.send_header("cache-control", "no-cache")
        self.send_header("transfer-encoding", "chunked")
        self.end_headers()
        self._sse("response.created", {"type": "response.created", "response": base_resp("in_progress", [])})
        self._sse("response.in_progress", {"type": "response.in_progress", "response": base_resp("in_progress", [])})
        if want_tool:
            item = {"type": "function_call", "id": ITEM_ID, "call_id": CALL_ID,
                    "name": TOOL["name"], "arguments": ""}
            self._sse("response.output_item.added", {"type": "response.output_item.added", "output_index": 0, "item": item})
            self._sse("response.function_call_arguments.delta", {"type": "response.function_call_arguments.delta", "output_index": 0, "item_id": ITEM_ID, "delta": args})
            self._sse("response.function_call_arguments.done", {"type": "response.function_call_arguments.done", "output_index": 0, "item_id": ITEM_ID, "arguments": args})
            done = dict(item)
            done["arguments"] = args
            self._sse("response.output_item.done", {"type": "response.output_item.done", "output_index": 0, "item": done})
            out = [done]
        else:
            msg = {"type": "message", "id": MSG_ID, "role": "assistant", "status": "in_progress", "content": []}
            self._sse("response.output_item.added", {"type": "response.output_item.added", "output_index": 0, "item": msg})
            self._sse("response.content_part.added", {"type": "response.content_part.added", "output_index": 0, "content_index": 0, "part": {"type": "output_text", "text": "", "annotations": []}})
            self._sse("response.output_text.delta", {"type": "response.output_text.delta", "output_index": 0, "content_index": 0, "delta": "done"})
            self._sse("response.output_text.done", {"type": "response.output_text.done", "output_index": 0, "content_index": 0, "text": "done"})
            partd = {"type": "output_text", "text": "done", "annotations": []}
            self._sse("response.content_part.done", {"type": "response.content_part.done", "output_index": 0, "content_index": 0, "part": partd})
            msgd = {"type": "message", "id": MSG_ID, "role": "assistant", "status": "completed", "content": [partd]}
            self._sse("response.output_item.done", {"type": "response.output_item.done", "output_index": 0, "item": msgd})
            out = [msgd]
        self._sse("response.completed", {"type": "response.completed", "response": base_resp("completed", out)})
        self.wfile.write(b"0\r\n\r\n")
        self.wfile.flush()

    def _json_resp(self, want_tool, args):
        if want_tool:
            out = [{"type": "function_call", "id": ITEM_ID, "call_id": CALL_ID, "name": TOOL["name"], "arguments": args}]
        else:
            out = [{"type": "message", "id": MSG_ID, "role": "assistant", "status": "completed",
                    "content": [{"type": "output_text", "text": "done", "annotations": []}]}]
        data = json.dumps(base_resp("completed", out)).encode()
        self.send_response(200)
        self.send_header("content-type", "application/json")
        self.send_header("content-length", str(len(data)))
        self.end_headers()
        self.wfile.write(data)

    def do_POST(self):
        n = int(self.headers.get("content-length", 0))
        raw = self.rfile.read(n).decode("utf-8", "replace")
        with open(LOG, "a") as f:
            f.write("=== POST %s (%d bytes) ===\n%s\n" % (self.path, n, raw))
        try:
            body = json.loads(raw)
        except Exception:
            body = {}
        stream = bool(body.get("stream"))
        want_tool = (MODE == "tool" and not has_tool_result(body))
        args = json.dumps(TOOL.get("arguments", {})) if want_tool else ""
        if want_tool and MARKER:
            try:
                open(MARKER, "w").write("function_call\n")
            except Exception:
                pass
        if stream:
            self._stream(want_tool, args)
        else:
            self._json_resp(want_tool, args)

    def do_GET(self):
        data = b'{"object":"list","data":[]}'
        self.send_response(200)
        self.send_header("content-type", "application/json")
        self.send_header("content-length", str(len(data)))
        self.end_headers()
        self.wfile.write(data)


if __name__ == "__main__":
    http.server.HTTPServer(("127.0.0.1", int(sys.argv[1])), H).serve_forever()


==> anc/experiments/scripts/rq1b_runtime_in_the_loop.sh <==
#!/usr/bin/env bash
# RQ1b — Runtime-in-the-loop pre-execution mediation on REAL agent runtimes.
#
# WHERE THIS SUITE FITS. RQ1a (rq1_adapter_conformance.sh) feeds synthetic,
# runtime-shaped payloads straight into `catp hook pre`; it proves the ADAPTER
# layer conforms, but it cannot prove a real runtime emits those payloads, fires
# the hook, honors a deny, or suppresses the action's side effects. This suite
# closes that gap: it launches the real, version-pinned Claude Code and Codex
# binaries, makes each dispatch a real PreToolUse hook to the pinned CATP
# artifact, and observes enforcement end to end.
#
# METHODOLOGY: stub model, real runtime. The only thing stubbed is the model's
# choice of which tool to call -- a property of the model, NOT of CATP. Each
# runtime is pointed at a local deterministic endpoint (Claude via
# ANTHROPIC_BASE_URL; Codex via a `model_providers.stub` Responses-API endpoint)
# that returns a fixed tool call. No cloud account, subscription, or network
# egress is used or required. Everything under test -- the runtime binary, its
# hook dispatch, CATP's parse/decide/audit, the runtime's enforcement of the
# decision, and the on-disk side effect -- is real.
#
# WHAT EACH ROW RECORDS. An 8-row matrix (Claude Code / Codex  x  shell / file
# x  allow / deny). For every row we capture the seven-stage pipeline:
#   1 attempted           the stub emitted the tool call
#   2 event_delivered      the runtime invoked the PreToolUse hook (raw payload saved)
#   3 payload_parsed       CATP's adapter produced a valid action (pre audit entry)
#   4 decision             CATP's decision (allow|deny), read from the audit entry
#   5 runtime_honored      the runtime obeyed: allow -> tool ran; deny -> suppressed
#   6 side_effect_observed ground-truth filesystem terminal state of the target
#   7 audit_persisted      entry written AND `catp log verify` reports the chain intact
# Per-row evidence persisted under raw/runtime-in-the-loop/cases/<case>/: runtime
# version + config, raw hook payload, CATP stdout/stderr/exit, audit entries,
# chain-verify output, and the working-dir terminal state.
#
# HONEST SCOPE. Results are specific to the evaluated runtime versions
# (recorded per row) and to the stub-model methodology. We do NOT claim the
# model "wanted" to call the tool for any reason other than the stub's fixed
# reply, and we do NOT exercise cloud-hosted model behavior.
set -euo pipefail
source "$(dirname "${BASH_SOURCE[0]}")/common.sh"
SCRIPT_DIR="$(cd "$(dirname "${BASH_SOURCE[0]}")" && pwd)"

GROUP="runtime-in-the-loop"
write_meta "$GROUP"
RAWG="$(group_dir "$GROUP")"
OUT="$RAWG/results.jsonl"
: > "$OUT"
rm -rf "$RAWG/cases"; mkdir -p "$RAWG/cases"

# --- runtime detection + provenance: RQ1b REQUIRES the real, PINNED binaries --
# Pin the exact runtime versions this suite claims to test. If the binaries on
# PATH report anything else, abort BEFORE producing any data: results must never
# be silently attributed to a runtime version we did not pin. The resolved binary
# realpath and its SHA-256 are recorded as provenance so a reader can confirm
# exactly which binary ran. Paths are anonymized ($HOME -> ~) so the committed
# raw metadata never leaks the author's home directory; the SHA-256, not the
# path, is the identity-bearing value. Hashes are install-specific, so they are
# RECORDED, while the version is ASSERTED for equality.
command -v claude >/dev/null 2>&1 || { echo "FATAL: 'claude' (Claude Code) not on PATH; RQ1b requires the real runtime." >&2; exit 1; }
command -v codex  >/dev/null 2>&1 || { echo "FATAL: 'codex' (Codex CLI) not on PATH; RQ1b requires the real runtime." >&2; exit 1; }
PINNED_CLAUDE_VERSION="${PINNED_CLAUDE_VERSION:-2.1.159 (Claude Code)}"
PINNED_CODEX_VERSION="${PINNED_CODEX_VERSION:-codex-cli 0.155.1}"
# $HOME -> ~ using prefix stripping (NOT ${p/#..}) because macOS bash 3.2
# inserts the replacement's quotes literally into the result.
anon_path() { local p="$1"; case "$p" in "$HOME"*) printf '~%s\n' "${p#"$HOME"}" ;; *) printf '%s\n' "$p" ;; esac; }
CLAUDE_BIN="$(command -v claude)"; CODEX_BIN="$(command -v codex)"
CLAUDE_REAL="$(realpath_of "$CLAUDE_BIN")"; CODEX_REAL="$(realpath_of "$CODEX_BIN")"
if [[ -f "$CLAUDE_REAL" ]]; then CLAUDE_SHA="$(sha256 "$CLAUDE_REAL")"; else CLAUDE_SHA="non-regular-file"; fi
if [[ -f "$CODEX_REAL"  ]]; then CODEX_SHA="$(sha256 "$CODEX_REAL")";  else CODEX_SHA="non-regular-file";  fi
CLAUDE_VERSION="$(claude --version 2>&1 | head -1)"
CODEX_VERSION="$(codex --version 2>&1 | head -1)"
[[ "$CLAUDE_VERSION" == "$PINNED_CLAUDE_VERSION" ]] || { echo "FATAL: claude version '$CLAUDE_VERSION' != pinned '$PINNED_CLAUDE_VERSION'; refusing to attribute results to an unpinned runtime." >&2; exit 1; }
[[ "$CODEX_VERSION"  == "$PINNED_CODEX_VERSION"  ]] || { echo "FATAL: codex version '$CODEX_VERSION' != pinned '$PINNED_CODEX_VERSION'; refusing to attribute results to an unpinned runtime." >&2; exit 1; }
echo "[rq1b] claude : $CLAUDE_VERSION  ($(anon_path "$CLAUDE_REAL")  sha256 ${CLAUDE_SHA:0:12}…)"
echo "[rq1b] codex  : $CODEX_VERSION  ($(anon_path "$CODEX_REAL")  sha256 ${CODEX_SHA:0:12}…)"
echo "[rq1b] catp   : $("$CATP_BIN" --version 2>&1 | head -1)  ($(manifest_get catp_release_commit | cut -c1-7))"

# Persist runtime provenance BEFORE any case runs (anon paths + sha256 + version).
python3 - "$RAWG/runtimes.json" \
  "$CLAUDE_VERSION" "$(anon_path "$CLAUDE_BIN")" "$(anon_path "$CLAUDE_REAL")" "$CLAUDE_SHA" \
  "$CODEX_VERSION"  "$(anon_path "$CODEX_BIN")"  "$(anon_path "$CODEX_REAL")"  "$CODEX_SHA" \
  "$PINNED_CLAUDE_VERSION" "$PINNED_CODEX_VERSION" <<'PY'
import json, sys
p, cv, cb, cr, cs, xv, xb, xr, xs, pc, px = sys.argv[1:12]
json.dump({
    "asserted_before_execution": "detected --version equality against pinned constants; abort on mismatch",
    "claude-code": {"version": cv, "pinned_version": pc, "bin": cb, "realpath": cr, "sha256": cs},
    "codex":       {"version": xv, "pinned_version": px, "bin": xb, "realpath": xr, "sha256": xs},
    "note": "paths anonymized ($HOME -> ~); sha256 is the identity-bearing value",
}, open(p, "w"), indent=2)
PY

# Fixed, non-identifying work root. The real runtimes bake their cwd and config
# dir into the emitted hook payloads (transcript_path and the slugified projects
# dir), and those payloads are committed as evidence. A default `mktemp -d` lands
# under macOS $TMPDIR (/var/folders/<2-char>/<32-char per-user hash>/T), whose
# per-user directory hash is a stable account+machine identifier -- a double-blind
# correlation handle. Pin the root to a generic, reproducible path so the committed
# evidence carries no host identity by construction; the pre-seal gate in
# make_artifact_archive.sh independently rejects any /var/folders evidence.
# Override via RQ1B_WORKROOT if a different non-identifying root is required.
WORK="${RQ1B_WORKROOT:-/tmp/catp-rq1b-work}"
rm -rf "$WORK"; mkdir -p "$WORK"
export TMPDIR="$WORK/tmp"; mkdir -p "$TMPDIR"
trap 'rm -rf "$WORK"' EXIT
PORT="${RQ1B_PORT:-8850}"
ALARM="${RQ1B_ALARM:-90}"

# --- hook wrapper: run CATP with a REAL-TIME tee so its stdout/stderr stream --
# --- to the runtime AS WRITTEN while a copy lands in evidence files. ----------
# A capture-then-replay wrapper (redirect CATP to a file, then `cat` it back)
# BREAKS Codex deny enforcement: Codex reads the hook's stdout concurrently on a
# live pipe and only honors a block whose decision JSON arrives on that stream
# before the hook exits. tee forwards bytes in real time, so the runtime sees the
# identical stream AND we keep stdout/stderr/exit as evidence. (Verified: replay
# => command executed; tee => command blocked, exit 2, stdout captured.)
gen_wrappers() {  # gen_wrappers <base> <runtime-arg>
  local base="$1" rt="$2" ph
  for ph in pre post; do
    cat > "$base/hook-$ph.sh" <<WRAP
#!/usr/bin/env bash
cat > "$base/hook-$ph.payload.json"
"$CATP_BIN" hook $ph --runtime $rt < "$base/hook-$ph.payload.json" 2> >(tee "$base/hook-$ph.stderr" >&2) | tee "$base/hook-$ph.stdout"
rc=\${PIPESTATUS[0]}; echo "\$rc" > "$base/hook-$ph.exit"
wait
exit "\$rc"
WRAP
    chmod +x "$base/hook-$ph.sh"
  done
}

# --- curate per-case evidence into the persisted raw dir ---------------------
curate() {  # curate <base> <cid>
  local base="$1" cid="$2"
  local dst="$RAWG/cases/$cid" posts emitted
  rm -rf "$dst"; mkdir -p "$dst/config"
  cp "$base/case.env" "$base/runtime.out" "$base/runtime.exit" \
     "$base/logverify.txt" "$base/logverify.exit" "$dst/" 2>/dev/null || true
  cp "$base"/hook-pre.payload.json "$base"/hook-pre.stdout "$base"/hook-pre.stderr \
     "$base"/hook-pre.exit "$base"/hook-post.payload.json "$dst/" 2>/dev/null || true
  cp "$base"/hook-pre.sh "$base"/hook-post.sh "$base"/settings.json \
     "$base"/config.toml "$base"/hooks.json "$dst/config/" 2>/dev/null || true
  cp -r "$base/wd" "$dst/wd" 2>/dev/null || true
  find "$base/catphome/audit" -name actions.jsonl -exec cat {} + > "$dst/audit.jsonl" 2>/dev/null || true
  # Content-addressed action sidecars (audit/<agent>/<date>/actions/<sha>.json);
  # the scorer checks the pre-entry's action_commitment has a matching sidecar.
  mkdir -p "$dst/actions"
  find "$base/catphome/audit" -path '*/actions/*.json' -exec cp {} "$dst/actions/" \; 2>/dev/null || true
  # grep -c prints "0" AND exits 1 on zero matches; `|| echo 0` would append a
  # second line and corrupt stub-summary.json. Use `|| true` (keeps grep's own
  # "0"), guard set -e, and fall back to 0 only when the file is missing/empty.
  posts="$(grep -c '=== POST' "$base/stub.log" 2>/dev/null || true)"; [[ -n "$posts" ]] || posts=0
  emitted=false; [[ -f "$base/stub.tool_marker" ]] && emitted=true
  printf '{"stub_posts":%s,"tool_call_emitted":%s}\n' "$posts" "$emitted" > "$dst/stub-summary.json"
  # Anonymize the curated evidence tree. The hook wrappers embed the absolute
  # $CATP_BIN, which resolves under $HOME (the artifact install tree), so the
  # committed raw tree would otherwise leak the author's home directory. These
  # curated copies are EVIDENCE, never re-executed, so replacing the literal
  # $HOME prefix with ~ keeps them faithful while removing identity. The per-case
  # $base paths (cwd, config dir, and the transcript_path / projects slug the
  # runtimes emit) resolve under the fixed non-identifying WORK root
  # (/tmp/catp-rq1b-work), NOT under $TMPDIR's per-user /var/folders/<hash>, so
  # they carry no host identity by construction; the pre-seal gate in
  # make_artifact_archive.sh independently rejects any /var/folders evidence.
  find "$dst" -type f -print0 2>/dev/null | xargs -0 sed -i '' "s|$HOME|~|g" 2>/dev/null || true
}

finish_case() {  # finish_case <base> : chain-verify + kill stub + curate
  local base="$1" cid="$2"
  set +e
  ( cd "$base/wd" && CATP_HOME="$base/catphome" "$CATP_BIN" log verify >"$base/logverify.txt" 2>&1 )
  echo "$?" > "$base/logverify.exit"
  set -e
  curate "$base" "$cid"
}

# --- Claude Code runner ------------------------------------------------------
run_claude_case() {  # cid tool_json policy prompt target operation expected
  local cid="$1" tool="$2" policy="$3" prompt="$4" target="$5" op="$6" exp="$7"
  local base="$WORK/cases/$cid"
  local wd="$base/wd" rthome="$base/rthome" catphome="$base/catphome" stub
  rm -rf "$base"; mkdir -p "$wd" "$rthome" "$catphome"
  printf '%s' "$policy" > "$wd/catp-policy.toml"
  gen_wrappers "$base" claude-code
  cat > "$base/settings.json" <<JSON
{"hooks":{"PreToolUse":[{"matcher":".*","hooks":[{"type":"command","command":"bash $base/hook-pre.sh"}]}],"PostToolUse":[{"matcher":".*","hooks":[{"type":"command","command":"bash $base/hook-post.sh"}]}]}}
JSON
  printf 'CASE=%s\nRUNTIME=claude-code\nRUNTIME_VERSION=%s\nRUNTIME_BIN=%s\nRUNTIME_SHA256=%s\nOPERATION=%s\nEXPECTED=%s\nTARGET=%s\n' \
    "$cid" "$CLAUDE_VERSION" "$(anon_path "$CLAUDE_REAL")" "$CLAUDE_SHA" "$op" "$exp" "$target" > "$base/case.env"
  tool="${tool//__WD__/$wd}"
  PORT=$((PORT+1))
  STUB_TOOL="$tool" STUB_LOG="$base/stub.log" STUB_TOOL_MARKER="$base/stub.tool_marker" \
    python3 "$SCRIPT_DIR/rq1b_anthropic_stub.py" "$PORT" >"$base/stub.stderr" 2>&1 &
  stub=$!; sleep 1.5
  echo "[rq1b] -> $cid (claude, port $PORT)"
  set +e
  ( cd "$wd" && CLAUDE_CONFIG_DIR="$rthome" CATP_HOME="$catphome" \
    ANTHROPIC_BASE_URL="http://127.0.0.1:$PORT" ANTHROPIC_API_KEY="sk-ant-dummy" \
    perl -e "alarm $ALARM; exec @ARGV" claude -p "$prompt" --settings "$base/settings.json" \
    --permission-mode bypassPermissions --output-format stream-json --include-hook-events --verbose \
    >"$base/runtime.out" 2>&1 )
  echo "$?" > "$base/runtime.exit"
  set -e
  kill "$stub" 2>/dev/null || true; wait "$stub" 2>/dev/null || true
  finish_case "$base" "$cid"
}

# --- Codex runner ------------------------------------------------------------
run_codex_case() {  # cid tool_json policy prompt target operation expected
  local cid="$1" tool="$2" policy="$3" prompt="$4" target="$5" op="$6" exp="$7"
  local base="$WORK/cases/$cid"
  local wd="$base/wd" rthome="$base/rthome" catphome="$base/catphome" stub
  rm -rf "$base"; mkdir -p "$wd" "$rthome" "$catphome"
  printf '%s' "$policy" > "$wd/catp-policy.toml"
  gen_wrappers "$base" codex
  PORT=$((PORT+1))
  cat > "$base/config.toml" <<TOML
model = "stub-model"
model_provider = "stub"
approval_policy = "never"
sandbox_mode = "danger-full-access"
disable_response_storage = true

[model_providers.stub]
name = "Stub"
base_url = "http://127.0.0.1:$PORT/v1"
wire_api = "responses"
env_key = "STUB_API_KEY"
request_max_retries = 1
stream_max_retries = 1

[features]
hooks = true
TOML
  cat > "$base/hooks.json" <<JSON
{"hooks":{"PreToolUse":[{"hooks":[{"type":"command","command":"bash $base/hook-pre.sh"}]}],"PostToolUse":[{"hooks":[{"type":"command","command":"bash $base/hook-post.sh"}]}]}}
JSON
  cp "$base/config.toml" "$base/hooks.json" "$rthome/"
  printf 'CASE=%s\nRUNTIME=codex\nRUNTIME_VERSION=%s\nRUNTIME_BIN=%s\nRUNTIME_SHA256=%s\nOPERATION=%s\nEXPECTED=%s\nTARGET=%s\n' \
    "$cid" "$CODEX_VERSION" "$(anon_path "$CODEX_REAL")" "$CODEX_SHA" "$op" "$exp" "$target" > "$base/case.env"
  tool="${tool//__WD__/$wd}"
  STUB_MODE=tool STUB_TOOL="$tool" STUB_LOG="$base/stub.log" STUB_TOOL_MARKER="$base/stub.tool_marker" \
    python3 "$SCRIPT_DIR/rq1b_openai_stub.py" "$PORT" >"$base/stub.stderr" 2>&1 &
  stub=$!; sleep 1.5
  echo "[rq1b] -> $cid (codex, port $PORT)"
  set +e
  ( cd "$wd" && CODEX_HOME="$rthome" CATP_HOME="$catphome" STUB_API_KEY="sk-stub-dummy" \
    perl -e "alarm $ALARM; exec @ARGV" codex exec --json \
    --skip-git-repo-check --dangerously-bypass-hook-trust --ephemeral \
    -s danger-full-access "$prompt" >"$base/runtime.out" 2>&1 )
  echo "$?" > "$base/runtime.exit"
  set -e
  kill "$stub" 2>/dev/null || true; wait "$stub" 2>/dev/null || true
  finish_case "$base" "$cid"
}

# ===========================================================================
# Policies (agent id + rules). CATP defaults to ALLOW when no rule matches, so
# each deny policy lists the specific deny rule FIRST, then a catch-all allow.
# ===========================================================================
read -r -d '' CC_ALLOW_SHELL <<'TOML' || true
[agent]
id = "rq1b-cc"
version = "1"

[[rules]]
tool = "Bash"
allow = true
TOML
read -r -d '' CC_DENY_SHELL <<'TOML' || true
[agent]
id = "rq1b-cc"
version = "1"

[[rules]]
tool = "Bash"
allow = false
pattern = ["*denied.marker*"]
reason = "writes to denied.marker are blocked"

[[rules]]
tool = "Bash"
allow = true
TOML
read -r -d '' CC_ALLOW_FILE <<'TOML' || true
[agent]
id = "rq1b-cc"
version = "1"

[[rules]]
tool = "Write"
allow = true
TOML
read -r -d '' CC_DENY_FILE <<'TOML' || true
[agent]
id = "rq1b-cc"
version = "1"

[[rules]]
tool = "Write"
allow = false
path_denylist = ["**/secret.txt"]
reason = "no writes to secret.txt"

[[rules]]
tool = "Write"
allow = true
TOML
read -r -d '' CX_ALLOW <<'TOML' || true
[agent]
id = "rq1b-cx"
version = "1"

[[rules]]
tool = "Bash"
allow = true
TOML
read -r -d '' CX_DENY_SHELL <<'TOML' || true
[agent]
id = "rq1b-cx"
version = "1"

[[rules]]
tool = "Bash"
allow = false
pattern = ["*denied.marker*"]
reason = "writes to denied.marker are blocked"

[[rules]]
tool = "Bash"
allow = true
TOML
read -r -d '' CX_DENY_FILE <<'TOML' || true
[agent]
id = "rq1b-cx"
version = "1"

[[rules]]
tool = "Bash"
allow = false
pattern = ["*secret.txt*"]
reason = "writes to secret.txt are blocked"

[[rules]]
tool = "Bash"
allow = true
TOML

# ===========================================================================
# The 8-row matrix. Claude Code: shell = the native Bash tool, file = the native
# Write tool (each fires PreToolUse under its own tool_name). Codex: shell
# commands are expressed via exec_command and reported to the hook as
# tool_name "Bash". For the Codex FILE cases this harness deliberately drives the
# edit as an `apply_patch` heredoc INSIDE exec_command, so the mediated event is
# tool_name "Bash" and the file mutation is BASH-MEDIATED -- NOT a native
# file-tool hook event. (Codex 0.155.1 does also expose a native `apply_patch`
# PreToolUse event; this suite does not exercise it, so we do NOT claim native
# file-tool mediation for Codex.) Targets are relative to the wd.
# ===========================================================================
run_claude_case claude-shell-allow '{"name":"Bash","input":{"command":"printf ALLOWED > allowed.marker"}}' \
  "$CC_ALLOW_SHELL" 'Run the requested command.' allowed.marker shell allow
run_claude_case claude-shell-deny  '{"name":"Bash","input":{"command":"printf BLOCKED > denied.marker"}}' \
  "$CC_DENY_SHELL"  'Run the requested command.' denied.marker shell deny
run_claude_case claude-file-allow  '{"name":"Write","input":{"file_path":"__WD__/ok.txt","content":"WRITTEN\n"}}' \
  "$CC_ALLOW_FILE"  'Write the file.' ok.txt file allow
run_claude_case claude-file-deny   '{"name":"Write","input":{"file_path":"__WD__/secret.txt","content":"SECRET\n"}}' \
  "$CC_DENY_FILE"   'Write the file.' secret.txt file deny

CX_PATCH_ALLOW='{"name":"exec_command","arguments":{"cmd":"apply_patch <<PATCH\n*** Begin Patch\n*** Add File: ok.txt\n+WRITTEN\n*** End Patch\nPATCH"}}'
CX_PATCH_DENY='{"name":"exec_command","arguments":{"cmd":"apply_patch <<PATCH\n*** Begin Patch\n*** Add File: secret.txt\n+SECRET\n*** End Patch\nPATCH"}}'
run_codex_case codex-shell-allow '{"name":"exec_command","arguments":{"cmd":"printf ALLOWED > allowed.marker"}}' \
  "$CX_ALLOW"      'Run the requested command.' allowed.marker shell allow
run_codex_case codex-shell-deny  '{"name":"exec_command","arguments":{"cmd":"printf BLOCKED > denied.marker"}}' \
  "$CX_DENY_SHELL" 'Run the requested command.' denied.marker shell deny
run_codex_case codex-file-allow  "$CX_PATCH_ALLOW" \
  "$CX_ALLOW"      'Create the file.' ok.txt bash-mediated-file allow
run_codex_case codex-file-deny   "$CX_PATCH_DENY" \
  "$CX_DENY_FILE"  'Create the file.' secret.txt bash-mediated-file deny

# ===========================================================================
# Score every curated case into the seven-stage pipeline + pass/fail. Scoring
# lives in rq1b_scorer.py so its INDEPENDENT re-derivation of the enforcement-
# time action/policy commitments and hash chain (the #11 fix) is unit-testable
# against synthetic fixtures -- see test_rq1b_scorer.sh.
# ===========================================================================
mkdir -p "$PROC"
RAWG="$RAWG" OUT="$OUT" PROC="$PROC" \
  CLAUDE_VERSION="$CLAUDE_VERSION" CODEX_VERSION="$CODEX_VERSION" \
  CLAUDE_SHA="$CLAUDE_SHA" CODEX_SHA="$CODEX_SHA" \
  CLAUDE_REAL="$(anon_path "$CLAUDE_REAL")" CODEX_REAL="$(anon_path "$CODEX_REAL")" \
  CATP_VERSION="$(manifest_get catp_version)" CATP_COMMIT="$(manifest_get catp_release_commit)" \
  python3 "$SCRIPT_DIR/rq1b_scorer.py"

echo "RQ1b raw -> $OUT ; processed -> $PROC/runtime-in-the-loop.json ; evidence -> $RAWG/cases/"


==> anc/experiments/scripts/rq1b_scorer.py <==
#!/usr/bin/env python3
"""RQ1b scorer -- INDEPENDENT enforcement-time evidence verification.

Reviewer point this answers (#11): the previous scorer trusted the audit
entry's own self-asserted bindings. It only checked that `action_commitment`
was a non-empty string and that a file of that name existed under `actions/`.
An attacker (or a CATP regression) who wrote a v4 entry with a well-formed but
fictitious commitment, and dropped ANY file at the matching name, would pass --
the scorer never recomputed the commitment from the sidecar's actual bytes,
never recomputed the policy commitment from the policy actually in force, and
never re-verified the hash chain itself.

This module closes that gap by re-deriving every binding from raw evidence with
a pure-Python mirror of CATP's canonicalization, then requiring an exact match:

  * action_commitment  = SHA256("catp:action:v1\\n"  || stable_json(sidecar))
  * policy_commitment  = SHA256("catp:policy:v1\\n"  || stable_json(normalized_policy))
  * entry commitment   = SHA256("catp:audit-entry:v4\\n" || stable_json(v4_payload))

`stable_json` mirrors catp-plugin/src/evidence/canonical.ts byte-for-byte:
recursive key sort by UTF-16 code unit (matching JS Array.prototype.sort),
array order preserved, non-finite numbers rejected, compact separators, and
non-ASCII emitted literally (ensure_ascii=False) exactly as JSON.stringify does.

DE-RISKING (built-in cross-check). A Python mirror could silently drift from
the JS serializer (a future Python changing float/JSON formatting, say). To
make that impossible to miss, `self_test()` re-derives three commitments
transcribed from a real CLI-recorded pristine run and compares them to the hex
the CATP binary actually wrote. If the mirror is wrong, self_test() fails and
the scorer aborts (non-zero) BEFORE scoring anything -- it can never silently
report every case as a CATP failure when the real bug is in the mirror.

This scorer reads only the curated per-case evidence under $RAWG/cases and
writes $OUT (results.jsonl) and $PROC/runtime-in-the-loop.json. It never
mutates the evidence it scores.
"""
import glob
import hashlib
import json
import os
import sys

try:
    import tomllib  # Python 3.11+ stdlib
except ModuleNotFoundError:  # pragma: no cover - reproduction on older Python
    sys.stderr.write(
        "FATAL: RQ1b scorer requires tomllib (Python 3.11+) to re-derive the "
        "enforcement-time policy commitment from catp-policy.toml.\n"
    )
    raise

# --- domain separators (must match catp-plugin/src/evidence/commitments.ts and
# --- catp-plugin/src/audit/logger.ts exactly) ---------------------------------
ACTION_DOMAIN = "catp:action:v1\n"
POLICY_DOMAIN = "catp:policy:v1\n"
ENTRY_V4_DOMAIN = "catp:audit-entry:v4\n"

HEX64 = "0123456789abcdef"

# JS integers are doubles: an integer beyond 2**53 loses precision when the CLI
# JSON.parses it, so its decimal form here would not match CATP's JS side.
_SAFE_INT_MAX = 2 ** 53


# =============================================================================
# Canonicalization: a byte-exact mirror of CATP's stableStringify.
# =============================================================================
def _canonical(value):
    """Recursively sort object keys by UTF-16 code unit; restrict numbers.

    Mirrors sortAndValidate() in canonical.ts. bool is checked before int because
    Python's bool is a subclass of int. Dict keys are sorted by their UTF-16BE
    byte encoding, which reproduces JS default string comparison (code-unit order)
    exactly, including for non-BMP keys.

    Numeric envelope: JS Number::toString (used by JSON.stringify) and Python's
    float repr use DIFFERENT exponential-notation thresholds, and integers beyond
    2**53 lose precision when the CLI JSON.parses them, so a finite float or a
    huge int can serialize differently here than in CATP's JS canonicalizer.
    Every commitment this scorer re-derives (action / policy / v4 entry) is built
    only from strings, booleans, null, arrays, objects, and safe-range integers --
    the ground-truth self-test vectors and all committed cases contain no other
    numeric form. Floats and out-of-safe-range integers are therefore rejected
    explicitly, so a numeric form the byte-exact mirror is NOT validated against
    fails loudly (fail-closed) instead of silently yielding a divergent
    commitment that would merely mismatch one case.
    """
    if isinstance(value, bool):
        return value
    if isinstance(value, int):
        if not (-_SAFE_INT_MAX <= value <= _SAFE_INT_MAX):
            raise ValueError(
                "cannot canonicalize an integer outside the JS safe-integer "
                "range (byte-exact mirror unvalidated): %r" % value)
        return value
    if isinstance(value, float):
        raise ValueError(
            "cannot canonicalize a float: JS Number::toString and Python float "
            "repr use different exponential thresholds, so the byte-exact mirror "
            "is unvalidated for floats; RQ1b commitments contain no floats: %r"
            % value)
    if isinstance(value, list):
        return [_canonical(v) for v in value]
    if isinstance(value, dict):
        return {
            k: _canonical(v)
            for k, v in sorted(value.items(), key=lambda kv: kv[0].encode("utf-16-be"))
        }
    return value


def stable_json(value):
    """stableStringify(value, 0): compact, key-sorted, non-ASCII literal."""
    return json.dumps(_canonical(value), ensure_ascii=False, separators=(",", ":"))


def _sha256(text):
    return hashlib.sha256(text.encode("utf-8")).hexdigest()


def compute_action_commitment(canonical_action):
    return _sha256(ACTION_DOMAIN + stable_json(canonical_action))


def compute_policy_commitment(normalized_policy):
    return _sha256(POLICY_DOMAIN + stable_json(normalized_policy))


def compute_entry_commitment_v4(entry, prev):
    """Re-derive a v4 entry's commitment from its STORED (snake_case) fields.

    Mirrors computeCommitmentV4() + verifyEntryChain() in logger.ts/verifier.ts:
    the hashed payload uses camelCase keys and `authorization ?? null`, with the
    caller-supplied prev linkage (genesis "0").
    """
    payload = {
        "phase": entry.get("phase"),
        "tool": entry.get("tool"),
        "decision": entry.get("decision"),
        "ts": entry.get("ts"),
        "ruleMatched": entry.get("rule_matched"),
        "reason": entry.get("reason"),
        "inputSummary": entry.get("input_summary"),
        "policyCommitment": entry.get("policy_commitment"),
        "actionCommitment": entry.get("action_commitment"),
        "authorization": entry.get("authorization"),  # None -> null, as in JS ?? null
        "prev": prev,
    }
    return _sha256(ENTRY_V4_DOMAIN + stable_json(payload))


def is_hex64(value):
    return (
        isinstance(value, str)
        and len(value) == 64
        and all(ch in HEX64 for ch in value)
    )


def verify_chain(entries):
    """Independent hash-chain verification. Returns (ok, checked, message).

    A v4-only verifier mirroring verifyEntryChain(): genesis prev is "0", each
    entry's recomputed commitment must equal its stored `commitment`, and prev
    advances to that commitment. Any structural defect fails closed.
    """
    prev = "0"
    for i, e in enumerate(entries):
        if e.get("commitment_version") != 4:
            return False, i, "entry %d: commitment_version != 4" % i
        if not isinstance(e.get("reason"), str):
            return False, i, "entry %d: v4 requires a reason" % i
        if not is_hex64(e.get("policy_commitment")):
            return False, i, "entry %d: policy_commitment not lowercase-hex64" % i
        if not is_hex64(e.get("action_commitment")):
            return False, i, "entry %d: action_commitment not lowercase-hex64" % i
        if e.get("phase") not in ("pre", "post"):
            return False, i, "entry %d: v4 requires a valid phase" % i
        if compute_entry_commitment_v4(e, prev) != e.get("commitment"):
            return False, i, "entry %d: commitment mismatch (chain broken/tampered)" % i
        prev = e["commitment"]
    return True, len(entries), "chain intact"


def normalize_policy(raw):
    """Mirror loader.ts validate(): project parsed TOML onto the CatpPolicy shape.

    Optional rule fields are omitted entirely when absent (so they never enter the
    commitment as null), array order is preserved, and `authorization` is included
    only when present. Returns None if the policy is structurally invalid.
    """
    if not isinstance(raw, dict):
        return None
    agent = raw.get("agent")
    if not isinstance(agent, dict):
        return None
    if not isinstance(agent.get("id"), str) or not agent.get("id"):
        return None
    if not isinstance(agent.get("version"), str) or not agent.get("version"):
        return None
    rules_raw = raw.get("rules")
    if not isinstance(rules_raw, list):
        return None
    rules = []
    for r in rules_raw:
        if not isinstance(r, dict):
            return None
        if not isinstance(r.get("tool"), str) or not r.get("tool"):
            return None
        if not isinstance(r.get("allow"), bool):
            return None
        rule = {"tool": r["tool"], "allow": r["allow"]}
        for key in ("pattern", "path_allowlist", "path_denylist"):
            val = r.get(key)
            if val is not None:
                if not isinstance(val, list) or not all(isinstance(x, str) for x in val):
                    return None
                rule[key] = val
        if isinstance(r.get("reason"), str):
            rule["reason"] = r["reason"]
        rules.append(rule)
    policy = {"agent": {"id": agent["id"], "version": agent["version"]}, "rules": rules}
    auth = raw.get("authorization")
    if auth is not None:
        if not isinstance(auth, dict):
            return None
        required = (
            "allowed_action", "allowed_protocol", "allowed_token",
            "max_value_per_tx", "max_value_total", "valid_from", "valid_until",
        )
        for field in required:
            if not isinstance(auth.get(field), str) or auth.get(field) == "":
                return None
        policy["authorization"] = {field: auth[field] for field in required}
    return policy


# =============================================================================
# Built-in cross-check: ground truth transcribed from a real CLI-recorded
# pristine run (claude-shell-allow). If the Python canonicalizer ever diverges
# from CATP's JS stableStringify, these fail and the scorer aborts.
# =============================================================================
_SELFTEST_ACTION = {
    "phase": "pre",
    "runtime": "claude-code",
    "schema": "catp_tool_action_v1",
    "session_id": "574095c1-f8f7-41e4-8073-53fea6a66558",
    "tool_input": {"command": "printf ALLOWED > allowed.marker"},
    "tool_name": "Bash",
}
_SELFTEST_ACTION_COMMITMENT = "ea53d2bcbd8f4bd70aa6c348df6f16a97c155fc93afdb899f53a2da87d30855c"

_SELFTEST_POLICY = {
    "agent": {"id": "rq1b-cc", "version": "1"},
    "rules": [{"tool": "Bash", "allow": True}],
}
_SELFTEST_POLICY_COMMITMENT = "6f6dd92c6a1fef3b4032dc1324aef2f221a81cb64823d1bd5b70b18d6b3ea21d"

_SELFTEST_ENTRY = {
    "commitment_version": 4,
    "phase": "pre",
    "ts": "2026-09-23T18:38:21.755Z",
    "tool": "Bash",
    "decision": "allow",
    "rule_matched": "Bash:allow",
    "reason": "allowed by policy",
    "policy_commitment": _SELFTEST_POLICY_COMMITMENT,
    "action_commitment": _SELFTEST_ACTION_COMMITMENT,
    "commitment": "4a01e7745e8aeeee23b4a575aa0b2f958deb6cdbb98f95aa5e57236da064d932",
    "input_summary": '{"command":"printf ALLOWED > allowed.marker"}',
}
_SELFTEST_ENTRY_PREV = "0"


def self_test():
    """Abort unless the Python mirror reproduces the CLI-recorded commitments."""
    checks = (
        ("action", compute_action_commitment(_SELFTEST_ACTION), _SELFTEST_ACTION_COMMITMENT),
        ("policy", compute_policy_commitment(_SELFTEST_POLICY), _SELFTEST_POLICY_COMMITMENT),
        ("entry", compute_entry_commitment_v4(_SELFTEST_ENTRY, _SELFTEST_ENTRY_PREV), _SELFTEST_ENTRY["commitment"]),
        ("chain", verify_chain([_SELFTEST_ENTRY])[0], True),
    )
    bad = [(name, got, want) for name, got, want in checks if got != want]
    if bad:
        sys.stderr.write("FATAL: RQ1b canonicalizer self-test failed; the Python mirror\n")
        sys.stderr.write("        no longer byte-matches CATP's stableStringify. Refusing to\n")
        sys.stderr.write("        score, because a wrong mirror would misreport every case.\n")
        for name, got, want in bad:
            sys.stderr.write("        %s: recomputed=%r recorded=%r\n" % (name, got, want))
        sys.exit(1)


# =============================================================================
# Per-case independent verification.
# =============================================================================
def verify_case(cdir):
    """Re-derive every enforcement-time binding for one curated case.

    Returns an evidence dict. Every flag fails closed: a missing/unparsable file,
    a schema defect, a commitment mismatch, or a broken chain sets the relevant
    flag False rather than raising. `evidence_ok` is the conjunction the scorer
    folds into the row's pass/fail.
    """
    ev = {
        "v4_entry": False,
        "action_sidecar_present": False,
        "sidecar_schema_valid": False,
        "action_commitment": None,
        "action_commitment_recomputed": None,
        "action_commitment_match": False,
        "policy_commitment": None,
        "policy_commitment_recomputed": None,
        "policy_commitment_match": False,
        "commitments_wellformed": False,
        "chain_verified": False,
        "chain_message": None,
    }

    # --- audit entries + independent chain verification ----------------------
    entries = []
    audit_path = os.path.join(cdir, "audit.jsonl")
    if os.path.exists(audit_path):
        with open(audit_path) as f:
            for line in f:
                line = line.strip()
                if not line:
                    continue
                try:
                    entries.append(json.loads(line))
                except Exception:
                    entries = []
                    break
    pre = [e for e in entries if isinstance(e, dict) and e.get("phase") == "pre"]
    if entries:
        ok, _checked, msg = verify_chain(entries)
        ev["chain_verified"] = bool(ok)
        ev["chain_message"] = msg
    if not pre:
        ev["evidence_ok"] = False
        return ev, None
    entry = pre[0]

    action_commitment = entry.get("action_commitment")
    policy_commitment = entry.get("policy_commitment")
    ev["action_commitment"] = action_commitment
    ev["policy_commitment"] = policy_commitment

    # --- structural v4 validity (now includes hex64 wellformedness) -----------
    ev["v4_entry"] = (
        entry.get("commitment_version") == 4
        and isinstance(entry.get("reason"), str)
        and entry.get("phase") in ("pre", "post")
        and is_hex64(policy_commitment)
        and is_hex64(action_commitment)
        and is_hex64(entry.get("commitment"))
    )
    ev["commitments_wellformed"] = (
        is_hex64(policy_commitment)
        and is_hex64(action_commitment)
        and is_hex64(entry.get("commitment"))
    )

    # --- action sidecar: presence, schema, and independent recomputation ------
    sidecar_path = os.path.join(cdir, "actions", str(action_commitment) + ".json")
    sidecar = None
    if is_hex64(action_commitment) and os.path.exists(sidecar_path):
        ev["action_sidecar_present"] = True
        try:
            with open(sidecar_path) as f:
                sidecar = json.load(f)
        except Exception:
            sidecar = None
    if isinstance(sidecar, dict):
        ev["sidecar_schema_valid"] = (
            sidecar.get("schema") == "catp_tool_action_v1"
            and isinstance(sidecar.get("runtime"), str)
            and sidecar.get("phase") in ("pre", "post")
            and isinstance(sidecar.get("tool_name"), str)
            and isinstance(sidecar.get("tool_input"), dict)
            and (
                "session_id" not in sidecar
                or isinstance(sidecar.get("session_id"), str)
            )
        )
        if ev["sidecar_schema_valid"]:
            try:
                recomputed = compute_action_commitment(sidecar)
                ev["action_commitment_recomputed"] = recomputed
                ev["action_commitment_match"] = recomputed == action_commitment
            except Exception:
                pass

    # --- policy: independent recomputation from the policy actually in force --
    policy_path = os.path.join(cdir, "wd", "catp-policy.toml")
    if os.path.exists(policy_path):
        try:
            with open(policy_path, "rb") as f:
                normalized = normalize_policy(tomllib.load(f))
            if normalized is not None:
                recomputed_policy = compute_policy_commitment(normalized)
                ev["policy_commitment_recomputed"] = recomputed_policy
                ev["policy_commitment_match"] = recomputed_policy == policy_commitment
        except Exception:
            pass

    # The binding is identical for allow and deny: a deny still mediates the
    # action, so its pre-entry must carry the same fully re-derived v4 binding.
    # Only the side-effect expectation differs, and the caller applies that.
    ev["evidence_ok"] = (
        ev["v4_entry"]
        and ev["commitments_wellformed"]
        and ev["sidecar_schema_valid"]
        and ev["action_commitment_match"]
        and ev["policy_commitment_match"]
        and ev["chain_verified"]
    )
    return ev, entry


# =============================================================================
# main(): score every curated case into the seven-stage pipeline + pass/fail.
# =============================================================================
def read_env(path):
    d = {}
    if os.path.exists(path):
        with open(path) as f:
            for line in f:
                line = line.rstrip("\n")
                if "=" in line:
                    k, v = line.split("=", 1)
                    d[k] = v
    return d


def read_int(path):
    try:
        with open(path) as f:
            return int(f.read().strip())
    except Exception:
        return None


def main():
    self_test()

    rawg = os.environ["RAWG"]
    out = os.environ["OUT"]
    proc = os.environ["PROC"]

    records = []
    for cdir in sorted(glob.glob(os.path.join(rawg, "cases", "*"))):
        env = read_env(os.path.join(cdir, "case.env"))
        cid = env.get("CASE") or os.path.basename(cdir)
        runtime = env.get("RUNTIME")
        op = env.get("OPERATION")
        expected = env.get("EXPECTED")
        target = env.get("TARGET")
        rver = env.get("RUNTIME_VERSION")

        stub = {}
        p = os.path.join(cdir, "stub-summary.json")
        if os.path.exists(p):
            try:
                with open(p) as f:
                    stub = json.load(f)
            except Exception:
                stub = {}
        attempted = bool(stub.get("tool_call_emitted"))

        tool_name = None
        event_delivered = False
        pp = os.path.join(cdir, "hook-pre.payload.json")
        if os.path.exists(pp):
            try:
                with open(pp) as f:
                    tool_name = json.load(f).get("tool_name")
                event_delivered = bool(tool_name)
            except Exception:
                pass

        audit = []
        ap = os.path.join(cdir, "audit.jsonl")
        if os.path.exists(ap):
            with open(ap) as f:
                for line in f:
                    line = line.strip()
                    if line:
                        try:
                            audit.append(json.loads(line))
                        except Exception:
                            pass
        pre = [a for a in audit if a.get("phase") == "pre"]
        payload_parsed = len(pre) > 0
        decision = pre[0].get("decision") if pre else None

        # INDEPENDENT enforcement-time verification (the #11 fix).
        ev, _entry = verify_case(cdir)

        lv = os.path.join(cdir, "logverify.txt")
        lve = os.path.join(cdir, "logverify.exit")
        txt = ""
        if os.path.exists(lv):
            with open(lv) as f:
                txt = f.read().lower()
        chain_intact = ("chain intact" in txt) and (read_int(lve) == 0)
        audit_persisted = payload_parsed and chain_intact

        side_effect_observed = bool(
            target and os.path.exists(os.path.join(cdir, "wd", target))
        )
        runtime_honored = (
            side_effect_observed if expected == "allow" else (not side_effect_observed)
        )

        # allow -> intended side effect AND a fully re-derived v4 binding;
        # deny  -> NO side effect AND the same fully re-derived v4 binding.
        if expected == "allow":
            evidence_ok = ev["evidence_ok"] and side_effect_observed
        else:
            evidence_ok = ev["evidence_ok"] and (not side_effect_observed)

        passed = bool(
            event_delivered
            and payload_parsed
            and decision == expected
            and runtime_honored
            and audit_persisted
            and attempted
            and evidence_ok
        )
        rec = {
            "case": cid,
            "runtime": runtime,
            "runtime_version": rver,
            "operation": op,
            "expected_decision": expected,
            "observed_decision": decision,
            "tool_name_observed": tool_name,
            "catp_exit_code": read_int(os.path.join(cdir, "hook-pre.exit")),
            "pipeline": {
                "attempted": attempted,
                "event_delivered": event_delivered,
                "payload_parsed": payload_parsed,
                "decision": decision,
                "runtime_honored": runtime_honored,
                "side_effect_observed": side_effect_observed,
                "audit_persisted": audit_persisted,
            },
            "enforcement_evidence": {
                "v4_entry": ev["v4_entry"],
                "action_sidecar_present": ev["action_sidecar_present"],
                "sidecar_schema_valid": ev["sidecar_schema_valid"],
                "action_commitment": ev["action_commitment"],
                "action_commitment_recomputed": ev["action_commitment_recomputed"],
                "action_commitment_match": ev["action_commitment_match"],
                "policy_commitment": ev["policy_commitment"],
                "policy_commitment_recomputed": ev["policy_commitment_recomputed"],
                "policy_commitment_match": ev["policy_commitment_match"],
                "commitments_wellformed": ev["commitments_wellformed"],
                "chain_verified": ev["chain_verified"],
                "chain_message": ev["chain_message"],
                "evidence_ok": evidence_ok,
            },
            "side_effect": {"target": target, "exists": side_effect_observed},
            "audit_entries": len(audit),
            "chain_intact": chain_intact,
            "pass": passed,
        }
        records.append(rec)
        with open(os.path.join(cdir, "case.json"), "w") as f:
            json.dump(rec, f, indent=2)
            f.write("\n")

    with open(out, "w") as f:
        for r in records:
            f.write(json.dumps(r) + "\n")

    def by(rt):
        rs = [r for r in records if r["runtime"] == rt]
        return {"total": len(rs), "passed": sum(1 for r in rs if r["pass"])}

    summary = {
        "total": len(records),
        "passed": sum(1 for r in records if r["pass"]),
        "failed": sum(1 for r in records if not r["pass"]),
        "all_pass": len(records) > 0 and all(r["pass"] for r in records),
        "runtimes": {
            "claude-code": {
                "version": os.environ.get("CLAUDE_VERSION"),
                "realpath": os.environ.get("CLAUDE_REAL"),
                "sha256": os.environ.get("CLAUDE_SHA"),
            },
            "codex": {
                "version": os.environ.get("CODEX_VERSION"),
                "realpath": os.environ.get("CODEX_REAL"),
                "sha256": os.environ.get("CODEX_SHA"),
            },
        },
        "catp": {
            "version": os.environ.get("CATP_VERSION"),
            "release_commit": os.environ.get("CATP_COMMIT"),
        },
        "methodology": "stub model, real runtime; no cloud account or network egress",
        "by_runtime": {rt: by(rt) for rt in ["claude-code", "codex"]},
        "matrix": [
            {
                "case": r["case"],
                "runtime": r["runtime"],
                "operation": r["operation"],
                "tool_name": r["tool_name_observed"],
                "expected": r["expected_decision"],
                "observed": r["observed_decision"],
                "attempted": r["pipeline"]["attempted"],
                "event_delivered": r["pipeline"]["event_delivered"],
                "payload_parsed": r["pipeline"]["payload_parsed"],
                "runtime_honored": r["pipeline"]["runtime_honored"],
                "side_effect_observed": r["pipeline"]["side_effect_observed"],
                "audit_persisted": r["pipeline"]["audit_persisted"],
                "v4_entry": r["enforcement_evidence"]["v4_entry"],
                "action_sidecar_present": r["enforcement_evidence"]["action_sidecar_present"],
                "action_commitment_match": r["enforcement_evidence"]["action_commitment_match"],
                "policy_commitment_match": r["enforcement_evidence"]["policy_commitment_match"],
                "chain_verified": r["enforcement_evidence"]["chain_verified"],
                "evidence_ok": r["enforcement_evidence"]["evidence_ok"],
                "pass": r["pass"],
            }
            for r in records
        ],
        "failing": [r["case"] for r in records if not r["pass"]],
    }
    os.makedirs(proc, exist_ok=True)
    dst = os.path.join(proc, "runtime-in-the-loop.json")
    with open(dst, "w") as f:
        json.dump(summary, f, indent=2)
        f.write("\n")
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/experiments/scripts/rq2_failure_matrix.sh <==
#!/usr/bin/env bash
# RQ2 — Security behavior (failure / adversarial matrix).
#
# Every scenario drives the REAL published `catp` CLI (not unit internals) inside
# an isolated CATP_HOME and asserts the expected fail-closed / verification-
# failure outcome. Scenarios and expected results are derived from the
# implementation's own test suite, so the matrix reflects tested behavior rather
# than invented claims:
#   malformed input, fail-closed    -> catp-plugin/tests/hook/pre.test.ts
#   policy parse errors             -> catp-plugin/tests/policy/loader.test.ts
#   chain tamper / truncation       -> catp-plugin/tests/audit/verifier.test.ts
#   receipt binding / replay        -> catp-plugin/tests/commands/receipt.test.ts
#   concurrent chained appends      -> catp-plugin/tests/audit/logger.test.ts
#
# Exit-code contract asserted here:
#   catp hook pre       : 0 = allow, 2 = block/error (fail-closed)
#   catp log verify     : 0 = chain intact, 1 = broken
#   catp receipt verify : 0 = valid, 1 = any mismatch (throws -> exit 1)
#
# The tail-truncation scenario is expected to PASS local verification (exit 0):
# a purely local hash chain cannot detect removal of its newest suffix. That is
# the honest limitation motivating optional anchoring (bounded by the separate
# anchoring_limitation.sh harness), and it is recorded here as a first-class
# result, not hidden.
set -euo pipefail
source "$(dirname "${BASH_SOURCE[0]}")/common.sh"

GROUP="failure-matrix"
write_meta "$GROUP"
OUT="$(group_dir "$GROUP")/failures.jsonl"
: > "$OUT"

WORK="$(mktemp -d)"
export CATP_HOME="$WORK/catp-home"   # isolate every audit chain (audit/paths.ts)
trap 'rm -rf "$WORK"' EXIT

# ---- helpers -------------------------------------------------------------
record() {  # record <category> <scenario> <expected> <observed> <pass>
  printf '{"category":"%s","scenario":"%s","expected":"%s","observed":"%s","pass":%s}\n' \
    "$1" "$2" "$3" "$4" "$5" >> "$OUT"
}

check_exit() {  # check_exit <category> <scenario> <expected_exit> <observed_exit>
  local pass=false; [ "$3" = "$4" ] && pass=true
  record "$1" "$2" "exit $3" "exit $4" "$pass"
}

mkproj() {  # mkproj <name> <agent-id> : write an allow-Bash policy, echo the dir
  local d="$WORK/$1"; mkdir -p "$d"
  cat > "$d/catp-policy.toml" <<TOML
[agent]
id = "$2"
version = "1"

[[rules]]
tool = "Bash"
allow = true
TOML
  echo "$d"
}

# $CATP_BIN is intentionally unquoted: it may be "catp" or "node /path/cli.js".
pre_exit() {  # pre_exit <dir> <fixture-file> [runtime] : echo exit code
  local d="$1" f="$2" rt="${3:-claude-code}" c
  set +e; ( cd "$d" && $CATP_BIN hook pre --runtime "$rt" < "$f" ) >/dev/null 2>&1; c=$?; set -e
  echo "$c"
}

catp_exit() {  # catp_exit <dir> <args...> : echo exit code (non-zero allowed)
  local d="$1"; shift; local c
  set +e; ( cd "$d" && $CATP_BIN "$@" ) >/dev/null 2>&1; c=$?; set -e
  echo "$c"
}

catp_run() {  # catp_run <dir> <args...> : setup step; aborts loudly on failure
  local d="$1"; shift
  ( cd "$d" && $CATP_BIN "$@" ) >/dev/null
}

audit_file() {  # audit_file <agent-id> : echo today's actions.jsonl path
  ls "$CATP_HOME/audit/$1"/*/actions.jsonl 2>/dev/null | head -1
}

build_chain() {  # build_chain <dir> <n> : append n allowed pre entries
  local d="$1" n="$2" i
  for ((i=0; i<n; i++)); do pre_exit "$d" "$FIX_OK" >/dev/null; done
}

# ---- helpers for the CLI-observed binding / durability cases (section 7) ----
pre_capture() {  # pre_capture <dir> <fixture> <stdout-out> [runtime] : echo exit, save stdout
  local d="$1" f="$2" o="$3" rt="${4:-claude-code}" c
  set +e; ( cd "$d" && $CATP_BIN hook pre --runtime "$rt" < "$f" ) >"$o" 2>/dev/null; c=$?; set -e
  echo "$c"
}

has_block() {  # has_block <stdout-file> : exit 0 if a "block" decision was emitted
  # `catp hook pre` writes {"decision":"block",...} to stdout ONLY on the exit-2
  # path; the allow path (exit 0) writes nothing. So a POSITIVE block decision is
  # the real, non-vacuous evidence that a fail-closed pre-hook refused the action
  # (grepping for an "allow" decision would match nothing on either path).
  grep -q '"decision":"block"' "$1"
}

block_word() {  # block_word <stdout-file> : echo yes|no (set -e safe)
  if has_block "$1"; then echo yes; else echo no; fi
}

entry_count() {  # entry_count <agent-id> : lines in today's actions.jsonl (0 if absent)
  local f; f="$(audit_file "$1")"; if [ -f "$f" ]; then wc -l < "$f" | tr -d ' '; else echo 0; fi
}

sidecar_dir() {  # sidecar_dir <agent-id> : the <date>/actions dir holding sidecars
  local f; f="$(audit_file "$1")"; printf '%s/actions\n' "$(dirname "$f")"
}

check_nonzero() {  # check_nonzero <cat> <scen> <expected-label> <observed-exit> : pass if exit != 0
  local pass=false; [ "$4" != "0" ] && pass=true
  record "$1" "$2" "$3" "exit $4" "$pass"
}

# ---- fixtures (shapes from catp-plugin/tests/adapters/claude-code.test.ts) --
FIX_OK="$WORK/ok.json"
printf '%s' '{"session_id":"s","tool_name":"Bash","tool_input":{"command":"echo ok"}}' > "$FIX_OK"
FIX_NOTJSON="$WORK/notjson.txt"
printf '%s' 'not-json' > "$FIX_NOTJSON"
FIX_EMPTYTOOL="$WORK/emptytool.json"
printf '%s' '{"tool_name":"","tool_input":{}}' > "$FIX_EMPTYTOOL"
FIX_ARRAYINPUT="$WORK/arrayinput.json"
printf '%s' '{"tool_name":"Bash","tool_input":[]}' > "$FIX_ARRAYINPUT"
FIX_DESTRUCTIVE="$WORK/destructive.json"
printf '%s' '{"session_id":"s","tool_name":"Bash","tool_input":{"command":"rm -rf /tmp/target"}}' > "$FIX_DESTRUCTIVE"
# A DISTINCT allowed action: content-addressed sidecars are idempotent, so
# re-running the identical action is a no-op write. The durability faults below
# need a fresh action whose sidecar does not yet exist to force a real write.
FIX_OK2="$WORK/ok2.json"
printf '%s' '{"session_id":"s","tool_name":"Bash","tool_input":{"command":"echo ok2"}}' > "$FIX_OK2"
FIX_OK3="$WORK/ok3.json"
printf '%s' '{"session_id":"s","tool_name":"Bash","tool_input":{"command":"echo ok3"}}' > "$FIX_OK3"

# ===========================================================================
# 1. Malformed input -> fail-closed (block, exit 2) when a policy is present
# ===========================================================================
P="$(mkproj malformed rq2-malformed)"
check_exit malformed-input not-json-policy-present      2 "$(pre_exit "$P" "$FIX_NOTJSON")"
check_exit malformed-input empty-tool-name              2 "$(pre_exit "$P" "$FIX_EMPTYTOOL")"
check_exit malformed-input array-tool-input             2 "$(pre_exit "$P" "$FIX_ARRAYINPUT")"
check_exit malformed-input benign-allowed-control       0 "$(pre_exit "$P" "$FIX_OK")"
# Control: with NO policy, CATP is inactive and must NOT block (exit 0), even on
# malformed input -- fail-closed applies only where CATP is enabled.
NOPOL="$WORK/no-policy"; mkdir -p "$NOPOL"
check_exit malformed-input no-policy-malformed-inactive 0 "$(pre_exit "$NOPOL" "$FIX_NOTJSON")"

# ===========================================================================
# 2. Policy error -> fail-closed; deny rule -> block
# ===========================================================================
PBAD="$WORK/bad-policy"; mkdir -p "$PBAD"
printf '[agent]\nid = "broken"\n' > "$PBAD/catp-policy.toml"   # missing version + rules
check_exit policy-error invalid-policy-fail-closed 2 "$(pre_exit "$PBAD" "$FIX_OK")"

PDENY="$WORK/deny"; mkdir -p "$PDENY"
cat > "$PDENY/catp-policy.toml" <<'TOML'
[agent]
id = "rq2-deny"
version = "1"

[[rules]]
tool = "Bash"
allow = false
pattern = ["rm -rf*"]
reason = "destructive"
TOML
check_exit policy-deny destructive-command-blocked 2 "$(pre_exit "$PDENY" "$FIX_DESTRUCTIVE")"

# ===========================================================================
# 3. Evidence tampering -> detected by `log verify`; tail truncation -> NOT
#    detectable locally (honest limitation)
# ===========================================================================
# (a) tamper a decision field (compact JSONL: "decision":"allow", no spaces)
P1="$(mkproj tamper-dec rq2-tdec)"; build_chain "$P1" 3; L1="$(audit_file rq2-tdec)"
check_exit evidence-tampering chain-intact-control 0 "$(catp_exit "$P1" log verify --agent rq2-tdec)"
sed -E '1s/"decision":[[:space:]]*"allow"/"decision":"deny"/' "$L1" > "$L1.t" && mv "$L1.t" "$L1"
check_exit evidence-tampering tampered-decision-detected 1 "$(catp_exit "$P1" log verify --agent rq2-tdec)"

# (b) tamper a stored commitment hex on line 2
P2="$(mkproj tamper-commit rq2-tcom)"; build_chain "$P2" 3; L2="$(audit_file rq2-tcom)"
sed -E '2s/"commitment":"[0-9a-f]{64}"/"commitment":"0000000000000000000000000000000000000000000000000000000000000000"/' "$L2" > "$L2.t" && mv "$L2.t" "$L2"
check_exit evidence-tampering tampered-commitment-detected 1 "$(catp_exit "$P2" log verify --agent rq2-tcom)"

# (c) drop the newest suffix: the remaining chain is still self-consistent, so
#     local verify PASSES. Expected exit 0 documents the limitation.
P3="$(mkproj trunc rq2-trunc)"; build_chain "$P3" 3; L3="$(audit_file rq2-trunc)"
sed '$d' "$L3" > "$L3.t" && mv "$L3.t" "$L3"
check_exit truncation-limitation tail-truncation-undetectable-locally 0 "$(catp_exit "$P3" log verify --agent rq2-trunc)"

# ===========================================================================
# 4. Receipt binding: replay against another action, wrong key, tampered payload
# ===========================================================================
PR="$(mkproj receipt rq2-receipt)"
catp_run "$PR" receipt keygen --private-key "$WORK/priv.pem" --public-key "$WORK/pub.pem"
printf '%s' '{"session_id":"s","tool_name":"Bash","tool_input":{"command":"echo a"}}' > "$WORK/a.json"
pre_exit "$PR" "$WORK/a.json" >/dev/null
catp_run "$PR" log export --latest --agent rq2-receipt --out "$WORK/A.json"
printf '%s' '{"session_id":"s","tool_name":"Bash","tool_input":{"command":"echo b"}}' > "$WORK/b.json"
pre_exit "$PR" "$WORK/b.json" >/dev/null
catp_run "$PR" log export --latest --agent rq2-receipt --out "$WORK/B.json"
catp_run "$PR" receipt sign --audit-export "$WORK/A.json" --private-key "$WORK/priv.pem" --out "$WORK/rA.json"

check_exit receipt-binding receipt-valid-control 0 \
  "$(catp_exit "$PR" receipt verify --receipt "$WORK/rA.json" --public-key "$WORK/pub.pem" --audit-export "$WORK/A.json")"
# Replay: a receipt for action A must NOT verify as evidence for action B.
check_exit receipt-binding replay-against-other-action 1 \
  "$(catp_exit "$PR" receipt verify --receipt "$WORK/rA.json" --public-key "$WORK/pub.pem" --audit-export "$WORK/B.json")"
# Wrong public key -> signature invalid.
catp_run "$PR" receipt keygen --private-key "$WORK/priv2.pem" --public-key "$WORK/pub2.pem"
check_exit receipt-signature wrong-public-key 1 \
  "$(catp_exit "$PR" receipt verify --receipt "$WORK/rA.json" --public-key "$WORK/pub2.pem" --audit-export "$WORK/A.json")"
# Tampered receipt payload (pretty JSON: "decision": "allow", with a space).
sed -E 's/"decision":[[:space:]]*"allow"/"decision": "deny"/' "$WORK/rA.json" > "$WORK/rA_t.json"
check_exit receipt-signature tampered-receipt-payload 1 \
  "$(catp_exit "$PR" receipt verify --receipt "$WORK/rA_t.json" --public-key "$WORK/pub.pem" --audit-export "$WORK/A.json")"

# ===========================================================================
# 5. Policy substitution: the receipt binds the exact policy commitment
# ===========================================================================
catp_run "$PR" receipt sign --audit-export "$WORK/A.json" --private-key "$WORK/priv.pem" \
  -f "$PR/catp-policy.toml" --out "$WORK/rP.json"
cat > "$WORK/substituted-policy.toml" <<'TOML'
[agent]
id = "rq2-receipt"
version = "1"

[[rules]]
tool = "Bash"
allow = false
reason = "attacker rewrote the policy after the fact"
TOML
# Since 0.7.5 (fix 4911719: require --audit-export for v2 receipt verification),
# a v2 receipt CANNOT be verified without its export bundle. Supply the correct
# A.json so the export is held constant and the ONLY variable is the policy file
# -- which is what this category isolates. Without it, both rows would exit 1 for
# the unrelated "v2 requires --audit-export" reason (control fails; swap false-passes).
check_exit policy-substitution true-policy-control 0 \
  "$(catp_exit "$PR" receipt verify --receipt "$WORK/rP.json" --public-key "$WORK/pub.pem" -f "$PR/catp-policy.toml" --audit-export "$WORK/A.json")"
check_exit policy-substitution substituted-policy-detected 1 \
  "$(catp_exit "$PR" receipt verify --receipt "$WORK/rP.json" --public-key "$WORK/pub.pem" -f "$WORK/substituted-policy.toml" --audit-export "$WORK/A.json")"

# ===========================================================================
# 6. Concurrent appends: lock-serialized chaining keeps the log intact and loses
#    no entries (append + prev-read happen atomically under the audit lock).
# ===========================================================================
PC="$(mkproj conc rq2-conc)"
N="${CONCURRENCY:-20}"
for ((i=0; i<N; i++)); do
  ( cd "$PC" && $CATP_BIN hook pre --runtime claude-code < "$FIX_OK" >/dev/null 2>&1 ) &
done
wait || true
check_exit concurrency chain-intact-under-concurrency 0 "$(catp_exit "$PC" log verify --agent rq2-conc)"
CNT="$(wc -l < "$(audit_file rq2-conc)" | tr -d ' ')"
cpass=false; [ "$CNT" = "$N" ] && cpass=true
record concurrency no-lost-appends "count $N" "count $CNT" "$cpass"

# ===========================================================================
# 7. Enforcement-time binding + durability failures, OBSERVED AT THE CLI.
#
#    Persistence faults are injected as REAL OS permission-denied faults on the
#    published artifact (a read-only sidecar directory; a read-only audit file),
#    NOT as fsync-level faults. Injected file-fsync / directory-fsync / rename
#    failures and the fsync call-ORDER contract are verified separately in the
#    CATP TypeScript suite (catp-plugin/tests/audit/durable.test.ts) against an
#    in-memory fake filesystem, and are imported below as unit-level evidence --
#    they are deliberately NOT re-presented here as OS-level CLI faults.
#
#    Contract asserted:
#      * a persistence failure must fail CLOSED: `hook pre` exits 2, emits NO
#        "allow" decision, and appends NO new audit entry (the decision was not
#        durably recorded, so it must not be returned as a successful allow);
#      * evidence tampering must be REJECTED by offline verification: `log
#        export` / `receipt verify` exit non-zero on a missing, altered,
#        long-prefix-substituted, or bundle-tampered action sidecar;
#      * a policy swapped AFTER enforcement cannot be used to mint or verify a
#        receipt, because the v2 receipt binds the enforcement-time policy
#        commitment copied from the v4 entry, never the current file.
# ===========================================================================

# (a) action-sidecar creation failure (read-only actions/ dir) -> fail closed.
#     The first pre lays out the sidecar dir; the fault-injecting pre uses a
#     DISTINCT action (FIX_OK2) so its content-addressed sidecar does not yet
#     exist and MUST be written into the now read-only dir -> EACCES -> exit 2.
PS="$(mkproj sidecar-fail rq2-scfail)"; pre_exit "$PS" "$FIX_OK" >/dev/null
SD="$(sidecar_dir rq2-scfail)"; n0="$(entry_count rq2-scfail)"
chmod 0555 "$SD"
sc_exit="$(pre_capture "$PS" "$FIX_OK2" "$WORK/sc.out")"; n1="$(entry_count rq2-scfail)"
chmod 0755 "$SD"   # restore so the EXIT trap can remove the tree
sc_pass=false; { [ "$sc_exit" = 2 ] && has_block "$WORK/sc.out" && [ "$n1" = "$n0" ]; } && sc_pass=true
record durability-failure action-sidecar-creation-failure \
  "exit 2, block emitted, entries $n0->$n0" \
  "exit $sc_exit, block=$(block_word "$WORK/sc.out"), entries $n0->$n1" "$sc_pass"

# (b) audit append failure (read-only actions.jsonl) -> fail closed, no new entry.
#     Uses a DISTINCT action (FIX_OK3) so its sidecar does not yet exist: the
#     sidecar is written FIRST (into the still-writable actions/ dir) and then the
#     append to the read-only actions.jsonl fails. This exercises the real safe
#     order -- an UNREFERENCED sidecar may remain, but NEVER a committed entry
#     whose evidence was not flushed -- rather than an idempotent sidecar no-op.
PA="$(mkproj append-fail rq2-apfail)"; pre_exit "$PA" "$FIX_OK" >/dev/null
AF="$(audit_file rq2-apfail)"; m0="$(entry_count rq2-apfail)"
chmod 0444 "$AF"
ap_exit="$(pre_capture "$PA" "$FIX_OK3" "$WORK/ap.out")"; m1="$(entry_count rq2-apfail)"
chmod 0644 "$AF"
ap_pass=false; { [ "$ap_exit" = 2 ] && has_block "$WORK/ap.out" && [ "$m1" = "$m0" ]; } && ap_pass=true
record durability-failure audit-append-failure \
  "exit 2, block emitted, entries $m0->$m0" \
  "exit $ap_exit, block=$(block_word "$WORK/ap.out"), entries $m0->$m1" "$ap_pass"

# (c) missing sidecar during export -> buildAuditExportV2 rejects (non-zero)
PM="$(mkproj miss-sidecar rq2-miss)"; pre_exit "$PM" "$FIX_OK" >/dev/null
rm -f "$(sidecar_dir rq2-miss)"/*.json
check_nonzero action-binding missing-sidecar-during-export "log export rejects (exit != 0)" \
  "$(catp_exit "$PM" log export --latest --agent rq2-miss --out "$WORK/miss.json")"

# (d) altered sidecar content at export -> action_commitment mismatch (non-zero)
PX="$(mkproj alter-sidecar rq2-alter)"; pre_exit "$PX" "$FIX_OK" >/dev/null
SX="$(ls "$(sidecar_dir rq2-alter)"/*.json | head -1)"
sed -E 's/"echo ok"/"echo tampered"/' "$SX" > "$SX.t" && mv "$SX.t" "$SX"
check_nonzero action-binding altered-sidecar-at-export "log export rejects (exit != 0)" \
  "$(catp_exit "$PX" log export --latest --agent rq2-alter --out "$WORK/alter.json")"

# (e) long-prefix action substitution: content addressing requires the EXACT
#     64-hex digest filename. Renaming the sidecar to a 63-hex long prefix of
#     its own digest must NOT be accepted (no prefix matching) -> export rejects.
PL="$(mkproj long-prefix rq2-prefix)"; pre_exit "$PL" "$FIX_OK" >/dev/null
SL="$(ls "$(sidecar_dir rq2-prefix)"/*.json | head -1)"; sb="$(basename "$SL" .json)"
mv "$SL" "$(dirname "$SL")/${sb:0:63}.json"
check_nonzero action-binding long-prefix-sidecar-substitution "log export rejects (exit != 0)" \
  "$(catp_exit "$PL" log export --latest --agent rq2-prefix --out "$WORK/prefix.json")"

# (f) tampered export bundle rejected by OFFLINE verification (receipt verify)
PB="$(mkproj bundle rq2-bundle)"
catp_run "$PB" receipt keygen --private-key "$WORK/bpriv.pem" --public-key "$WORK/bpub.pem"
pre_exit "$PB" "$FIX_OK" >/dev/null
catp_run "$PB" log export --latest --agent rq2-bundle --out "$WORK/B.json"
catp_run "$PB" receipt sign --audit-export "$WORK/B.json" --private-key "$WORK/bpriv.pem" --out "$WORK/rB.json"
check_exit action-binding valid-bundle-control 0 \
  "$(catp_exit "$PB" receipt verify --receipt "$WORK/rB.json" --public-key "$WORK/bpub.pem" --audit-export "$WORK/B.json")"
# Tamper the bundled complete action; export_sha256 no longer matches the body,
# so validateAuditExportV2 rejects it before the receipt is ever trusted.
python3 - "$WORK/B.json" "$WORK/B_t.json" <<'PY'
import json, sys
d = json.load(open(sys.argv[1]))
d["action"]["tool_input"]["command"] = "echo attacker-substituted"
json.dump(d, open(sys.argv[2], "w"), indent=2)
PY
check_exit action-binding tampered-bundle-rejected-offline 1 \
  "$(catp_exit "$PB" receipt verify --receipt "$WORK/rB.json" --public-key "$WORK/bpub.pem" --audit-export "$WORK/B_t.json")"

# (g) policy swap AFTER enforcement -> cannot mint or verify over the new policy
PP="$(mkproj policy-swap rq2-swap)"
catp_run "$PP" receipt keygen --private-key "$WORK/spriv.pem" --public-key "$WORK/spub.pem"
pre_exit "$PP" "$FIX_OK" >/dev/null
catp_run "$PP" log export --latest --agent rq2-swap --out "$WORK/S.json"
# control: signing with the TRUE enforcement-time policy succeeds
check_exit policy-binding true-policy-sign-control 0 \
  "$(catp_exit "$PP" receipt sign --audit-export "$WORK/S.json" --private-key "$WORK/spriv.pem" -f "$PP/catp-policy.toml" --out "$WORK/rS.json")"
# attacker rewrites the on-disk policy after the decision was recorded
cat > "$PP/catp-policy.toml" <<'TOML'
[agent]
id = "rq2-swap"
version = "1"

[[rules]]
tool = "Bash"
allow = false
reason = "attacker rewrote the policy after enforcement"
TOML
# signing over the swapped policy is refused (binding is to the recorded commitment)
check_nonzero policy-binding policy-swap-sign-rejected "receipt sign -f rejects (exit != 0)" \
  "$(catp_exit "$PP" receipt sign --audit-export "$WORK/S.json" --private-key "$WORK/spriv.pem" -f "$PP/catp-policy.toml" --out "$WORK/rS2.json")"
# verifying the true receipt against the swapped policy is refused. --audit-export
# S.json is supplied (required for v2 since 0.7.5, fix 4911719) so the rejection is
# attributable to the policy-commitment mismatch, not the missing export bundle.
check_exit policy-binding policy-swap-verify-rejected 1 \
  "$(catp_exit "$PP" receipt verify --receipt "$WORK/rS.json" --public-key "$WORK/spub.pem" -f "$PP/catp-policy.toml" --audit-export "$WORK/S.json")"

# ---- unit-level fsync evidence: import the committed fixture ---------------
# The injected file-fsync / directory-fsync / rename failures and the fsync
# call-ORDER contract live in the CATP TypeScript suite (in-memory fake fs) and
# are imported here as a machine-readable summary, kept SEPARATE from the
# CLI-observed rows above. The committed fixture is the SINGLE source of this
# evidence and carries its own `runner` command so it can be regenerated and
# re-verified on demand. This harness deliberately does NOT depend on a live
# CATP checkout: there is no optional live cross-check whose failure could be
# silently downgraded into a passing report. The fixture is either present and
# fully passing (see unit_ok in the summarize step below) or the whole RQ2
# roll-up fails closed.
FSYNC_FIXTURE="$PAPER_ROOT/experiments/raw/failure-matrix/fsync-unit-summary.json"
FSYNC_CROSSCHECK="committed_fixture"

# ---- summarize -----------------------------------------------------------
mkdir -p "$PROC"
PINNED_VERSION="$PINNED_VERSION" OUT="$OUT" PROC="$PROC" FSYNC_FIXTURE="$FSYNC_FIXTURE" FSYNC_CROSSCHECK="$FSYNC_CROSSCHECK" python3 - <<'PY'
import collections, json, os

out, proc = os.environ["OUT"], os.environ["PROC"]
fixture, crosscheck = os.environ["FSYNC_FIXTURE"], os.environ["FSYNC_CROSSCHECK"]
rows = []
with open(out) as f:
    for line in f:
        line = line.strip()
        if line:
            rows.append(json.loads(line))

total = len(rows)
passed = sum(1 for r in rows if r["pass"])
by_cat = collections.OrderedDict()
for r in rows:
    c = by_cat.setdefault(r["category"], {"total": 0, "passed": 0})
    c["total"] += 1
    c["passed"] += 1 if r["pass"] else 0

cli = {
    "total": total,
    "passed": passed,
    "failed": total - passed,
    "all_pass": passed == total,
    "by_category": by_cat,
    "failing": [r["scenario"] for r in rows if not r["pass"]],
    "rows": rows,
}

# Import the unit-level fsync summary as a SEPARATE section (never merged into
# the CLI-observed counts). If it is missing, record it as unavailable rather
# than fabricating counts.
unit = {"available": False, "cross_check": crosscheck}
if os.path.exists(fixture):
    u = json.load(open(fixture))
    unit = {
        "available": True,
        "kind": u.get("kind"),
        "not_os_level_cli_faults": u.get("not_os_level_cli_faults", True),
        "note": u.get("note"),
        "source": u.get("source"),
        "catp_version": u.get("catp_version"),
        "catp_commit": u.get("catp_commit"),
        "catp_commit_note": u.get("catp_commit_note"),
        "runner": u.get("runner"),
        "num_total": u.get("num_total"),
        "num_passed": u.get("num_passed"),
        "num_failed": u.get("num_failed"),
        "success": bool(u.get("success")),
        "fault_injection_checks": u.get("fault_injection_checks", []),
        "cross_check": crosscheck,
    }

unit_ok = (
    unit["available"] and unit["success"] and unit["num_failed"] == 0
    and all(c.get("status") == "passed" for c in unit.get("fault_injection_checks", []))
)
summary = {
    # Top-level roll-up consumed by run_all.sh's require_all_pass: both the
    # CLI-observed matrix AND the imported unit-level fsync evidence must pass.
    "total": total,
    "passed": passed,
    "failed": total - passed,
    "all_pass": bool(cli["all_pass"] and unit_ok),
    "cli_observed": cli,
    "unit_fsync": unit,
    "tested_fault_boundary": (
        "CLI-observed durability faults are OS-level permission-denied errors on "
        f"the published {os.environ['PINNED_VERSION']} artifact (a read-only action-sidecar directory and a "
        "read-only audit file), plus offline rejection of missing / altered / "
        "long-prefix-substituted / bundle-tampered action evidence and of policy "
        "swaps made after enforcement. Injected file-fsync / directory-fsync / "
        "rename failures and the fsync call-ORDER contract are UNIT-level evidence "
        "(in-memory fake filesystem) imported from catp-plugin/tests/audit/"
        "durable.test.ts. Neither layer claims coverage of arbitrary kernel-crash "
        "or power-loss timing: durability ordering is asserted at the syscall-op "
        "level in the unit suite and via fail-closed behavior at the CLI level."
    ),
}
dst = os.path.join(proc, "failure-matrix.json")
with open(dst, "w") as f:
    json.dump(summary, f, indent=2)
    f.write("\n")
print("cli_observed: %d/%d passed (all_pass=%s)" % (passed, total, cli["all_pass"]))
print("unit_fsync  : available=%s %s/%s passed success=%s cross_check=%s"
      % (unit["available"], unit.get("num_passed"), unit.get("num_total"), unit.get("success"), crosscheck))
print("all_pass    : %s" % summary["all_pass"])
if not summary["all_pass"]:
    print("failing     : %s" % summary["cli_observed"]["failing"])
PY

echo "RQ2 raw -> $OUT ; processed -> $PROC/failure-matrix.json"


==> anc/experiments/scripts/rq3_overhead.sh <==
#!/usr/bin/env bash
# RQ3 — Runtime cost (pre-execution mediation overhead).
#
# The pre-hook is the security-critical path: evaluatePreHookInput loads the
# policy, evaluates it, AND appends the chained audit entry before returning a
# decision (see catp-plugin/src/hook/pre.ts). Each mediated tool call in a real
# runtime spawns `catp hook pre` as a subprocess, so the honest per-call cost is
# the full subprocess wall-time (Node cold start + policy load + evaluate +
# durable chained append + fsync), not just the CATP logic.
#
# We therefore time the whole subprocess and report TWO conditions:
#   enforced           — project has a policy; pre-hook evaluates + durably
#                        creates the content-addressed action sidecar (temp write
#                        + file fsync + rename + directory fsync) and appends the
#                        chained audit entry (fsync). EVERY warm-up iteration and
#                        EVERY timed sample uses a DISTINCT but semantically
#                        equivalent benign action, so each one creates a brand-new
#                        sidecar and exercises the full durable-creation path;
#                        reusing a single fixed action would let warm-up create the
#                        sidecar once and every timed sample then hit the
#                        existing-identical-file fast path, never measuring real
#                        sidecar durable creation (reviewer point #7).
#   baseline_no_policy — the "CATP Node CLI no-policy baseline": the same CLI and
#                        the same process start, but the project has no policy so
#                        the pre-hook discovers this and exits 0 without
#                        load/evaluate/append.
# The delta (enforced - baseline) isolates CATP's policy+durable-audit work from
# the CATP Node CLI's own no-policy process-start cost. That baseline is specific
# to the CATP Node CLI: it is NOT a universal process-spawn floor and is NOT
# generalized to every external-command mediator.
#
# Timing is driven from a single python3 process using perf_counter around each
# subprocess.run, so per-sample numbers are NOT polluted by shell or interpreter
# cold-start noise (a per-sample `date`/`python3` timestamp would add ~30ms and
# swamp a few-millisecond measurement).
#
# DESIGN (both runtimes, randomized, bootstrapped). We measure claude-code AND
# codex to show the delta is runtime-independent (the runtime arg only selects
# the adapter; policy eval + chained append are identical). Per iteration the
# A/B order is RANDOMIZED so ordering/thermal drift is not confounded with the
# condition, and the paired-delta interval is a PERCENTILE BOOTSTRAP (no
# normality assumption on heavy-tailed spawn noise), reported alongside the
# normal-approx CI. We also report sustained throughput (calls/sec) of the
# mediated path. The seed is fixed for reproducibility.
set -euo pipefail
source "$(dirname "${BASH_SOURCE[0]}")/common.sh"

# RQ3 needs a larger n than the global default to put a tight interval on a
# small (few-ms) paired delta; override BEFORE write_meta so meta.json and the
# sampler agree on the sample count.
SAMPLES="${RQ3_SAMPLES:-200}"
WARMUP="${RQ3_WARMUP:-$WARMUP}"

GROUP="overhead"
write_meta "$GROUP"
RAWDIR="$(group_dir "$GROUP")"
OUT="$RAWDIR/latency.jsonl"
: > "$OUT"

WORK="$(mktemp -d)"
export CATP_HOME="$WORK/catp-home"   # isolate the audit chain (see audit/paths.ts)
trap 'rm -rf "$WORK"' EXIT

# --- enforced condition: a project with a policy so the pre-hook is active ---
mkdir -p "$WORK/enforced"
cat > "$WORK/enforced/catp-policy.toml" <<'TOML'
[agent]
id = "rq3-bench"
version = "1"

[[rules]]
tool = "Bash"
allow = false
pattern = ["rm -rf*"]
reason = "destructive"
TOML

# --- baseline condition: a project with NO policy (pre-hook exits 0 early) ----
mkdir -p "$WORK/baseline"

# PreToolUse fixture derived from catp-plugin/tests/adapters/claude-code.test.ts
# (shape: tool_name + tool_input.command). Benign command so it is allowed and
# reaches the durable chained-append path. This is the TEMPLATE only: the python
# sampler derives a DISTINCT benign action per call by appending a unique token
# to the command (see next_payload below), keeping the policy outcome identical
# while forcing a fresh content-addressed sidecar on every enforced sample.
cat > "$WORK/pre.json" <<'JSON'
{ "tool_name": "Bash", "tool_input": { "command": "echo hello" } }
JSON

CATP_BIN="$CATP_BIN" SAMPLES="$SAMPLES" WARMUP="$WARMUP" \
ENFORCED_DIR="$WORK/enforced" BASELINE_DIR="$WORK/baseline" \
FIXTURE="$WORK/pre.json" OUT="$OUT" PROC="$PROC" \
RUNTIMES="${RUNTIMES:-claude-code codex}" \
SEED="${RQ3_SEED:-20260923}" BOOTSTRAP="${RQ3_BOOTSTRAP:-10000}" \
python3 - <<'PY'
import json, os, random, statistics, subprocess, time

catp_bin = os.environ["CATP_BIN"].split()
samples_n = int(os.environ["SAMPLES"])
warmup_n = int(os.environ["WARMUP"])
enforced_dir = os.environ["ENFORCED_DIR"]
baseline_dir = os.environ["BASELINE_DIR"]
out_path = os.environ["OUT"]
proc_dir = os.environ["PROC"]
runtimes = os.environ["RUNTIMES"].split()
seed = int(os.environ["SEED"])
boot_n = int(os.environ["BOOTSTRAP"])

with open(os.environ["FIXTURE"], "rb") as f:
    base_action = json.loads(f.read())

DEVNULL = subprocess.DEVNULL

# Each call gets a DISTINCT but semantically equivalent benign action: only a
# unique token appended to the command changes, so the policy outcome (allowed,
# non-destructive) is identical, but the content-addressed action sidecar is new
# every time. This forces the enforced path to perform a real durable sidecar
# creation (temp write + file fsync + rename + directory fsync) on EVERY warm-up
# iteration and EVERY timed sample instead of hitting the existing-identical-file
# fast path once warm-up has created the single reused sidecar (#7). The counter
# is global and monotonic, so no action repeats across runtimes or phases.
_counter = 0


def next_payload():
    global _counter
    _counter += 1
    action = json.loads(json.dumps(base_action))   # deep copy of the template
    action["tool_input"]["command"] = "%s-%d" % (
        base_action["tool_input"]["command"], _counter)
    return json.dumps(action).encode()


def one(cwd, runtime, payload):
    cmd = catp_bin + ["hook", "pre", "--runtime", runtime]
    t0 = time.perf_counter()
    p = subprocess.run(cmd, cwd=cwd, input=payload, stdout=DEVNULL, stderr=DEVNULL)
    dt = (time.perf_counter() - t0) * 1000.0
    # Fail closed: a pre-hook that errors (policy parse fault, adapter fault) must
    # not be recorded as a fast enforced/baseline sample. Both the no-policy
    # baseline and the allowed enforced path exit 0.
    if p.returncode != 0:
        raise RuntimeError("catp hook pre failed (rc=%d) in %s" % (p.returncode, cwd))
    return dt


def stats(vals):
    vals = sorted(vals)
    n = len(vals)

    def q(p):
        k = (n - 1) * p
        lo = int(k)
        hi = min(lo + 1, n - 1)
        return round(vals[lo] + (vals[hi] - vals[lo]) * (k - lo), 3)

    sd = statistics.pstdev(vals) if n > 1 else 0.0
    return {
        "n": n,
        "mean": round(statistics.fmean(vals), 3),
        "stdev": round(sd, 3),
        "sem": round(sd / (n ** 0.5), 3) if n > 1 else 0.0,
        "min": round(vals[0], 3),
        "p50": q(0.50), "p95": q(0.95), "p99": q(0.99),
        "max": round(vals[-1], 3),
    }


def bootstrap_ci_mean(vals, iters, rng):
    # Percentile bootstrap CI for the MEAN of the paired delta: distribution-free,
    # no normality assumption -- important because the delta is a small signal on
    # heavy-tailed process-spawn noise.
    n = len(vals)
    mu = statistics.fmean(vals)
    if n < 2:
        return [round(mu, 3), round(mu, 3)]
    means = sorted(statistics.fmean([vals[rng.randrange(n)] for _ in range(n)])
                   for _ in range(iters))
    return [round(means[int(0.025 * (iters - 1))], 3),
            round(means[int(0.975 * (iters - 1))], 3)]


result = {}
rng = random.Random(seed)
for rt in runtimes:
    # Warm up both conditions (discarded) so the OS file cache and module cache
    # are hot and we measure steady-state process cost, not first-touch cost.
    # Warm-up uses DISTINCT actions too, so it does not pre-create the sidecar
    # that a timed sample would then find already present.
    for _ in range(warmup_n):
        wp = next_payload()
        one(enforced_dir, rt, wp)
        one(baseline_dir, rt, wp)

    enforced, baseline, paired = [], [], []
    first_enforced = 0
    with open(out_path, "a") as f:
        for _ in range(samples_n):
            # Randomize which condition runs first each iteration so any within-
            # iteration ordering/thermal effect is not confounded with condition;
            # the per-iteration difference is still a paired sample of CATP's
            # policy+audit cost.
            # A fresh distinct action for this iteration, shared by the paired
            # enforced + baseline calls so the two conditions are shape-identical
            # and differ only in policy presence. The enforced call therefore
            # creates a brand-new sidecar (full durable path) every iteration.
            p = next_payload()
            if rng.random() < 0.5:
                a = one(enforced_dir, rt, p); b = one(baseline_dir, rt, p)
                first_enforced += 1; order = "enforced_first"
            else:
                b = one(baseline_dir, rt, p); a = one(enforced_dir, rt, p)
                order = "baseline_first"
            enforced.append(a)
            baseline.append(b)
            paired.append(a - b)
            f.write(json.dumps({"condition": "enforced", "runtime": rt,
                                "order": order, "duration_ms": round(a, 3)}) + "\n")
            f.write(json.dumps({"condition": "baseline_no_policy", "runtime": rt,
                                "order": order, "duration_ms": round(b, 3)}) + "\n")

    ds = stats(paired)
    ens = stats(enforced)
    result[rt] = {
        "enforced": ens,
        "baseline_no_policy": stats(baseline),
        # CATP policy+audit cost, paired to cancel drift.
        "delta_paired": ds,
        "delta_ci95_normal_ms": round(1.96 * ds["sem"], 3),
        "delta_ci95_bootstrap_ms": bootstrap_ci_mean(paired, boot_n, rng),
        # Sustained throughput of the mediated path at the mean enforced latency.
        "throughput_enforced_per_s": round(1000.0 / ens["mean"], 2) if ens["mean"] else None,
        "order_balanced": {"enforced_first": first_enforced,
                           "baseline_first": samples_n - first_enforced},
    }

result["_method"] = {
    "paired_interleaved": True,
    "randomized_order": True,
    "seed": seed,
    "samples_per_runtime": samples_n,
    "warmup_per_runtime": warmup_n,
    # The discarded warmup iterations run both conditions first, so the OS file
    # cache and the Node/V8 module cache are hot before any timed sample: the
    # reported numbers are steady-state (warm-cache), not first-touch cold cost.
    "caches_warm": True,
    # Every warm-up iteration and every timed sample uses a DISTINCT benign
    # action (a unique token appended to the command), so each enforced call
    # creates a brand-new content-addressed sidecar and exercises the full
    # durable-creation path. Reusing one fixed action would let warm-up create
    # the sidecar once and every timed sample take the existing-identical-file
    # fast path, understating enforced overhead (#7). The distinct action is
    # semantically equivalent and benign, so the policy outcome is unchanged.
    "distinct_action_per_sample": True,
    "bootstrap_iters": boot_n,
    "runtimes": runtimes,
    "baseline_label": "CATP Node CLI no-policy baseline",
    "enforced_path": ("policy load + evaluate + durable action-sidecar CREATION "
                      "(temp write + file fsync + rename + directory fsync) + "
                      "chained audit append + fsync "
                      "(catp-plugin/src/audit/logger.ts, src/audit/durable.ts)"),
    "machine_metadata": ("hardware (CPU model + cores, RAM), filesystem type, power "
                         "source, OS build, and Node/npm/Python versions are recorded "
                         "in raw/overhead/meta.json (the `machine` block)"),
    "note": "delta = enforced - baseline_no_policy, paired per iteration; "
            "delta_ci95_bootstrap_ms is a percentile bootstrap on the delta mean. "
            "The baseline is the CATP Node CLI's own no-policy process-start cost, "
            "NOT a universal process-spawn floor; it is not generalized to other "
            "external-command mediators.",
}

os.makedirs(proc_dir, exist_ok=True)
with open(os.path.join(proc_dir, "overhead.json"), "w") as f:
    json.dump(result, f, indent=2)
    f.write("\n")
print(json.dumps(result, indent=2))
PY

echo "RQ3 raw -> $OUT ; processed -> $PROC/overhead.json"


==> anc/experiments/scripts/rq4_config.sh <==
#!/usr/bin/env bash
# Validate modes before fixtures/output; keep the original full-study defaults.
RECEIPTS_ONLY="${RECEIPTS_ONLY:-0}"
G16_SAMPLES="${G16_SAMPLES:-5}"
[[ "$RECEIPTS_ONLY" == "0" || "$RECEIPTS_ONLY" == "1" ]] || {
  echo 'invalid RECEIPTS_ONLY: expected 0 or 1' >&2; exit 1;
}
if [[ "$RECEIPTS_ONLY" == "0" && ! "$G16_SAMPLES" =~ ^[1-9][0-9]*$ ]]; then
  echo 'full RQ4 requires a positive G16_SAMPLES' >&2; exit 1
fi


==> anc/experiments/scripts/rq4_verification_cost.sh <==
#!/usr/bin/env bash
# RQ4 — Verification cost: signed receipts (default backend) vs the optional
#       Groth16/EVM backend.
#
# (a) Signed receipts. Fully reproducible with Node's crypto: build a real audit
#     entry, issue a receipt, then time `receipt issue` and `receipt verify`
#     end-to-end over SAMPLES (after WARMUP) from inside a single Python process
#     (perf_counter + subprocess) to avoid shell/interpreter cold-start noise --
#     same method as RQ3. Artifact sizes (receipt / audit export / public key)
#     are recorded. Verification is one Ed25519 check over a stable payload plus
#     audit-export and policy-commitment binding.
#
# (b) Groth16 (optional backend). Two kinds of numbers, kept distinct:
#       MEASURED here: prove wall time and gnark's internal prover/local-verify
#         steps, by building the prover ONCE from the PINNED COMPANION artifact
#         (experiments/artifact/companion/groth16) and running
#         `catp-groth16 --proof-only` (does not mutate the companion). Skipped
#         gracefully if the Go toolchain is unavailable.
#       CAPTURED from the companion's committed deployment metadata (NOT invented
#         here): on-chain verification/authorization gas, verifier runtime
#         bytecode size, deploy gas, constraint/public-input counts, proof size.
#         These come from a real Sepolia deployment recorded in the pinned
#         companion (deployment.sepolia-groth16.json, with tx hashes) and
#         keys/*.manifest.json, both copied into the companion at tag v0.7.5 and
#         verified against SHA256SUMS before use. This script NEVER references a
#         live CATP checkout; it only reads (and hash-verifies) the companion.
# Metric discipline: proving time and native (off-chain) verification time are
# wall-clock MILLISECONDS; on-chain verification is EVM GAS. They are reported as
# distinct, non-comparable metrics -- no cross-unit ratio (e.g. "gas is orders of
# magnitude larger than milliseconds") is claimed anywhere.
set -euo pipefail
SCRIPT_DIR="$(cd "$(dirname "${BASH_SOURCE[0]}")" && pwd)"
source "$SCRIPT_DIR/rq4_config.sh"
source "$SCRIPT_DIR/common.sh"

GROUP="receipts"
write_meta "$GROUP"
GDIR="$(group_dir "$GROUP")"
OUT="$GDIR/receipts.jsonl"
: > "$OUT"

WORK="$(mktemp -d)"
export CATP_HOME="$WORK/catp-home"
trap 'rm -rf "$WORK"' EXIT

# ---- (a) receipt fixtures: real audit entry + issued receipt ---------------
PROJ="$WORK/proj"; mkdir -p "$PROJ"
cat > "$PROJ/catp-policy.toml" <<'TOML'
[agent]
id = "rq4-agent"
version = "1"

[[rules]]
tool = "Bash"
allow = true
TOML
printf '{"tool_name":"Bash","tool_input":{"command":"git status"}}' > "$PROJ/fx.json"
( cd "$PROJ" && $CATP_BIN hook pre --runtime claude-code < fx.json ) >/dev/null
( cd "$PROJ" && $CATP_BIN receipt keygen --private-key priv.pem --public-key pub.pem ) >/dev/null
( cd "$PROJ" && $CATP_BIN receipt issue --latest --file catp-policy.toml \
    --private-key priv.pem --audit-export-out export.json --out receipt.json ) >/dev/null
RECEIPT_BYTES="$(wc -c < "$PROJ/receipt.json" | tr -d ' ')"
EXPORT_BYTES="$(wc -c < "$PROJ/export.json" | tr -d ' ')"
PUBKEY_BYTES="$(wc -c < "$PROJ/pub.pem" | tr -d ' ')"

# Corrected-release reruns measure only receipts. The original Groth16 study
# retains its own source pin, raw data and provenance; it is not relabeled.
G16_DIR=""; G16_BIN=""; G16_RUNDIR=""; G16_DEPLOY=""
if [[ "$RECEIPTS_ONLY" == "0" ]]; then
# ---- (b) Groth16 companion artifact: verify pins, then build the prover -----
# Circuits, keys, and deployment metadata are consumed ONLY from the pinned
# companion copied into experiments/artifact/companion/groth16 (git archive of
# tag v0.7.5; see PROVENANCE.json). Verify every file against the committed
# SHA256SUMS FIRST, so a substituted circuit/key/deployment cannot produce
# results, and never touch a live CATP checkout.
G16_DIR="$ART/companion/groth16"
G16_DEPLOY="$G16_DIR/deployment.sepolia-groth16.json"
G16_BIN="$WORK/catp-groth16"
if [[ ! -f "$G16_DIR/SHA256SUMS" ]]; then
  echo "FATAL: pinned Groth16 companion missing at $G16_DIR" >&2
  echo "       (expected a git-archive copy of tag v0.7.5; see companion/PROVENANCE.json)" >&2
  exit 1
fi
( cd "$G16_DIR" && shasum -a 256 -c SHA256SUMS ) >/dev/null 2>&1 \
  || { echo "FATAL: Groth16 companion SHA256SUMS verification failed; refusing to use unpinned inputs" >&2; exit 1; }
echo "groth16 companion verified against pinned SHA256SUMS"
# Cross-check the single subtree fingerprint recorded in PROVENANCE.json against
# the SHA256SUMS file it summarizes, so the manifest digest quoted in the table
# header provably corresponds to the bytes just verified.
if [[ -f "$G16_DIR/PROVENANCE.json" ]]; then
  expected_subtree="$(python3 -c 'import json,sys; print(json.load(open(sys.argv[1])).get("integrity",{}).get("subtree_sha256",""))' "$G16_DIR/PROVENANCE.json" 2>/dev/null)"
  actual_subtree="$(shasum -a 256 "$G16_DIR/SHA256SUMS" | awk '{print $1}')"
  if [[ -n "$expected_subtree" && "$expected_subtree" != "$actual_subtree" ]]; then
    echo "FATAL: SHA256SUMS fingerprint $actual_subtree != PROVENANCE.json subtree_sha256 $expected_subtree" >&2; exit 1
  fi
  echo "groth16 companion subtree fingerprint matches PROVENANCE.json ($actual_subtree)"
fi
# The prover's main.go locates its repo root by walking up from the package dir
# and looking for a sibling catp-contracts/ (cmd/catp-groth16/main.go). The
# companion layout has no such sibling, so running it in-place would escape to
# experiments/, mkdir outside $WORK, and -- with the persisted keys out of the
# resolved keyDir -- silently trigger a fresh groth16.Setup. Stage an isolated,
# repo-shaped copy of the SHA256SUMS-verified companion under $WORK and run the
# prover from there: the prover's own outputs (gnark build dir + proof artifacts)
# land in $WORK and the pinned companion is never mutated (the Go build/module
# cache is the toolchain's own, read-only once dependencies are cached).
# CATP_GROTH16_REQUIRE_KEYS=1 makes a missing persisted setup
# fail closed instead of regenerating keys (a fresh Setup would be both wrong
# and catastrophically slow). G16_DIR still points at the pinned companion for
# read-only manifest/deployment consumption; G16_RUNDIR is the throwaway copy.
G16_ROOT="$WORK/g16root"
G16_RUNDIR="$G16_ROOT/catp-circuits/groth16"
mkdir -p "$G16_ROOT/catp-contracts" "$G16_ROOT/catp-circuits"
cp -R "$G16_DIR" "$G16_RUNDIR"
if command -v go >/dev/null 2>&1; then
  if build_log="$( cd "$G16_RUNDIR" && GOCACHE="$WORK/gocache" \
        go build -o "$G16_BIN" ./cmd/catp-groth16 2>&1 )"; then
    echo "groth16 prover built from the pinned companion"
  else
    echo "groth16 prover build FAILED (will report committed companion facts only):" >&2
    printf '%s\n' "$build_log" >&2
  fi
else
  echo "go toolchain unavailable (will report committed companion facts only)"
fi

fi

# ---- measure + summarize ---------------------------------------------------
mkdir -p "$PROC"
RECEIPTS_ONLY="$RECEIPTS_ONLY" CATP_BIN="$CATP_BIN" GROTH16_SAMPLES="$G16_SAMPLES" PROC="$PROC" OUT="$OUT" GDIR="$GDIR" \
SCRIPT_DIR="$SCRIPT_DIR" \
PROJ="$PROJ" G16_BIN="$G16_BIN" G16_DIR="$G16_DIR" G16_RUNDIR="$G16_RUNDIR" G16_DEPLOY="$G16_DEPLOY" \
RECEIPT_BYTES="$RECEIPT_BYTES" EXPORT_BYTES="$EXPORT_BYTES" PUBKEY_BYTES="$PUBKEY_BYTES" \
SAMPLES="$SAMPLES" WARMUP="$WARMUP" python3 - <<'PY'
import json, os, re, statistics, sys

# The fail-closed timing contract lives in rq_timing.py so it is unit-testable
# in isolation (see test_rq_timing.sh); import it from the script directory.
sys.path.insert(0, os.environ["SCRIPT_DIR"])
from rq_timing import timed

catp_bin = os.environ["CATP_BIN"].split()
proj = os.environ["PROJ"]
out = os.environ["OUT"]
gdir = os.environ["GDIR"]
proc = os.environ["PROC"]
samples = int(os.environ["SAMPLES"])
warmup = int(os.environ["WARMUP"])

def stats(xs):
    xs = sorted(xs)
    n = len(xs)
    def q(p):
        if n == 0: return None
        k = (n - 1) * p
        lo, hi = int(k), min(int(k) + 1, n - 1)
        return round(xs[lo] + (xs[hi] - xs[lo]) * (k - lo), 3)
    mean = round(statistics.fmean(xs), 3)
    sem = round(statistics.stdev(xs) / (n ** 0.5), 3) if n > 1 else 0.0
    return {"n": n, "mean": mean, "stdev": round(statistics.pstdev(xs), 3) if n > 1 else 0.0,
            "sem": sem, "ci95_ms": round(1.96 * sem, 3), "min": xs[0], "p50": q(0.5),
            "p95": q(0.95), "max": xs[-1]}

# --- (a) receipts -----------------------------------------------------------
verify_cmd = catp_bin + ["receipt", "verify", "--receipt", "receipt.json",
                         "--public-key", "pub.pem", "--file", "catp-policy.toml",
                         "--audit-export", "export.json"]
issue_cmd = catp_bin + ["receipt", "issue", "--latest", "--file", "catp-policy.toml",
                        "--private-key", "priv.pem", "--out", "issued.json"]

issue_ms, verify_ms = [], []
# timed() defaults to check=True (see rq_timing.py): if any warm-up or sample
# invocation of `receipt verify` / `receipt issue` exits non-zero, it raises and
# aborts this Python process BEFORE any summary is written below. A failing
# receipt command can therefore never yield a normal-looking timing summary (#8).
with open(out, "w") as f:
    for _ in range(warmup):
        timed(verify_cmd, proj); timed(issue_cmd, proj)
    for i in range(samples):
        v, _ = timed(verify_cmd, proj)
        s, _ = timed(issue_cmd, proj)
        verify_ms.append(v); issue_ms.append(s)
        f.write(json.dumps({"op": "verify", "iter": i, "duration_ms": round(v, 3)}) + "\n")
        f.write(json.dumps({"op": "issue", "iter": i, "duration_ms": round(s, 3)}) + "\n")

receipts = {
    "n": samples, "warmup": warmup,
    "issue_ms": stats(issue_ms),
    "verify_ms": stats(verify_ms),
    "sizes_bytes": {
        "receipt": int(os.environ["RECEIPT_BYTES"]),
        "audit_export": int(os.environ["EXPORT_BYTES"]),
        "public_key_pem": int(os.environ["PUBKEY_BYTES"]),
    },
    "note": ("Absolute end-to-end wall time of the CATP Node CLI receipt "
             "commands, including process startup, crypto and IO. The RQ3 "
             "no-policy hook uses a different subcommand/workload and is not "
             "subtracted; these measurements do not isolate component costs."),
}

if os.environ["RECEIPTS_ONLY"] == "1":
    with open(os.path.join(proc, "receipts.json"), "w") as f:
        json.dump({"receipts": receipts, "mode": "receipts-only", "groth16_remeasured": False}, f, indent=2)
        f.write("\n")
    print(json.dumps(receipts, indent=2))
    sys.exit(0)

# --- (b) groth16 (pinned companion artifact only) ---------------------------
g16_dir = os.environ["G16_DIR"]        # pinned companion (read-only inputs)
g16_rundir = os.environ["G16_RUNDIR"]  # isolated $WORK copy the prover runs in
g16_deploy = os.environ["G16_DEPLOY"]
g16_bin = os.environ["G16_BIN"]
g16_samples = int(os.environ["GROTH16_SAMPLES"])

def read_json(path):
    try:
        with open(path) as fh: return json.load(fh)
    except Exception: return {}

manifest = read_json(os.path.join(g16_dir, "keys", "authorization_groth16_v1.manifest.json"))
deploy = read_json(g16_deploy)
smoke = deploy.get("smoke", {}) if isinstance(deploy, dict) else {}
gas = deploy.get("gasUsed", {}) if isinstance(deploy, dict) else {}

groth16 = {
    "measured": False,
    "onchain_from_committed_metadata": {
        "source": "experiments/artifact/companion/groth16/deployment.sepolia-groth16.json (pinned to tag v0.7.5, SHA256SUMS-verified)",
        "network": deploy.get("network"), "chain_id": deploy.get("chainId"),
        "status": deploy.get("status"), "deployed_at": deploy.get("deployedAt"),
        "execute_authorized_gas": smoke.get("executeAuthorizedGasUsed"),
        "register_policy_gas": smoke.get("registerPolicyGasUsed"),
        "execute_authorized_tx": smoke.get("executeAuthorizedTx"),
        "verifier_runtime_bytes": deploy.get("groth16VerifierRuntimeBytes"),
        "wrapper_runtime_bytes": deploy.get("groth16AuthorizationVerifierRuntimeBytes"),
        "verifier_deploy_gas": gas.get("groth16VerifierDeploy"),
        "deployment_total_gas": gas.get("deploymentTotal"),
    },
    "circuit_from_committed_manifest": {
        "source": "experiments/artifact/companion/groth16/keys/authorization_groth16_v1.manifest.json (pinned to tag v0.7.5, SHA256SUMS-verified)",
        "backend": manifest.get("backend"), "curve": manifest.get("curve"),
        "commitment_hash": manifest.get("commitmentHash"),
        "constraint_count": manifest.get("constraintCount"),
        "public_input_count": manifest.get("publicInputCount"),
        "proof_bytes": manifest.get("proofBytes"),
    },
}

if os.path.isfile(g16_bin) and os.access(g16_bin, os.X_OK):
    prove_wall, prover_step, local_verify_step = [], [], []
    proof_artifact_bytes = None
    for i in range(g16_samples):
        dst = os.path.join(proj, f"proof-{i}.json")
        wall, err = timed([g16_bin, "--proof-only", "--out", dst], g16_rundir, capture=True,
                          env={"CATP_GROTH16_REQUIRE_KEYS": "1"}, check=True)
        prove_wall.append(wall)
        m = re.search(r"prover done.*?took=([0-9.]+)", err)
        if m: prover_step.append(float(m.group(1)))
        m = re.search(r"verifier done.*?took=([0-9.]+)", err)
        if m: local_verify_step.append(float(m.group(1)))
        if proof_artifact_bytes is None and os.path.isfile(dst):
            proof_artifact_bytes = os.path.getsize(dst)
    # Fail closed rather than report measured=True on a partial/empty capture: a
    # prover that ran but emitted no gnark timing lines (log-format drift) or no
    # proof artifact must not silently yield a table built from missing fields.
    if g16_samples > 0 and (not prover_step or not local_verify_step or proof_artifact_bytes is None):
        raise RuntimeError("groth16 prover ran %d sample(s) but captured prover_step=%d, "
                           "local_verify_step=%d, proof_artifact=%s -- refusing measured=True "
                           "(gnark log-format drift or partial failure?)"
                           % (g16_samples, len(prover_step), len(local_verify_step), proof_artifact_bytes))
    groth16["measured"] = True
    groth16["samples"] = g16_samples
    groth16["prove_end_to_end_ms"] = stats(prove_wall)
    if prover_step: groth16["gnark_prover_step_ms"] = stats(prover_step)
    if local_verify_step: groth16["gnark_local_verify_step_ms"] = stats(local_verify_step)
    groth16["proof_artifact_json_bytes"] = proof_artifact_bytes
    groth16["measure_note"] = ("prove wall time includes one-shot circuit "
                               "compilation + constraint build; gnark_prover_step_ms "
                               "is the pure proving step and gnark_local_verify_step_ms "
                               "is the native (off-chain) verification step. On-chain "
                               "verification cost is the committed Sepolia "
                               "execute_authorized_gas captured from the pinned "
                               "companion deployment metadata, not measured here.")
    groth16["metric_kinds"] = {
        "proving_time": "gnark_prover_step_ms / prove_end_to_end_ms -- wall-clock milliseconds, measured on this testbed",
        "native_verification_time": "gnark_local_verify_step_ms -- wall-clock milliseconds, off-chain gnark verify",
        "onchain_verification_gas": "onchain_from_committed_metadata.execute_authorized_gas -- EVM gas units, from the pinned Sepolia deployment",
        "note": ("DISTINCT, non-comparable metrics: proving and native-verify are "
                 "wall-clock milliseconds; on-chain verification is EVM gas. No "
                 "cross-unit ratio (e.g. gas vs milliseconds) is computed or claimed."),
    }

summary = {"receipts": receipts, "groth16": groth16}
with open(os.path.join(gdir, "groth16.json"), "w") as f:
    json.dump(groth16, f, indent=2); f.write("\n")
with open(os.path.join(proc, "receipts.json"), "w") as f:
    json.dump(summary, f, indent=2); f.write("\n")

print("== receipts ==")
print(f"  issue  mean {receipts['issue_ms']['mean']} ms  p50 {receipts['issue_ms']['p50']}  p95 {receipts['issue_ms']['p95']}  ci95 ±{receipts['issue_ms']['ci95_ms']}")
print(f"  verify mean {receipts['verify_ms']['mean']} ms  p50 {receipts['verify_ms']['p50']}  p95 {receipts['verify_ms']['p95']}  ci95 ±{receipts['verify_ms']['ci95_ms']}")
print(f"  sizes  receipt {receipts['sizes_bytes']['receipt']}B  export {receipts['sizes_bytes']['audit_export']}B  pubkey {receipts['sizes_bytes']['public_key_pem']}B")
print("== groth16 ==")
print(f"  measured={groth16['measured']}")
if groth16["measured"]:
    print(f"  prove end-to-end mean {groth16['prove_end_to_end_ms']['mean']} ms  p50 {groth16['prove_end_to_end_ms']['p50']}")
    if "gnark_prover_step_ms" in groth16:
        print(f"  gnark prover step mean {groth16['gnark_prover_step_ms']['mean']} ms ; local verify step mean {groth16.get('gnark_local_verify_step_ms',{}).get('mean')} ms")
    print(f"  proof artifact json {groth16['proof_artifact_json_bytes']}B ; canonical proof {groth16['circuit_from_committed_manifest']['proof_bytes']}B")
oc = groth16["onchain_from_committed_metadata"]
print(f"  on-chain executeAuthorized gas {oc['execute_authorized_gas']} ; registerPolicy gas {oc['register_policy_gas']}")
print(f"  verifier runtime {oc['verifier_runtime_bytes']}B ; wrapper {oc['wrapper_runtime_bytes']}B ; constraints {groth16['circuit_from_committed_manifest']['constraint_count']}")
PY

echo "RQ4 raw -> $OUT + $GDIR/groth16.json ; processed -> $PROC/receipts.json"


==> anc/experiments/scripts/rq_timing.py <==
#!/usr/bin/env python3
"""Shared fail-closed timing helper for the CATP paper RQ harnesses.

Extracted from rq4_verification_cost.sh so the timing contract is unit-testable
on its own (see test_rq_timing.sh).

Reviewer point #8: a timing harness must NOT record a duration for a command
that failed. A non-zero exit has to abort the measurement rather than silently
produce a normal-looking timing summary built from a broken command. `timed`
therefore checks the exit status BY DEFAULT (check=True) and raises on any
non-zero return; a caller that genuinely wants to time a command that is
allowed to fail must opt out explicitly with check=False.
"""
import os
import re
import subprocess
import time

_ANSI = re.compile(r"\x1b\[[0-9;]*m")


def timed(cmd, cwd, capture=False, env=None, check=True):
    """Run cmd and return (wall_ms, text), failing closed on a non-zero exit.

    wall_ms is the end-to-end wall-clock milliseconds of the subprocess. When
    capture is True, the combined stdout+stderr (ANSI-stripped) is returned as
    text; otherwise text is "". When check is True (the default) a non-zero
    return code raises RuntimeError so the caller aborts instead of recording a
    timing sample for a failed command.
    """
    run_env = None
    if env:
        run_env = dict(os.environ)
        run_env.update(env)
    t0 = time.perf_counter()
    if capture:
        p = subprocess.run(cmd, cwd=cwd, stdout=subprocess.PIPE,
                           stderr=subprocess.STDOUT, env=run_env)
        dt = (time.perf_counter() - t0) * 1000.0
        txt = _ANSI.sub("", p.stdout.decode(errors="replace"))
        if check and p.returncode != 0:
            raise RuntimeError("command failed (rc=%d): %s\n--- output tail ---\n%s"
                               % (p.returncode, " ".join(cmd), txt[-800:]))
        return dt, txt
    p = subprocess.run(cmd, cwd=cwd, stdout=subprocess.DEVNULL,
                       stderr=subprocess.DEVNULL, env=run_env)
    dt = (time.perf_counter() - t0) * 1000.0
    if check and p.returncode != 0:
        raise RuntimeError("command failed (rc=%d): %s" % (p.returncode, " ".join(cmd)))
    return dt, ""


==> anc/experiments/scripts/run_all.sh <==
#!/usr/bin/env bash
# Run every RQ measurement group in order. Each script is independently
# re-runnable; raw outputs land in experiments/raw/<group>/ and paper-ready
# summaries in experiments/processed/.
#
# Sourcing common.sh runs the artifact provenance gate (verify_artifact) once up
# front, so the whole run aborts before any measurement if the pinned 0.7.5
# artifact is missing or substituted. It also gives us $PROC for the RQ1 checks.
set -euo pipefail
HERE="$(cd "$(dirname "${BASH_SOURCE[0]}")" && pwd)"
# shellcheck source=./common.sh
source "$HERE/common.sh"

# require_all_pass <processed-json> [<processed-json> ...] : abort unless every
# summary reports all_pass=true. Used so run_all never proceeds past a group
# whose cases did not all pass.
require_all_pass() {
  python3 - "$@" <<'PY'
import json, sys
for p in sys.argv[1:]:
    d = json.load(open(p))
    if not d.get("all_pass"):
        sys.exit("FATAL: %s reports all_pass=false (%s/%s passed); aborting run_all."
                 % (p, d.get("passed"), d.get("total")))
    print("[run_all] %s: %s/%s cases passed" % (p.split("/")[-1], d.get("passed"), d.get("total")))
PY
}

# RQ1a (adapter/parser conformance) then RQ1b (runtime-in-the-loop), immediately
# after. Abort unless BOTH processed summaries report every case passed.
"$HERE/rq1_adapter_conformance.sh"
"$HERE/rq1b_runtime_in_the_loop.sh"
require_all_pass "$PROC/adapter-conformance.json" "$PROC/runtime-in-the-loop.json"

"$HERE/rq2_failure_matrix.sh"
# RQ2 now carries a top-level all_pass covering BOTH the CLI-observed matrix and
# the imported unit-level fsync evidence; gate on it before proceeding.
require_all_pass "$PROC/failure-matrix.json"
# #5 guard: the RQ2 prose counts are hand-written beside regenerated table bodies,
# so they can silently drift from the sealed failure-matrix data (the exact bug the
# reviewer caught: prose said 26 tests / 13 checks while the fixture reports 32 / 21).
# Assert the prose still matches the data before the run is considered complete.
python3 "$HERE/check_prose_consistency.py"
"$HERE/rq3_overhead.sh"
"$HERE/rq4_verification_cost.sh"
# The paper's Groth16 case-study table reports MEASURED proving / native-verify
# times, and gen_cost_tables.py already refuses to build it from measured=false.
# Gate run_all the same way (#8): a missing Go toolchain, a prover that captured
# no gnark timing, or a partial run must not pass here and only fail later at
# table generation. rq4 consumes ONLY the pinned, SHA256SUMS-verified companion
# (experiments/artifact/companion/groth16) -- never a live CATP checkout.
python3 - "$PROC/receipts.json" <<'PY'
import json, sys
d = json.load(open(sys.argv[1]))
g = d.get("groth16", {})
if not g.get("measured"):
    sys.exit("FATAL: receipts.json groth16.measured=false; the paper's Groth16 "
             "case-study table reports measured proving/native-verify times. "
             "Install the Go toolchain and rerun rq4_verification_cost.sh, or "
             "drop the groth16 table; refusing to pass run_all on unmeasured data.")
print("[run_all] groth16 measured=true (n=%s)" % g.get("samples"))
PY
# anchoring_limitation.sh is supplemental evidence for the local-log truncation /
# rollback limitation (NOT a research question). It self-gates: Part B asserts the
# truncation-detection matrix and exits non-zero on any mismatch, which set -e
# propagates. It consumes only the pinned companion/install tree, never a live
# CATP checkout.
"$HERE/anchoring_limitation.sh"

echo "All RQ groups executed. Inspect experiments/raw and experiments/processed."


==> anc/experiments/scripts/run_remediation.py <==
#!/usr/bin/env python3
"""Run only corrected receipt/security experiments; retain every failed attempt.

Usage: python3 experiments/scripts/run_remediation.py run-YYYYMMDD-NN [--select]
The old runtime/overhead/Groth16 results and artifacts are never rewritten.
"""
import argparse
import datetime
import hashlib
import json
import os
from pathlib import Path
import subprocess

from release_results import prepare_run, finalize_run, select_run, write_json

ROOT = Path(__file__).resolve().parents[2]


def run(root, run_id, steps=None, timeout=600):
    path = prepare_run(root, run_id)
    started = datetime.datetime.now(datetime.timezone.utc).isoformat()
    env = {**os.environ, 'CATP_RELEASE_PROFILE': '0.7.6', 'CATP_RUN_ID': run_id,
           'RECEIPTS_ONLY': '1', 'SAMPLES': '100', 'WARMUP': '10', 'TMPDIR': '/tmp'}
    if steps is None:
        steps = [
            ('mechanism', ['node', str(root/'experiments/mechanism/reverify.mjs'), str(path/'mechanism')]),
            ('rq2', ['bash', str(root/'experiments/scripts/rq2_failure_matrix.sh')]),
            ('receipts', ['bash', str(root/'experiments/scripts/rq4_verification_cost.sh')]),
        ]
    sanitize = lambda text: str(text).replace(str(root), 'PAPER').replace(str(root.resolve()), 'PAPER')
    commands = []
    try:
        harness = sorted((root/'experiments/scripts').glob('*')) + sorted((root/'experiments/mechanism').glob('*.mjs'))
        harness_hashes = {str(p.relative_to(root)): hashlib.sha256(p.read_bytes()).hexdigest()
                          for p in harness if p.is_file()}
        for name, command in steps:
            try:
                result = subprocess.run(command, cwd=root, env=env, text=True,
                                        capture_output=True, timeout=timeout)
            except subprocess.TimeoutExpired as error:
                decode = lambda value: value.decode(errors='replace') if isinstance(value, bytes) else (value or '')
                (path/(name+'.log')).write_text(sanitize(decode(error.stdout) + decode(error.stderr)))
                commands.append({'step':name, 'argv':[sanitize(x) for x in command],
                                 'exit':None, 'timed_out':True, 'timeout_seconds':timeout})
                write_json(path/'commands.json', commands)
                raise
            (path/(name+'.log')).write_text(sanitize(result.stdout + result.stderr))
            commands.append({'step':name, 'argv':[sanitize(x) for x in command], 'exit':result.returncode})
            write_json(path/'commands.json', commands)
            if result.returncode != 0:
                raise RuntimeError(name + ' failed with exit ' + str(result.returncode))
        mechanism = json.loads((path/'mechanism/summary.json').read_text())
        rq2 = json.loads((path/'processed/failure-matrix.json').read_text())
        receipts = json.loads((path/'processed/receipts.json').read_text())
        checks = {'mechanism':mechanism['all_pass'] and mechanism['total']==13,
                  'rq2':rq2['all_pass'] and rq2['cli_observed']['total']==29,
                  'receipts':receipts['mode']=='receipts-only' and receipts['receipts']['n']==100}
        for name, digest in harness_hashes.items():
            if hashlib.sha256((root/name).read_bytes()).hexdigest() != digest:
                raise ValueError('harness changed during measurement: ' + name)
        finalize_run(root, path, {'started':started, 'checks':checks,
                                 'harness_sha256':harness_hashes,
                                 'sampling':{'samples':100,'warmup':10},
                                 'scope':'registry 0.7.6 receipt correction; old Groth16/runtime/overhead retained'})
    except BaseException as error:
        write_json(path/'status.json', {'state':'failed','run_id':run_id,'started':started,
                                        'error':sanitize(error)})
        raise
    return path


def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('run_id')
    parser.add_argument('--select',action='store_true')
    args=parser.parse_args()
    path=run(ROOT,args.run_id)
    if args.select:
        select_run(ROOT,path)
    print(path.relative_to(ROOT))


if __name__=='__main__': main()


==> anc/experiments/scripts/test_preprint.py <==
import io
import json
from pathlib import Path
import tarfile
import tempfile
import unittest
from unittest.mock import patch
import build_preprint as preprint


class PreprintTests(unittest.TestCase):
    def test_public_identity_is_allowed_but_unresolved_metadata_is_not(self):
        preprint.check_public('CATP 0.7.6 https://github.com/lfzkoala/catp')
        for text in ['CODASPY 2027', 'Anonymous Authors', 'Author metadata pending', '/Users/private/work']:
            with self.subTest(text=text), self.assertRaises(ValueError):
                preprint.check_public(text)

    def test_draft_only_allows_explicit_pending_author_marker(self):
        preprint.check_public('Author metadata pending', draft=True)
        for text in ['CODASPY 2027', 'Anonymous Authors', '/Users/private/work']:
            with self.subTest(text=text), self.assertRaises(ValueError):
                preprint.check_public(text, draft=True)

    def test_failed_build_invalidates_both_ready_deliverables(self):
        with tempfile.TemporaryDirectory() as temporary:
            out = Path(temporary)
            for name in ['submission.pdf', 'arxiv-source.tar.gz']:
                (out / name).write_bytes(b'old approved result')
            with patch.object(preprint, '_build', side_effect=ValueError('bad bibliography')):
                with self.assertRaises(ValueError):
                    preprint.build(out)
            self.assertFalse((out / 'submission.pdf').exists())
            self.assertFalse((out / 'arxiv-source.tar.gz').exists())
            self.assertEqual(json.loads((out / 'preprint-check.json').read_text())['status'], 'failed')

    def test_report_write_failure_invalidates_deliverables(self):
        with tempfile.TemporaryDirectory() as temporary:
            out = Path(temporary)
            original = Path.write_text
            def fail_success_report(path, data, *args, **kwargs):
                if path.name == 'preprint-check.json' and '"passed"' in data:
                    raise OSError('report disk error')
                return original(path, data, *args, **kwargs)
            def candidate(root, destination, draft=False):
                (destination / 'submission.pdf').write_bytes(b'PDF')
                (destination / 'arxiv-source.tar.gz').write_bytes(b'archive')
                return {'status': 'passed'}
            with patch.object(preprint, '_build', side_effect=candidate), patch.object(Path, 'write_text', fail_success_report):
                with self.assertRaises(OSError):
                    preprint.build(out)
            self.assertFalse((out / 'submission.pdf').exists())
            self.assertFalse((out / 'arxiv-source.tar.gz').exists())

    def test_archive_is_deterministic_and_roundtrips_exact_files(self):
        files = {'main.tex': b'manuscript', 'anc/experiments/data.json': b'{}'}
        data = preprint.archive_bytes(files)
        self.assertEqual(data, preprint.archive_bytes(dict(reversed(list(files.items())))))
        with tempfile.TemporaryDirectory() as temporary:
            root = Path(temporary)
            preprint.unpack(data, root)
            self.assertEqual({str(p.relative_to(root)): p.read_bytes() for p in root.rglob('*') if p.is_file()}, files)

    def test_archive_preserves_executable_scripts(self):
        name = 'anc/experiments/scripts/run_all.sh'
        data = preprint.archive_bytes({name: b'#!/bin/sh\nexit 0\n'}, executable={name})
        with tempfile.TemporaryDirectory() as temporary:
            root = Path(temporary)
            preprint.unpack(data, root)
            self.assertEqual((root / name).stat().st_mode & 0o777, 0o755)

    def test_archive_rejects_escape_and_symlinks(self):
        for name in ['../escape', '/absolute']:
            with self.assertRaises(ValueError):
                preprint.archive_bytes({name: b'no'})
        raw = io.BytesIO()
        with tarfile.open(fileobj=raw, mode='w:gz') as archive:
            entry = tarfile.TarInfo('link')
            entry.type = tarfile.SYMTYPE
            entry.linkname = '/etc/passwd'
            archive.addfile(entry)
        with tempfile.TemporaryDirectory() as temporary, self.assertRaises(ValueError):
            preprint.unpack(raw.getvalue(), Path(temporary))

    def test_ancillary_excludes_historical_validation_but_preserves_evidence(self):
        with tempfile.TemporaryDirectory() as temporary:
            root = Path(temporary)
            (root / 'experiments').mkdir()
            (root / 'experiments/raw.json').write_text('{"failed":true}')
            (root / 'ARXIV_REPRODUCTION.md').write_text('instructions')
            with patch.object(preprint, 'capture', return_value='experiments/raw.json\0experiments/final-validation.json\0'):
                files = preprint.ancillary_files(root)
            self.assertIn('anc/experiments/raw.json', files)
            self.assertNotIn('anc/experiments/final-validation.json', files)

    def test_ancillary_rejects_private_keys_and_tex(self):
        with tempfile.TemporaryDirectory() as temporary:
            root = Path(temporary)
            (root / 'experiments').mkdir()
            for name, data in [('key.pem', '-----BEGIN ' + 'PRIVATE KEY-----'), ('extra.tex', 'text')]:
                (root / 'experiments' / name).write_text(data)
                with patch.object(preprint, 'capture', return_value='experiments/' + name + '\0'), self.assertRaises(ValueError):
                    preprint.ancillary_files(root)


if __name__ == '__main__':
    unittest.main()


==> anc/experiments/scripts/test_release_profiles.py <==
import json
import os
from pathlib import Path
import subprocess
import tempfile
import unittest

ROOT = Path(__file__).resolve().parents[2]
SCRIPT = ROOT / 'experiments/scripts/artifact_profile.sh'

class ReleaseProfiles(unittest.TestCase):
    def source(self, version):
        return subprocess.run(['bash', '-c', 'source "$1"; printf "%s\\n" "$PINNED_VERSION" "$PINNED_COMMIT" "$ART"', 'profile', str(SCRIPT)], env={**os.environ, 'CATP_RELEASE_PROFILE': version}, text=True, capture_output=True)

    def test_explicit_profiles_are_disjoint(self):
        old=self.source('0.7.5'); new=self.source('0.7.6')
        self.assertEqual(old.returncode,0,old.stderr)
        self.assertEqual(new.returncode,0,new.stderr)
        self.assertIn('077c599',old.stdout)
        self.assertIn('fec7e8e',new.stdout)
        self.assertNotEqual(old.stdout.splitlines()[-1],new.stdout.splitlines()[-1])

    def test_unrecognized_profile_fails_before_output(self):
        for value in ['latest','../install','0.7.6; touch BAD','0.7.7']:
            with self.subTest(value=value):
                result=self.source(value)
                self.assertNotEqual(result.returncode,0)
                self.assertIn('unsupported release profile',result.stderr)

if __name__=='__main__': unittest.main()


==> anc/experiments/scripts/test_remediation.py <==
import hashlib
import json
from pathlib import Path
import tempfile
import subprocess
import sys
import unittest

from run_remediation import run
from release_results import load_selected, prepare_run, finalize_run, select_run

class RemediationStateTests(unittest.TestCase):
    def setUp(self):
        self.temp=tempfile.TemporaryDirectory(); self.addCleanup(self.temp.cleanup)
        self.root=Path(self.temp.name)
        self.art=self.root/'experiments/artifact/releases/0.7.6'; self.art.mkdir(parents=True)
        self.identity={'catp_version':'0.7.6','catp_release_commit':'fixed-commit','executable_sha256':'cli-hash','lockfile_sha256':'lock-hash','source_tarball_sha256':'tar-hash','source_tarball_integrity_sha512':'integrity'}
        (self.art/'manifest.json').write_text(json.dumps(self.identity))
        (self.art/'install-inventory.json').write_text('{}')

    def finish(self):
        path=prepare_run(self.root,'run-20260927-01')
        (path/'raw/receipts').mkdir(parents=True)
        (path/'raw/receipts/meta.json').write_text(json.dumps(self.identity))
        (path/'processed').mkdir()
        (path/'processed/receipts.json').write_text('{"receipts":{"n":100}}')
        finalize_run(self.root,path,{'checks':{'mechanism':True,'rq2':True,'receipts':True}})
        select_run(self.root,path)
        return path

    def test_existing_run_is_not_overwritten(self):
        path=prepare_run(self.root,'run-20260927-01'); (path/'failure-evidence').write_text('retained')
        with self.assertRaises(FileExistsError): prepare_run(self.root,'run-20260927-01')
        self.assertEqual((path/'failure-evidence').read_text(),'retained')

    def test_missing_or_incomplete_run_is_rejected(self):
        with self.assertRaises((ValueError,FileNotFoundError)): load_selected(self.root)
        path=prepare_run(self.root,'run-20260927-01')
        with self.assertRaises(ValueError): select_run(self.root,path)

    def test_completed_selection_loads(self):
        path=self.finish(); self.assertEqual(load_selected(self.root)['path'],path)

    def test_cross_version_metadata_is_rejected(self):
        path=self.finish()
        meta={**self.identity,'catp_version':'0.7.5'}
        (path/'raw/receipts/meta.json').write_text(json.dumps(meta))
        finalize_run(self.root,path,{'checks':{'mechanism':True,'rq2':True,'receipts':True}})
        with self.assertRaises(ValueError): select_run(self.root,path)

    def test_result_mutation_after_selection_is_rejected(self):
        path=self.finish(); (path/'processed/receipts.json').write_text('{"receipts":{"n":999}}')
        with self.assertRaises(ValueError): load_selected(self.root)

    def test_failed_subprocess_preserves_diagnostics_and_cannot_select(self):
        with self.assertRaises(RuntimeError):
            run(self.root,'run-failed-01',steps=[('deliberate-failure',['python3','-c','import sys; print("retained failure"); sys.exit(7)'])])
        path=self.root/'experiments/remediation-0.7.6/run-failed-01'
        self.assertEqual(json.loads((path/'status.json').read_text())['state'],'failed')
        self.assertIn('retained failure',(path/'deliberate-failure.log').read_text())
        with self.assertRaises(ValueError): select_run(self.root,path)

    def test_timeout_retains_partial_output_and_step(self):
        with self.assertRaises(subprocess.TimeoutExpired):
            run(self.root,'run-timeout-01',steps=[('timeout',[sys.executable,'-u','-c','import time; print("partial output"); time.sleep(3)'])],timeout=1)
        path=self.root/'experiments/remediation-0.7.6/run-timeout-01'
        self.assertIn('partial output',(path/'timeout.log').read_text())
        self.assertTrue(json.loads((path/'commands.json').read_text())[0]['timed_out'])
        self.assertEqual(json.loads((path/'status.json').read_text())['state'],'failed')

    def test_rebuild_metadata_does_not_change_artifact_identity(self):
        path=self.finish()
        (self.art/'manifest.json').write_text(json.dumps({**self.identity, 'generated_utc':'later', 'paper_commit':'new', 'node_version':'new'}))
        self.assertEqual(load_selected(self.root)['path'],path)

    def test_lock_or_inventory_drift_is_rejected(self):
        self.finish()
        (self.art/'manifest.json').write_text(json.dumps({**self.identity,'lockfile_sha256':'changed'}))
        with self.assertRaises(ValueError): load_selected(self.root)
        (self.art/'manifest.json').write_text(json.dumps(self.identity))
        (self.art/'install-inventory.json').write_text('{"changed":true}')
        with self.assertRaises(ValueError): load_selected(self.root)

    def test_generator_rejects_unselected_or_changed_results_before_writing(self):
        import gen_cost_tables as generator
        from unittest.mock import patch
        tables=self.root/'tables'; tables.mkdir()
        target=tables/'verification-cost.tex'; target.write_text('retained')
        with patch.object(generator,'PAPER_ROOT',str(self.root)), patch.object(generator,'TABLES',str(tables)):
            with self.assertRaises(FileNotFoundError): generator.gen_verification_cost()
            path=self.finish()
            (path/'processed/receipts.json').write_text('{}')
            with self.assertRaises(ValueError): generator.gen_verification_cost()
        self.assertEqual(target.read_text(),'retained')

    def test_invalid_run_id_is_rejected(self):
        for name in ['../run-x','run-x/y','latest','run-']:
            with self.subTest(name=name),self.assertRaises(ValueError): prepare_run(self.root,name)

if __name__=='__main__': unittest.main()


==> anc/experiments/scripts/test_rq1b_scorer.sh <==
#!/usr/bin/env bash
# Tests for the RQ1b scorer's INDEPENDENT enforcement-time evidence
# verification (`rq1b_scorer.py`).
#
# Reviewer point this answers (#11): the scorer must not trust an audit entry's
# self-asserted bindings. It re-derives, from raw evidence and with a pure-Python
# mirror of CATP's canonicalization, the action commitment (from the sidecar's
# actual bytes), the enforcement-time policy commitment (from the policy actually
# in force), and the audit hash chain -- then requires an exact match. These
# tests prove a faithful case is accepted and that each binding, tampered in
# isolation, is rejected.
#
# The fixtures are SYNTHETIC and self-contained: they are built from the
# CLI-recorded ground-truth vectors embedded in rq1b_scorer.py (the same vectors
# its built-in cross-check pins the canonicalizer to), written into a temp dir,
# and never touch experiments/raw or experiments/processed.
#
# Usage:  experiments/scripts/test_rq1b_scorer.sh
# Exit:   0 when every scenario behaves as expected, 1 otherwise.
set -uo pipefail

HERE="$(cd "$(dirname "${BASH_SOURCE[0]}")" && pwd)"
WORK="$(mktemp -d)"
trap 'rm -rf "$WORK"' EXIT INT TERM

WORK="$WORK" HERE="$HERE" python3 - <<'PY'
import json, os, subprocess, sys

sys.path.insert(0, os.environ["HERE"])
import rq1b_scorer as s

WORK = os.environ["WORK"]
PASS = 0
FAIL = 0


def ok(m):
    global PASS
    PASS += 1
    print("  ok  : " + m)


def ko(m):
    global FAIL
    FAIL += 1
    print("  FAIL: " + m)


# Ground-truth vectors transcribed from a real CLI-recorded pristine run.
A = s._SELFTEST_ACTION
ENTRY = s._SELFTEST_ENTRY
POLICY_OK = '[agent]\nid = "rq1b-cc"\nversion = "1"\n\n[[rules]]\ntool = "Bash"\nallow = true\n'
POLICY_BAD = '[agent]\nid = "rq1b-cc"\nversion = "1"\n\n[[rules]]\ntool = "Bash"\nallow = false\n'


def build_case(name, sidecar_content=A, policy=POLICY_OK, entry=ENTRY, write_sidecar=True):
    """Materialize one synthetic curated-case dir and return its path."""
    cdir = os.path.join(WORK, name)
    os.makedirs(os.path.join(cdir, "actions"), exist_ok=True)
    os.makedirs(os.path.join(cdir, "wd"), exist_ok=True)
    with open(os.path.join(cdir, "audit.jsonl"), "w") as f:
        f.write(json.dumps(entry) + "\n")
    if write_sidecar:
        side = os.path.join(cdir, "actions", entry["action_commitment"] + ".json")
        with open(side, "w") as f:
            json.dump(sidecar_content, f)
    with open(os.path.join(cdir, "wd", "catp-policy.toml"), "w") as f:
        f.write(policy)
    return cdir


print("== RQ1b scorer independent-verification tests ==")

# 0. Built-in cross-check: the Python mirror reproduces the CLI-recorded
#    commitments. If this fails, every result below is meaningless.
try:
    s.self_test()
    ok("canonicalizer self-test reproduces the CLI-recorded action/policy/entry commitments")
except SystemExit:
    ko("canonicalizer self-test FAILED on the pristine ground-truth vectors")

# 1. Positive control: a faithful synthetic case is fully re-derived and accepted.
ev, _ = s.verify_case(build_case("valid"))
if ev["evidence_ok"] and ev["action_commitment_match"] and ev["policy_commitment_match"] \
        and ev["chain_verified"] and ev["sidecar_schema_valid"] and ev["commitments_wellformed"]:
    ok("valid case: action + policy + chain all independently re-derived and matched")
else:
    ko("valid case was wrongly rejected: %s" % json.dumps(ev, sort_keys=True))

# 2. Sidecar bytes edited under the SAME filename -> action commitment mismatch.
#    (The old scorer only checked the filename existed, so this passed.)
evil = json.loads(json.dumps(A))
evil["tool_input"]["command"] = "printf EVIL > allowed.marker"
ev, _ = s.verify_case(build_case("bad-sidecar", sidecar_content=evil))
if ev["action_sidecar_present"] and ev["sidecar_schema_valid"] \
        and not ev["action_commitment_match"] and not ev["evidence_ok"]:
    ok("sidecar content edited under the same name is rejected (action_commitment mismatch)")
else:
    ko("edited sidecar was wrongly accepted: %s" % json.dumps(ev, sort_keys=True))

# 3. Enforcement-time policy swapped -> policy commitment mismatch.
ev, _ = s.verify_case(build_case("bad-policy", policy=POLICY_BAD))
if not ev["policy_commitment_match"] and not ev["evidence_ok"]:
    ok("swapped policy is rejected (policy_commitment != re-derived commitment)")
else:
    ko("swapped policy was wrongly accepted: %s" % json.dumps(ev, sort_keys=True))

# 4. Commitment is not a full 64-hex digest -> malformed, rejected. The old
#    scorer accepted ANY non-empty string as a commitment.
short = json.loads(json.dumps(ENTRY))
short["action_commitment"] = ENTRY["action_commitment"][:-1]  # 63 hex chars
ev, _ = s.verify_case(build_case("bad-hexlen", entry=short))
if not ev["commitments_wellformed"] and not ev["v4_entry"] and not ev["evidence_ok"]:
    ok("a 63-hex action_commitment is rejected (not a well-formed 64-hex digest)")
else:
    ko("malformed commitment was wrongly accepted: %s" % json.dumps(ev, sort_keys=True))

# 5. Sidecar absent -> the binding cannot be re-derived, rejected.
ev, _ = s.verify_case(build_case("no-sidecar", write_sidecar=False))
if not ev["action_sidecar_present"] and not ev["action_commitment_match"] and not ev["evidence_ok"]:
    ok("missing action sidecar is rejected")
else:
    ko("missing sidecar was wrongly accepted: %s" % json.dumps(ev, sort_keys=True))

# 6. Entry altered after signing (decision flipped) without recomputing its
#    commitment -> the independent chain verification catches it.
flip = json.loads(json.dumps(ENTRY))
flip["decision"] = "deny"  # was "allow"; stored commitment no longer reproduces
ev, _ = s.verify_case(build_case("bad-chain", entry=flip))
if not ev["chain_verified"] and not ev["evidence_ok"]:
    ok("an entry tampered after signing is rejected (independent hash-chain verification)")
else:
    ko("tampered chain was wrongly accepted: %s" % json.dumps(ev, sort_keys=True))

# 7. Cross-check guard: if the Python canonicalizer ever drifts from CATP's JS
#    stableStringify, self_test() must abort non-zero rather than silently
#    misreport every case. Simulate drift in a subprocess and assert it aborts.
code = (
    "import sys; sys.path.insert(0, " + repr(os.environ["HERE"]) + ");"
    "import rq1b_scorer as s; s.stable_json = lambda v: 'DRIFTED'; s.self_test()"
)
probe = subprocess.run([sys.executable, "-c", code], capture_output=True)
if probe.returncode != 0:
    ok("a drifted canonicalizer trips the built-in cross-check (self_test aborts non-zero)")
else:
    ko("self_test did NOT abort on a drifted canonicalizer")

# 8. Numeric envelope guard: the byte-exact mirror is validated only for
#    strings/bools/null/safe-range ints. A float (JS Number::toString vs Python
#    repr use different exponential thresholds) or an integer beyond 2**53 (which
#    loses precision when the CLI JSON.parses it) must be rejected loudly so it
#    can never silently serialize into a divergent commitment; safe ints/bools/
#    null must still canonicalize. This makes the mirror's validated numeric
#    subset explicit and fail-closed.
guard_ok = True
for bad in (1.5, -0.1, float("nan"), float("inf"), 2 ** 53 + 1, -(2 ** 53 + 1),
            {"nested": [1, 2.0]}, [True, 3.5]):
    try:
        s._canonical(bad)
        guard_ok = False          # expected a ValueError
    except ValueError:
        pass
    except Exception:
        guard_ok = False
if s._canonical(2 ** 53) != 2 ** 53 or s._canonical(4) != 4 \
        or s._canonical(True) is not True or s._canonical(None) is not None:
    guard_ok = False
if guard_ok:
    ok("floats and >2**53 ints are rejected (fail-closed); safe ints/bools/null still canonicalize")
else:
    ko("numeric envelope guard did not behave as expected")

print("== %d passed, %d failed ==" % (PASS, FAIL))
sys.exit(1 if FAIL else 0)
PY
rc=$?
exit $rc


==> anc/experiments/scripts/test_rq4_config.py <==
import os
from pathlib import Path
import subprocess
import unittest

SCRIPT=Path(__file__).with_name('rq4_config.sh')
class RQ4ConfigTests(unittest.TestCase):
    def config(self,**values):
        env={k:v for k,v in os.environ.items() if k not in ('G16_SAMPLES','RECEIPTS_ONLY')}; env.update(values)
        return subprocess.run(['bash','-e','-c','source "$1"; printf "%s %s" "$RECEIPTS_ONLY" "$G16_SAMPLES"','config',str(SCRIPT)],env=env,text=True,capture_output=True)
    def test_original_full_mode_default_is_five_proofs(self):
        r=self.config(); self.assertEqual(r.returncode,0,r.stderr); self.assertEqual(r.stdout,'0 5')
    def test_explicit_proof_sample_count_survives(self):
        r=self.config(G16_SAMPLES='2'); self.assertEqual(r.returncode,0,r.stderr); self.assertEqual(r.stdout,'0 2')
    def test_full_mode_rejects_empty_measurement(self):
        for value in ['0','-1','abc']:
            with self.subTest(value=value): self.assertNotEqual(self.config(G16_SAMPLES=value).returncode,0)
    def test_receipt_only_does_not_require_proof_samples(self):
        r=self.config(RECEIPTS_ONLY='1',G16_SAMPLES='0'); self.assertEqual(r.returncode,0,r.stderr)
    def test_invalid_mode_is_rejected(self): self.assertNotEqual(self.config(RECEIPTS_ONLY='yes').returncode,0)
if __name__=='__main__': unittest.main()


==> anc/experiments/scripts/test_rq_timing.sh <==
#!/usr/bin/env bash
# Tests for the shared fail-closed timing helper (rq_timing.py) used by RQ4.
#
# Reviewer point #8: a timing harness must NOT record a duration for a command
# that failed. `timed` checks the exit status BY DEFAULT and raises on a
# non-zero return, so a failing receipt/prover command aborts the measurement
# instead of silently producing a normal-looking timing summary. These tests
# prove:
#   * a succeeding command is timed normally;
#   * a non-zero command raises by default (abort), including with capture=True;
#   * an explicit check=False still times a command that is allowed to fail;
#   * a measure-and-summarize loop mirroring rq4 writes NO summary when a
#     command fails part-way through, and does write one when all succeed.
#
# Fixtures are synthetic (throwaway /bin/sh exit codes) and never touch
# experiments/raw or experiments/processed.
#
# Usage:  experiments/scripts/test_rq_timing.sh
# Exit:   0 when every scenario behaves as expected, 1 otherwise.
set -uo pipefail

HERE="$(cd "$(dirname "${BASH_SOURCE[0]}")" && pwd)"
WORK="$(mktemp -d)"
trap 'rm -rf "$WORK"' EXIT INT TERM

WORK="$WORK" HERE="$HERE" python3 - <<'PY'
import json, os, sys

sys.path.insert(0, os.environ["HERE"])
from rq_timing import timed

WORK = os.environ["WORK"]
PASS = 0
FAIL = 0


def ok(m):
    global PASS
    PASS += 1
    print("  ok  : " + m)


def ko(m):
    global FAIL
    FAIL += 1
    print("  FAIL: " + m)


SH = "/bin/sh"
ok_cmd = [SH, "-c", "exit 0"]
fail_cmd = [SH, "-c", "exit 3"]
fail_noisy = [SH, "-c", "echo boom-marker >&2; exit 3"]

print("== rq_timing fail-closed timing tests ==")

# 1. A succeeding command is timed normally (returns a non-negative duration).
try:
    dt, txt = timed(ok_cmd, WORK)
    if isinstance(dt, float) and dt >= 0.0 and txt == "":
        ok("a succeeding command returns a wall-clock duration (check=True default)")
    else:
        ko("succeeding command returned an unexpected value: %r" % (dt,))
except Exception as e:
    ko("succeeding command wrongly raised: %r" % e)

# 2. A non-zero command raises by DEFAULT -> the harness aborts, no sample kept.
try:
    timed(fail_cmd, WORK)
    ko("a failing command did NOT raise with the default check=True")
except RuntimeError as e:
    if "rc=3" in str(e):
        ok("a non-zero command raises RuntimeError by default (fail closed)")
    else:
        ko("raised but the message lost the exit code: %r" % e)

# 3. capture=True also fails closed AND surfaces the command output for diagnosis.
try:
    timed(fail_noisy, WORK, capture=True)
    ko("a failing captured command did NOT raise with check=True")
except RuntimeError as e:
    if "boom-marker" in str(e) and "rc=3" in str(e):
        ok("capture=True fails closed and includes the output tail in the error")
    else:
        ko("captured failure message missing output/exit code: %r" % e)

# 4. Explicit check=False still times a command that is allowed to fail (opt-out).
try:
    dt, _ = timed(fail_cmd, WORK, check=False)
    if isinstance(dt, float) and dt >= 0.0:
        ok("check=False is an explicit opt-out that times a failing command")
    else:
        ko("check=False returned an unexpected value: %r" % (dt,))
except Exception as e:
    ko("check=False wrongly raised: %r" % e)

# 5. Harness-level: a measure-and-summarize loop mirroring rq4 writes NO summary
#    when a command fails part-way through (the whole point of #8).
summary = os.path.join(WORK, "summary.json")


def measure_and_summarize(cmds, summary_path):
    samples = []
    for c in cmds:
        dt, _ = timed(c, WORK)   # default check=True
        samples.append(dt)
    # Reached ONLY if every command succeeded; the summary is written last.
    with open(summary_path, "w") as f:
        json.dump({"n": len(samples)}, f)
    return samples


try:
    measure_and_summarize([ok_cmd, fail_cmd, ok_cmd], summary)
    ko("measure_and_summarize did NOT abort on a failing command")
except RuntimeError:
    if not os.path.exists(summary):
        ok("a failing command aborts the loop and NO timing summary is written")
    else:
        ko("a summary was written despite a failing command")

# 6. Control: when every command succeeds, the summary IS written.
summary2 = os.path.join(WORK, "summary-ok.json")
try:
    measure_and_summarize([ok_cmd, ok_cmd], summary2)
    if os.path.exists(summary2) and json.load(open(summary2))["n"] == 2:
        ok("an all-success loop writes its timing summary (control)")
    else:
        ko("control summary missing or wrong")
except Exception as e:
    ko("control loop wrongly raised: %r" % e)

print("== %d passed, %d failed ==" % (PASS, FAIL))
sys.exit(1 if FAIL else 0)
PY
rc=$?
exit $rc


==> anc/experiments/scripts/test_verify_artifact.sh <==
#!/usr/bin/env bash
# Tests for the artifact provenance gate (`verify_artifact` in common.sh).
#
# Reviewer point this answers: provenance must be MACHINE-CHECKABLE, not a
# comment. These tests prove the gate rejects a substituted executable BEFORE
# any experiment case can produce data. The headline case (required by the
# remediation plan) replaces the resolved executable with a symlink to a local
# working-tree `dist`; the gate must fail because the realpath escapes the
# immutable artifact install tree.
#
# The tests mutate ONLY the gitignored, regenerable install tree
# (experiments/artifact/install) and always restore it via an EXIT trap; a
# tampered manifest is exercised on a throwaway copy, never the committed one.
#
# Usage:  experiments/scripts/test_verify_artifact.sh
# Exit:   0 when every case behaves as expected, 1 otherwise.
set -uo pipefail   # deliberately NOT -e: we assert on non-zero exits.

HERE="$(cd "$(dirname "${BASH_SOURCE[0]}")" && pwd)"
# Sourcing runs the gate once against the pristine artifact (must pass) and
# gives us verify_artifact / manifest_get / art_path as shell functions.
# shellcheck source=./common.sh
source "$HERE/common.sh"
# common.sh enables `set -e`; this runner asserts ON non-zero exits, so disable
# errexit here (keep nounset/pipefail) or the first rejected case would abort us.
set +e

PASS=0; FAIL=0
ok() { echo "  ok  : $1"; PASS=$((PASS + 1)); }
ko() { echo "  FAIL: $1"; FAIL=$((FAIL + 1)); }

# Run verify_artifact in a subshell, capturing output + exit code so a `return 1`
# (or an `exit 1` from resolve_catp_bin) never kills this test runner.
gate() { local out rc; out="$(verify_artifact 2>&1)"; rc=$?; echo "$out"; return $rc; }

EXE_REL="$(manifest_get resolved_executable)"
EXE="$(art_path "$EXE_REL")"
SHIM_REL="$(manifest_get resolved_bin_shim)"
SHIM="$(art_path "$SHIM_REL")"
# The pristine shim is a relative symlink into the package dist; record its exact
# target so the shim-substitution cases can be undone faithfully.
SHIM_ORIG_TARGET="$(readlink "$SHIM")"
# A fake executable smuggled INSIDE the (gitignored) install tree for the
# shim-substitution case; removed on restore.
FAKE_DIR="$ART/install/.catp-test-fake"

# --- sandbox: a fake "local working-tree dist" to symlink at -----------------
WORK="$(mktemp -d)"
DEV_DIST="$WORK/dev-checkout/catp-plugin/dist"
mkdir -p "$DEV_DIST"
printf '#!/usr/bin/env node\nconsole.log("0.7.5-dev");\n' > "$DEV_DIST/cli.js"
chmod +x "$DEV_DIST/cli.js"

# Back up the pristine executable and guarantee restoration of BOTH the
# executable and the bin shim on ANY exit path.
BACKUP="$WORK/cli.js.pristine"
cp "$EXE" "$BACKUP"
# Restore the install tree to its pristine shape: genuine executable, original
# shim symlink, and no leftover fake. Touches only the gitignored install tree.
reset_artifact() {
  rm -rf "$FAKE_DIR"
  rm -f "$EXE"; cp "$BACKUP" "$EXE"; chmod 755 "$EXE"
  rm -f "$SHIM"; ln -s "$SHIM_ORIG_TARGET" "$SHIM"
}
restore() {
  reset_artifact
  if [[ -f "$WORK/receipt.js.pristine" ]]; then cp "$WORK/receipt.js.pristine" "$MODULE"; fi
  if [[ -f "$WORK/dependency.pristine" ]]; then cp "$WORK/dependency.pristine" "$DEPENDENCY"; fi
  rm -rf "$WORK"
}
trap restore EXIT INT TERM

echo "== artifact provenance gate tests =="

# 1. Positive control: the pristine, published artifact passes.
if gate >/dev/null 2>&1; then ok "pristine published $PINNED_VERSION artifact is accepted"; else ko "pristine artifact was rejected"; fi

# Imported modules execute even when cli.js is unchanged. Preserve the bytes
# and restore immediately; the existing EXIT trap also restores this module.
MODULE="$ART/install/node_modules/@catp-protocol/cli/dist/commands/receipt.js"
cp "$MODULE" "$WORK/receipt.js.pristine"
printf '\n// controlled provenance mutation\n' >> "$MODULE"
if gate >/dev/null 2>&1; then ko "modified imported receipt module was accepted"; else ok "modified imported receipt module rejected"; fi
cp "$WORK/receipt.js.pristine" "$MODULE"

DEPENDENCY="$ART/install/node_modules/commander/index.js"
cp "$DEPENDENCY" "$WORK/dependency.pristine"
printf '\n// controlled dependency mutation\n' >> "$DEPENDENCY"
if gate >/dev/null 2>&1; then ko "modified dependency accepted"; else ok "modified dependency rejected"; fi
cp "$WORK/dependency.pristine" "$DEPENDENCY"

# 2. HEADLINE negative case: executable replaced by a symlink to a local dist.
#    realpath escapes $ART/install, so the gate must refuse to run any case.
rm -f "$EXE"
ln -s "$DEV_DIST/cli.js" "$EXE"
if gate >/dev/null 2>&1; then
  ko "symlink to a working-tree dist was WRONGLY ACCEPTED"
else
  ok "symlink to a working-tree dist is rejected (realpath escapes install tree)"
fi
# show the reason for the record
gate 2>&1 | sed 's/^/         /'

# 3. Negative case: a tampered regular-file binary (right path, wrong bytes).
rm -f "$EXE"
printf '#!/usr/bin/env node\nconsole.log("tampered");\n' > "$EXE"
chmod 755 "$EXE"
if gate >/dev/null 2>&1; then ko "tampered executable bytes were WRONGLY ACCEPTED"; else ok "tampered executable (sha256 mismatch) is rejected"; fi

# restore the pristine executable before the shim-substitution cases
reset_artifact
if gate >/dev/null 2>&1; then ok "pristine executable restored and re-accepted"; else ko "restore failed; gate still rejecting pristine artifact"; fi

# 3b. HEADLINE #5 negative case: the genuine, correctly-hashed executable stays
#     pristine, but the bin shim is repointed to a FAKE executable smuggled
#     inside the install tree that reports the correct version. The shim realpath
#     stays inside install/, and `--version` prints 0.7.5, so every pre-existing
#     check passes; ONLY the real_bin==real check catches the impostor. Before
#     that check existed, the gate ran the fake and WRONGLY accepted it.
mkdir -p "$FAKE_DIR"
printf '#!/usr/bin/env node\nconsole.log("%s");\n' "$PINNED_VERSION" > "$FAKE_DIR/cli.js"
chmod +x "$FAKE_DIR/cli.js"
rm -f "$SHIM"; ln -s "$FAKE_DIR/cli.js" "$SHIM"
# Capture once (no pipe): under `set -o pipefail` a `gate | grep` pipeline would
# take gate's non-zero status and mask grep's match result.
out_3b="$(gate 2>&1)"; rc_3b=$?
if [[ $rc_3b -eq 0 ]]; then
  ko "shim repointed to a fake in-install executable was WRONGLY ACCEPTED"
else
  ok "shim substitution inside the install tree is rejected (real_bin != verified executable)"
  # The rejection must name the shim-substitution cause, not some unrelated check.
  if grep -q "shim substitution inside the install tree" <<<"$out_3b"; then
    ok "rejection names the shim-substitution cause"
  else
    ko "rejection did not report the shim-substitution cause"
  fi
fi
reset_artifact

# 3c. Negative case: the bin shim is repointed to a LIVE checkout OUTSIDE the
#     install tree while the hashed executable stays pristine. The shim's own
#     realpath escape must be caught independently of the executable.
rm -f "$SHIM"; ln -s "$DEV_DIST/cli.js" "$SHIM"
if gate >/dev/null 2>&1; then
  ko "shim repointed to a live dev checkout was WRONGLY ACCEPTED"
else
  ok "shim to a live checkout outside the install tree is rejected"
fi
reset_artifact
if gate >/dev/null 2>&1; then ok "pristine artifact re-accepted after shim restore"; else ko "shim restore failed; gate rejecting pristine artifact"; fi

# 4. Negative case: a tampered manifest (wrong version) on a throwaway copy.
TAMPERED="$WORK/manifest.json"
python3 - "$MANIFEST" "$TAMPERED" <<'PY'
import json, sys
m = json.load(open(sys.argv[1]))
m["catp_version"] = "0.7.3"
m["reported_version"] = "0.7.3"
json.dump(m, open(sys.argv[2], "w"), indent=2)
PY
if ( MANIFEST="$TAMPERED"; verify_artifact ) >/dev/null 2>&1; then
  ko "manifest with catp_version=0.7.3 was WRONGLY ACCEPTED"
else
  ok "manifest version drift (0.7.3) is rejected"
fi

# 5. Negative case: manifest records a cross-check failure.
TAMPERED2="$WORK/manifest2.json"
python3 - "$MANIFEST" "$TAMPERED2" <<'PY'
import json, sys
m = json.load(open(sys.argv[1]))
m["cross_check_executable_matches_published"] = False
json.dump(m, open(sys.argv[2], "w"), indent=2)
PY
if ( MANIFEST="$TAMPERED2"; verify_artifact ) >/dev/null 2>&1; then
  ko "manifest with cross_check=false was WRONGLY ACCEPTED"
else
  ok "build-time cross-check failure is rejected"
fi

# 6. Negative case: manifest records a drifted executable_sha256 (hash tamper).
TAMPERED3="$WORK/manifest3.json"
python3 - "$MANIFEST" "$TAMPERED3" <<'PY'
import json, sys
m = json.load(open(sys.argv[1]))
m["executable_sha256"] = "0" * 64
json.dump(m, open(sys.argv[2], "w"), indent=2)
PY
if ( MANIFEST="$TAMPERED3"; verify_artifact ) >/dev/null 2>&1; then
  ko "manifest with drifted executable_sha256 was WRONGLY ACCEPTED"
else
  ok "manifest executable_sha256 drift is rejected"
fi

echo "== $PASS passed, $FAIL failed =="
[[ "$FAIL" -eq 0 ]] || exit 1
exit 0


==> anc/experiments/scripts/verify_install_tree.py <==
#!/usr/bin/env python3
"""Verify the complete lock-installed tree before executing any CATP module.

The expected inventory is committed research input generated from a fresh npm ci
using the pinned lockfile; its digest is fixed in common.sh. This authenticates
files relative to that trusted repository input, not against a hostile harness.
"""
import hashlib
import json
from pathlib import Path
import sys


def inventory(root):
    root = Path(root)
    result = {}
    for p in sorted(root.rglob('*')):
        rel = p.relative_to(root).as_posix()
        # npm-generated cache metadata differs by npm version; it is not loaded
        # by CATP or Node module resolution. Actual package files are all checked.
        if rel == 'node_modules/.package-lock.json':
            continue
        if p.is_symlink():
            result[rel] = {'link': str(p.readlink())}
        elif p.is_file():
            result[rel] = {'sha256': hashlib.sha256(p.read_bytes()).hexdigest()}
        elif not p.is_dir():
            raise ValueError('unsupported installed object: ' + rel)
    return result


def main():
    install, expected_file, expected_sha = sys.argv[1:]
    encoded = Path(expected_file).read_bytes()
    if hashlib.sha256(encoded).hexdigest() != expected_sha:
        raise ValueError('install inventory digest mismatch')
    expected = json.loads(encoded)
    actual = inventory(install)
    changed = sorted(k for k in expected.keys() | actual.keys() if expected.get(k) != actual.get(k))
    if changed:
        raise ValueError('installed files differ from pinned inventory: ' + ', '.join(changed[:8]))
    print('[verify_install_tree] %d files/links match pinned inventory' % len(actual))


if __name__ == '__main__':
    try:
        main()
    except (ValueError, OSError) as exc:
        sys.exit('VERIFY FAIL: ' + str(exc))

